FlexibleDecay: An automated calculator of scalar decay widths

We present FlexibleDecay, a tool to calculate decays of scalars in a broad class of BSM models. The tool aims for high precision particularly in the case of Higgs boson decays. In the case of scalar and pseudoscalar Higgs boson decays the known higher order SM QED, QCD and EW effects are taken into account where possible. The program works in a modified $\bar{\text{MS}}$ scheme that exhibits a decoupling property with respect to heavy BSM physics, with BSM parameters themselves treated in the $\bar{\text{MS}}/\bar{\text{DR}}$-scheme allowing for an easy connection to high scale tests for, e.g., perturbativity and vacuum stability, and the many observable calculations readily available in $\bar{\text{MS}}/\bar{\text{DR}}$ programs. Pure BSM effects are taken into account at the leading order, including all one-loop contributions to loop-induced processes. The program is implemented as an extension to FlexibleSUSY, which determines the mass spectrum for arbitrary BSM models, and does not require any extra configuration from the user. We compare our predictions for Higgs decays in the SM, singlet extended SM, type II THDM, CMSSM and MRSSM, as well as for squark decays in the CMSSM against a selection of publicly available tools. The numerical differences between our and other programs are explained. The release of FlexibleDecay officially deprecates the old effective couplings routines in FlexibleSUSY.

==> anc/CMSSM/FS/FS.out <==
Block SPINFO
     1   FlexibleSUSY
     2   2.6.2
     5   CMSSM
     9   4.14.3
Block MODSEL                 # Select model
    6   0                    # flavour violation
Block FlexibleSUSY
    0   1.000000000e-04      # precision goal
    1   0                    # max. iterations (0 = automatic)
    2   0                    # algorithm (0 = all, 1 = two_scale, 2 = semi_analytic)
    3   0                    # calculate SM pole masses
    4   2                    # pole mass loop order
    5   2                    # EWSB loop order
    6   2                    # beta-functions loop order
    7   2                    # threshold corrections loop order
    8   1                    # Higgs 2-loop corrections O(alpha_t alpha_s)
    9   1                    # Higgs 2-loop corrections O(alpha_b alpha_s)
   10   1                    # Higgs 2-loop corrections O((alpha_t + alpha_b)^2)
   11   1                    # Higgs 2-loop corrections O(alpha_tau^2)
   12   0                    # force output
   13   1                    # Top pole mass QCD corrections (0 = 1L, 1 = 2L, 2 = 3L)
   14   1.000000000e-11      # beta-function zero threshold
   15   1                    # calculate observables (a_muon, ...)
   16   0                    # force positive majorana masses
   17   0                    # pole mass renormalization scale (0 = SUSY scale)
   18   0                    # pole mass renormalization scale in the EFT (0 = min(SUSY scale, Mt))
   19   0                    # EFT matching scale (0 = SUSY scale)
   20   2                    # EFT loop order for upwards matching
   21   1                    # EFT loop order for downwards matching
   22   0                    # EFT index of SM-like Higgs in the BSM model
   23   1                    # calculate BSM pole masses
   24   123111321            # individual threshold correction loop orders
   25   0                    # ren. scheme for Higgs 3L corrections (0 = DR, 1 = MDR)
   26   0                    # Higgs 3-loop corrections O(alpha_t alpha_s^2)
   27   0                    # Higgs 3-loop corrections O(alpha_b alpha_s^2)
   28   0                    # Higgs 3-loop corrections O(alpha_t^2 alpha_s)
   29   0                    # Higgs 3-loop corrections O(alpha_t^3)
   30   0                    # Higgs 4-loop corrections O(alpha_t alpha_s^3)
   31   1                    # loop library (0 = softsusy)
Block FlexibleSUSYInput
    0   7.2973525693e-3      # alpha_em(0)
Block SMINPUTS               # Standard Model inputs
    1   1.279340000e+02      # alpha^(-1) SM MSbar(MZ)
    2   1.166378700e-05      # G_Fermi
    3   1.179000000e-01      # alpha_s(MZ) SM MSbar
    4   9.118760000e+01      # MZ(pole)
    5   4.180000000e+00      # mb(mb) SM MSbar
    6   172.76               # mtop(pole)
    7   1.77686e+00          # mtau(pole)
    8   0.000000000e+00      # mnu3(pole)
   11   5.109989020e-04      # melectron(pole)
   12   0.000000000e+00      # mnu1(pole)
   13   1.056583570e-01      # mmuon(pole)
   14   0.000000000e+00      # mnu2(pole)
   21   4.750000000e-03      # md(2 GeV) MS-bar
   22   2.400000000e-03      # mu(2 GeV) MS-bar
   23   1.040000000e-01      # ms(2 GeV) MS-bar
   24   1.270000000e+00      # mc(mc) MS-bar
Block FlexibleDecay
    0   1                    # calculate decays (0 = no, 1 = yes)
    1   1e-5                 # minimum BR to print
    2   4                    # include higher order corrections in decays (0 = LO, 1 = NLO, 2 = NNLO, 3 = N^3LO, 4 = N^4LO)
    3   1                    # use Thomson alpha(0) instead of alpha(m) in decays to γγ and γZ
    4   2                    # decays into off-shell VV pair
Block MINPAR
     1     1.40000000E+03   # m0
     2     3.50000000E+03   # m12
     3     1.00000000E+01   # TanBeta
     4     1.00000000E+00   # SignMu
     5    -1.40000000E+03   # Azero
Block gauge Q= 5.25921004E+03
     1     3.66115359E-01   # g1 * 0.7745966692414834
     2     6.33323555E-01   # g2
     3     9.78095785E-01   # g3
Block Yu Q= 5.25921004E+03
  1  1     6.93031539E-06   # Yu(1,1)
  1  2     0.00000000E+00   # Yu(1,2)
  1  3     0.00000000E+00   # Yu(1,3)
  2  1     0.00000000E+00   # Yu(2,1)
  2  2     3.16400243E-03   # Yu(2,2)
  2  3     0.00000000E+00   # Yu(2,3)
  3  1     0.00000000E+00   # Yu(3,1)
  3  2     0.00000000E+00   # Yu(3,2)
  3  3     8.01487778E-01   # Yu(3,3)
Block Yd Q= 5.25921004E+03
  1  1     1.31022819E-04   # Yd(1,1)
  1  2     0.00000000E+00   # Yd(1,2)
  1  3     0.00000000E+00   # Yd(1,3)
  2  1     0.00000000E+00   # Yd(2,1)
  2  2     2.86871313E-03   # Yd(2,2)
  2  3     0.00000000E+00   # Yd(2,3)
  3  1     0.00000000E+00   # Yd(3,1)
  3  2     0.00000000E+00   # Yd(3,2)
  3  3     1.21121665E-01   # Yd(3,3)
Block Ye Q= 5.25921004E+03
  1  1     2.85943228E-05   # Ye(1,1)
  1  2     0.00000000E+00   # Ye(1,2)
  1  3     0.00000000E+00   # Ye(1,3)
  2  1     0.00000000E+00   # Ye(2,1)
  2  2     5.91239794E-03   # Ye(2,2)
  2  3     0.00000000E+00   # Ye(2,3)
  3  1     0.00000000E+00   # Ye(3,1)
  3  2     0.00000000E+00   # Ye(3,2)
  3  3     9.94263875E-02   # Ye(3,3)
Block Te Q= 5.25921004E+03
  1  1    -9.44117469E-02   # TYe(1,1)
  1  2     0.00000000E+00   # TYe(1,2)
  1  3     0.00000000E+00   # TYe(1,3)
  2  1     0.00000000E+00   # TYe(2,1)
  2  2    -1.95209197E+01   # TYe(2,2)
  2  3     0.00000000E+00   # TYe(2,3)
  3  1     0.00000000E+00   # TYe(3,1)
  3  2     0.00000000E+00   # TYe(3,2)
  3  3    -3.26230608E+02   # TYe(3,3)
Block Td Q= 5.25921004E+03
  1  1    -1.21408958E+00   # TYd(1,1)
  1  2     0.00000000E+00   # TYd(1,2)
  1  3     0.00000000E+00   # TYd(1,3)
  2  1     0.00000000E+00   # TYd(2,1)
  2  2    -2.65821082E+01   # TYd(2,2)
  2  3     0.00000000E+00   # TYd(2,3)
  3  1     0.00000000E+00   # TYd(3,1)
  3  2     0.00000000E+00   # TYd(3,2)
  3  3    -1.04803585E+03   # TYd(3,3)
Block Tu Q= 5.25921004E+03
  1  1    -5.25153961E-02   # TYu(1,1)
  1  2     0.00000000E+00   # TYu(1,2)
  1  3     0.00000000E+00   # TYu(1,3)
  2  1     0.00000000E+00   # TYu(2,1)
  2  2    -2.39755433E+01   # TYu(2,2)
  2  3     0.00000000E+00   # TYu(2,3)
  3  1     0.00000000E+00   # TYu(3,1)
  3  2     0.00000000E+00   # TYu(3,2)
  3  3    -4.66809689E+03   # TYu(3,3)
Block MSQ2 Q= 5.25921004E+03
  1  1     3.90660512E+07   # mq2(1,1)
  1  2     0.00000000E+00   # mq2(1,2)
  1  3     0.00000000E+00   # mq2(1,3)
  2  1     0.00000000E+00   # mq2(2,1)
  2  2     3.90658332E+07   # mq2(2,2)
  2  3     0.00000000E+00   # mq2(2,3)
  3  1     0.00000000E+00   # mq2(3,1)
  3  2     0.00000000E+00   # mq2(3,2)
  3  3     3.28614811E+07   # mq2(3,3)
Block MSE2 Q= 5.25921004E+03
  1  1     3.55541669E+06   # me2(1,1)
  1  2     0.00000000E+00   # me2(1,2)
  1  3     0.00000000E+00   # me2(1,3)
  2  1     0.00000000E+00   # me2(2,1)
  2  2     3.55503788E+06   # me2(2,2)
  2  3     0.00000000E+00   # me2(2,3)
  3  1     0.00000000E+00   # me2(3,1)
  3  2     0.00000000E+00   # me2(3,2)
  3  3     3.44858601E+06   # me2(3,3)
Block MSL2 Q= 5.25921004E+03
  1  1     6.90024269E+06   # ml2(1,1)
  1  2     0.00000000E+00   # ml2(1,2)
  1  3     0.00000000E+00   # ml2(1,3)
  2  1     0.00000000E+00   # ml2(2,1)
  2  2     6.90005619E+06   # ml2(2,2)
  2  3     0.00000000E+00   # ml2(2,3)
  3  1     0.00000000E+00   # ml2(3,1)
  3  2     0.00000000E+00   # ml2(3,2)
  3  3     6.84765410E+06   # ml2(3,3)
Block MSU2 Q= 5.25921004E+03
  1  1     3.55994586E+07   # mu2(1,1)
  1  2     0.00000000E+00   # mu2(1,2)
  1  3     0.00000000E+00   # mu2(1,3)
  2  1     0.00000000E+00   # mu2(2,1)
  2  2     3.55992329E+07   # mu2(2,2)
  2  3     0.00000000E+00   # mu2(2,3)
  3  1     0.00000000E+00   # mu2(3,1)
  3  2     0.00000000E+00   # mu2(3,2)
  3  3     2.32736241E+07   # mu2(3,3)
Block MSD2 Q= 5.25921004E+03
  1  1     3.51535546E+07   # md2(1,1)
  1  2     0.00000000E+00   # md2(1,2)
  1  3     0.00000000E+00   # md2(1,3)
  2  1     0.00000000E+00   # md2(2,1)
  2  2     3.51533389E+07   # md2(2,2)
  2  3     0.00000000E+00   # md2(2,3)
  3  1     0.00000000E+00   # md2(3,1)
  3  2     0.00000000E+00   # md2(3,2)
  3  3     3.47873768E+07   # md2(3,3)
Block Phases Q= 5.25921004E+03
     1     1.00000000E+00   # Re(PhaseGlu)
Block IMPhases Q= 5.25921004E+03
     1     0.00000000E+00   # Im(PhaseGlu)
Block MASS
   1000021     7.04119336E+03   # Glu
        24     8.03571180E+01   # VWm
   1000024     2.88932401E+03   # Cha(1)
   1000037     3.71957705E+03   # Cha(2)
        25     1.24710752E+02   # hh(1)
        35     4.52938292E+03   # hh(2)
        37     4.53032639E+03   # Hpm(2)
        36     4.52933509E+03   # Ah(2)
   1000012     2.64916532E+03   # Sv(1)
   1000014     2.65994017E+03   # Sv(2)
   1000016     2.65997844E+03   # Sv(3)
   1000022     1.57128509E+03   # Chi(1)
   1000023     2.88916099E+03   # Chi(2)
   1000025    -3.71505421E+03   # Chi(3)
   1000035     3.71939807E+03   # Chi(4)
   1000001     5.87415609E+03   # Sd(1)
   1000003     6.07420192E+03   # Sd(2)
   1000005     6.10662590E+03   # Sd(3)
   2000001     6.10664503E+03   # Sd(4)
   2000003     6.43808323E+03   # Sd(5)
   2000005     6.43810185E+03   # Sd(6)
   1000011     1.87568615E+03   # Se(1)
   1000013     1.90584518E+03   # Se(2)
   1000015     1.90595170E+03   # Se(3)
   2000011     2.65090280E+03   # Se(4)
   2000013     2.66141084E+03   # Se(5)
   2000015     2.66144815E+03   # Se(6)
   1000002     4.93711362E+03   # Su(1)
   1000004     5.88234855E+03   # Su(2)
   1000006     6.14214480E+03   # Su(3)
   2000002     6.14216542E+03   # Su(4)
   2000004     6.43772881E+03   # Su(5)
   2000006     6.43774708E+03   # Su(6)
        21     0.00000000E+00   # VG
        12     0.00000000E+00   # Fv(1)
        14     0.00000000E+00   # Fv(2)
        16     0.00000000E+00   # Fv(3)
        11     5.31238343E-04   # Fe(1)
        13     1.07679831E-01   # Fe(2)
        15     1.79137864E+00   # Fe(3)
         1     4.22835824E-03   # Fd(1)
         3     8.47969282E-02   # Fd(2)
         5     3.18268652E+00   # Fd(3)
         2     2.13752686E-03   # Fu(1)
         4     8.10125931E-01   # Fu(2)
         6     1.72955182E+02   # Fu(3)
        22     0.00000000E+00   # VP
        23     9.08405933E+01   # VZ
Block UMIX
  1  1     9.96874589E-01   # Re(UM(1,1))
  1  2    -7.90003401E-02   # Re(UM(1,2))
  2  1     7.90003401E-02   # Re(UM(2,1))
  2  2     9.96874589E-01   # Re(UM(2,2))
Block VMIX
  1  1     9.97931729E-01   # Re(UP(1,1))
  1  2    -6.42826953E-02   # Re(UP(1,2))
  2  1     6.42826953E-02   # Re(UP(2,1))
  2  2     9.97931729E-01   # Re(UP(2,2))
Block PSEUDOSCALARMIX
  1  1    -1.01959482E-01   # ZA(1,1)
  1  2     9.94788552E-01   # ZA(1,2)
  2  1     9.94788552E-01   # ZA(2,1)
  2  2     1.01959482E-01   # ZA(2,2)
Block DSQMIX
  1  1    -0.00000000E+00   # ZD(1,1)
  1  2    -0.00000000E+00   # ZD(1,2)
  1  3    -9.99233335E-01   # ZD(1,3)
  1  4    -0.00000000E+00   # ZD(1,4)
  1  5    -0.00000000E+00   # ZD(1,5)
  1  6    -3.91502626E-02   # ZD(1,6)
  2  1     0.00000000E+00   # ZD(2,1)
  2  2     0.00000000E+00   # ZD(2,2)
  2  3     3.91502626E-02   # ZD(2,3)
  2  4     0.00000000E+00   # ZD(2,4)
  2  5     0.00000000E+00   # ZD(2,5)
  2  6    -9.99233335E-01   # ZD(2,6)
  3  1    -0.00000000E+00   # ZD(3,1)
  3  2    -5.75037770E-04   # ZD(3,2)
  3  3    -0.00000000E+00   # ZD(3,3)
  3  4    -0.00000000E+00   # ZD(3,4)
  3  5    -9.99999835E-01   # ZD(3,5)
  3  6    -0.00000000E+00   # ZD(3,6)
  4  1     2.62637294E-05   # ZD(4,1)
  4  2     0.00000000E+00   # ZD(4,2)
  4  3     0.00000000E+00   # ZD(4,3)
  4  4     1.00000000E+00   # ZD(4,4)
  4  5     0.00000000E+00   # ZD(4,5)
  4  6     0.00000000E+00   # ZD(4,6)
  5  1     0.00000000E+00   # ZD(5,1)
  5  2    -9.99999835E-01   # ZD(5,2)
  5  3     0.00000000E+00   # ZD(5,3)
  5  4     0.00000000E+00   # ZD(5,4)
  5  5     5.75037770E-04   # ZD(5,5)
  5  6     0.00000000E+00   # ZD(5,6)
  6  1     1.00000000E+00   # ZD(6,1)
  6  2     0.00000000E+00   # ZD(6,2)
  6  3     0.00000000E+00   # ZD(6,3)
  6  4    -2.62637294E-05   # ZD(6,4)
  6  5     0.00000000E+00   # ZD(6,5)
  6  6     0.00000000E+00   # ZD(6,6)
Block SELMIX
  1  1    -0.00000000E+00   # ZE(1,1)
  1  2     4.39988917E-18   # ZE(1,2)
  1  3    -1.98440485E-02   # ZE(1,3)
  1  4    -0.00000000E+00   # ZE(1,4)
  1  5    -6.57384767E-19   # ZE(1,5)
  1  6    -9.99803087E-01   # ZE(1,6)
  2  1     0.00000000E+00   # ZE(2,1)
  2  2    -1.20078337E-03   # ZE(2,2)
  2  3    -9.21831147E-18   # ZE(2,3)
  2  4     0.00000000E+00   # ZE(2,4)
  2  5    -9.99999279E-01   # ZE(2,5)
  2  6     4.04556866E-18   # ZE(2,6)
  3  1     5.80775164E-06   # ZE(3,1)
  3  2     0.00000000E+00   # ZE(3,2)
  3  3     0.00000000E+00   # ZE(3,3)
  3  4     1.00000000E+00   # ZE(3,4)
  3  5     0.00000000E+00   # ZE(3,5)
  3  6     0.00000000E+00   # ZE(3,6)
  4  1    -0.00000000E+00   # ZE(4,1)
  4  2    -1.42155694E-14   # ZE(4,2)
  4  3     9.99803087E-01   # ZE(4,3)
  4  4    -0.00000000E+00   # ZE(4,4)
  4  5    -6.30780392E-17   # ZE(4,5)
  4  6    -1.98440485E-02   # ZE(4,6)
  5  1     0.00000000E+00   # ZE(5,1)
  5  2    -9.99999279E-01   # ZE(5,2)
  5  3    -1.42128566E-14   # ZE(5,3)
  5  4     0.00000000E+00   # ZE(5,4)
  5  5     1.20078337E-03   # ZE(5,5)
  5  6     2.77690768E-16   # ZE(5,6)
  6  1     1.00000000E+00   # ZE(6,1)
  6  2     0.00000000E+00   # ZE(6,2)
  6  3     0.00000000E+00   # ZE(6,3)
  6  4    -5.80775164E-06   # ZE(6,4)
  6  5     0.00000000E+00   # ZE(6,5)
  6  6     0.00000000E+00   # ZE(6,6)
Block SCALARMIX
  1  1     1.04947705E-01   # ZH(1,1)
  1  2     9.94477742E-01   # ZH(1,2)
  2  1     9.94477742E-01   # ZH(2,1)
  2  2    -1.04947705E-01   # ZH(2,2)
Block NMIX
  1  1     9.99853426E-01   # Re(ZN(1,1))
  1  2    -5.47417010E-04   # Re(ZN(1,2))
  1  3     1.52522278E-02   # Re(ZN(1,3))
  1  4    -7.75858887E-03   # Re(ZN(1,4))
  2  1     1.73893062E-03   # Re(ZN(2,1))
  2  2     9.97454874E-01   # Re(ZN(2,2))
  2  3    -5.53471701E-02   # Re(ZN(2,3))
  2  4     4.49159426E-02   # Re(ZN(2,4))
  3  1    -5.29385123E-03   # Re(ZN(3,1))
  3  2     7.39736269E-03   # Re(ZN(3,2))
  3  3     7.07014123E-01   # Re(ZN(3,3))
  3  4     7.07140923E-01   # Re(ZN(3,4))
  4  1     1.61887948E-02   # Re(ZN(4,1))
  4  2    -7.09137107E-02   # Re(ZN(4,2))
  4  3    -7.04865300E-01   # Re(ZN(4,3))
  4  4     7.05601926E-01   # Re(ZN(4,4))
Block CHARGEMIX
  1  1    -1.02222667E-01   # ZP(1,1)
  1  2     9.94761542E-01   # ZP(1,2)
  2  1     9.94761542E-01   # ZP(2,1)
  2  2     1.02222667E-01   # ZP(2,2)
Block USQMIX
  1  1     0.00000000E+00   # ZU(1,1)
  1  2     0.00000000E+00   # ZU(1,2)
  1  3     8.65353071E-02   # ZU(1,3)
  1  4     0.00000000E+00   # ZU(1,4)
  1  5     0.00000000E+00   # ZU(1,5)
  1  6     9.96248785E-01   # ZU(1,6)
  2  1     0.00000000E+00   # ZU(2,1)
  2  2     0.00000000E+00   # ZU(2,2)
  2  3     9.96248785E-01   # ZU(2,3)
  2  4     0.00000000E+00   # ZU(2,4)
  2  5     0.00000000E+00   # ZU(2,5)
  2  6    -8.65353071E-02   # ZU(2,6)
  3  1     0.00000000E+00   # ZU(3,1)
  3  2    -1.24068500E-03   # ZU(3,2)
  3  3     0.00000000E+00   # ZU(3,3)
  3  4     0.00000000E+00   # ZU(3,4)
  3  5    -9.99999230E-01   # ZU(3,5)
  3  6     0.00000000E+00   # ZU(3,6)
  4  1     2.71757622E-06   # ZU(4,1)
  4  2     0.00000000E+00   # ZU(4,2)
  4  3     0.00000000E+00   # ZU(4,3)
  4  4     1.00000000E+00   # ZU(4,4)
  4  5     0.00000000E+00   # ZU(4,5)
  4  6     0.00000000E+00   # ZU(4,6)
  5  1     0.00000000E+00   # ZU(5,1)
  5  2    -9.99999230E-01   # ZU(5,2)
  5  3     0.00000000E+00   # ZU(5,3)
  5  4     0.00000000E+00   # ZU(5,4)
  5  5     1.24068500E-03   # ZU(5,5)
  5  6     0.00000000E+00   # ZU(5,6)
  6  1     1.00000000E+00   # ZU(6,1)
  6  2     0.00000000E+00   # ZU(6,2)
  6  3     0.00000000E+00   # ZU(6,3)
  6  4    -2.71757622E-06   # ZU(6,4)
  6  5     0.00000000E+00   # ZU(6,5)
  6  6     0.00000000E+00   # ZU(6,6)
Block SNUMIX
  1  1     0.00000000E+00   # ZV(1,1)
  1  2     0.00000000E+00   # ZV(1,2)
  1  3     1.00000000E+00   # ZV(1,3)
  2  1     0.00000000E+00   # ZV(2,1)
  2  2     1.00000000E+00   # ZV(2,2)
  2  3     0.00000000E+00   # ZV(2,3)
  3  1     1.00000000E+00   # ZV(3,1)
  3  2     0.00000000E+00   # ZV(3,2)
  3  3     0.00000000E+00   # ZV(3,3)
Block UELMIX
  1  1     1.00000000E+00   # Re(ZEL(1,1))
  1  2     0.00000000E+00   # Re(ZEL(1,2))
  1  3     0.00000000E+00   # Re(ZEL(1,3))
  2  1     0.00000000E+00   # Re(ZEL(2,1))
  2  2     1.00000000E+00   # Re(ZEL(2,2))
  2  3     0.00000000E+00   # Re(ZEL(2,3))
  3  1     0.00000000E+00   # Re(ZEL(3,1))
  3  2     0.00000000E+00   # Re(ZEL(3,2))
  3  3     1.00000000E+00   # Re(ZEL(3,3))
Block UERMIX
  1  1     1.00000000E+00   # Re(ZER(1,1))
  1  2     0.00000000E+00   # Re(ZER(1,2))
  1  3     0.00000000E+00   # Re(ZER(1,3))
  2  1     0.00000000E+00   # Re(ZER(2,1))
  2  2     1.00000000E+00   # Re(ZER(2,2))
  2  3     0.00000000E+00   # Re(ZER(2,3))
  3  1     0.00000000E+00   # Re(ZER(3,1))
  3  2     0.00000000E+00   # Re(ZER(3,2))
  3  3     1.00000000E+00   # Re(ZER(3,3))
Block UDLMIX
  1  1     1.00000000E+00   # Re(ZDL(1,1))
  1  2     0.00000000E+00   # Re(ZDL(1,2))
  1  3     0.00000000E+00   # Re(ZDL(1,3))
  2  1     0.00000000E+00   # Re(ZDL(2,1))
  2  2     1.00000000E+00   # Re(ZDL(2,2))
  2  3     0.00000000E+00   # Re(ZDL(2,3))
  3  1     0.00000000E+00   # Re(ZDL(3,1))
  3  2     0.00000000E+00   # Re(ZDL(3,2))
  3  3     1.00000000E+00   # Re(ZDL(3,3))
Block UDRMIX
  1  1     1.00000000E+00   # Re(ZDR(1,1))
  1  2     0.00000000E+00   # Re(ZDR(1,2))
  1  3     0.00000000E+00   # Re(ZDR(1,3))
  2  1     0.00000000E+00   # Re(ZDR(2,1))
  2  2     1.00000000E+00   # Re(ZDR(2,2))
  2  3     0.00000000E+00   # Re(ZDR(2,3))
  3  1     0.00000000E+00   # Re(ZDR(3,1))
  3  2     0.00000000E+00   # Re(ZDR(3,2))
  3  3     1.00000000E+00   # Re(ZDR(3,3))
Block UULMIX
  1  1     1.00000000E+00   # Re(ZUL(1,1))
  1  2     0.00000000E+00   # Re(ZUL(1,2))
  1  3     0.00000000E+00   # Re(ZUL(1,3))
  2  1     0.00000000E+00   # Re(ZUL(2,1))
  2  2     1.00000000E+00   # Re(ZUL(2,2))
  2  3     0.00000000E+00   # Re(ZUL(2,3))
  3  1     0.00000000E+00   # Re(ZUL(3,1))
  3  2     0.00000000E+00   # Re(ZUL(3,2))
  3  3     1.00000000E+00   # Re(ZUL(3,3))
Block UURMIX
  1  1     1.00000000E+00   # Re(ZUR(1,1))
  1  2     0.00000000E+00   # Re(ZUR(1,2))
  1  3     0.00000000E+00   # Re(ZUR(1,3))
  2  1     0.00000000E+00   # Re(ZUR(2,1))
  2  2     1.00000000E+00   # Re(ZUR(2,2))
  2  3     0.00000000E+00   # Re(ZUR(2,3))
  3  1     0.00000000E+00   # Re(ZUR(3,1))
  3  2     0.00000000E+00   # Re(ZUR(3,2))
  3  3     1.00000000E+00   # Re(ZUR(3,3))
Block FlexibleSUSYOutput
     0     1.02431136E+16   # HighScale
     1     5.25921004E+03   # SUSYScale
     2     9.11876000E+01   # LowScale
Block FlexibleSUSYLowEnergy Q= 5.25921004E+03
    21     1.42127565E-11   # Delta(g-2)_muon/2 FlexibleSUSY
Block ALPHA
          -1.05141315E-01   # ArcSin(Pole(ZH(2,2)))
Block HMIX Q= 5.25921004E+03
     1     3.69748174E+03   # Mu
     2     9.48588438E+00   # vu/vd
     3     2.42519821E+02   # Sqrt(Sqr(vd) + Sqr(vu))
     4     2.11253465E+07   # Sqr(MAh(2))
   101     2.20255203E+06   # BMu
   102     2.54254995E+01   # vd
   103     2.41183348E+02   # vu
Block Au Q= 5.25921004E+03
  1  1    -7.57763438E+03   # TYu(1,1)/Yu(1,1)
  2  2    -7.57759951E+03   # TYu(2,2)/Yu(2,2)
  3  3    -5.82428955E+03   # TYu(3,3)/Yu(3,3)
Block Ad Q= 5.25921004E+03
  1  1    -9.26624527E+03   # TYd(1,1)/Yd(1,1)
  2  2    -9.26621345E+03   # TYd(2,2)/Yd(2,2)
  3  3    -8.65275303E+03   # TYd(3,3)/Yd(3,3)
Block Ae Q= 5.25921004E+03
  1  1    -3.30176544E+03   # TYe(1,1)/Ye(1,1)
  2  2    -3.30169246E+03   # TYe(2,2)/Ye(2,2)
  3  3    -3.28112704E+03   # TYe(3,3)/Ye(3,3)
Block MSOFT Q= 5.25921004E+03
     1     1.59294723E+03   # MassB
     2     2.82154377E+03   # MassWB
     3     6.89013743E+03   # MassG
    21     6.26743365E+06   # mHd2
    22    -1.30521799E+07   # mHu2
    31     2.62683130E+03   # SignedAbsSqrt(ml2(1,1))
    32     2.62679580E+03   # SignedAbsSqrt(ml2(2,2))
    33     2.61680227E+03   # SignedAbsSqrt(ml2(3,3))
    34     1.88558126E+03   # SignedAbsSqrt(me2(1,1))
    35     1.88548081E+03   # SignedAbsSqrt(me2(2,2))
    36     1.85703689E+03   # SignedAbsSqrt(me2(3,3))
    41     6.25028409E+03   # SignedAbsSqrt(mq2(1,1))
    42     6.25026665E+03   # SignedAbsSqrt(mq2(2,2))
    43     5.73249345E+03   # SignedAbsSqrt(mq2(3,3))
    44     5.96652819E+03   # SignedAbsSqrt(mu2(1,1))
    45     5.96650927E+03   # SignedAbsSqrt(mu2(2,2))
    46     4.82427446E+03   # SignedAbsSqrt(mu2(3,3))
    47     5.92904331E+03   # SignedAbsSqrt(md2(1,1))
    48     5.92902512E+03   # SignedAbsSqrt(md2(2,2))
    49     5.89808247E+03   # SignedAbsSqrt(md2(3,3))
Block DCINFO
     1   FlexibleSUSY
     2   2.6.2
     5   CMSSM
     9   4.14.3
DECAY        25     3.99309564E-03   # hh(1) decays
     5.88129339E-01   2          -5         5  # BR(hh(1) -> barFd(3) Fd(3))
     2.03880213E-01   2         -24        24  # BR(hh(1) -> VWm conjVWm)
     8.59990153E-02   2          21        21  # BR(hh(1) -> VG VG)
     6.25754557E-02   2         -15        15  # BR(hh(1) -> barFe(3) Fe(3))
     2.90559772E-02   2          -4         4  # BR(hh(1) -> barFu(2) Fu(2))
     2.58538634E-02   2          23        23  # BR(hh(1) -> VZ VZ)
     2.48920537E-03   2          22        22  # BR(hh(1) -> VP VP)
     1.52707894E-03   2          22        23  # BR(hh(1) -> VP VZ)
     2.67593387E-04   2          -3         3  # BR(hh(1) -> barFd(2) Fd(2))
     2.21535337E-04   2         -13        13  # BR(hh(1) -> barFe(2) Fe(2))
DECAY        35     7.98191166E+00   # hh(2) decays
     6.29335733E-01   2          -5         5  # BR(hh(2) -> barFd(3) Fd(3))
     2.49249869E-01   2          -6         6  # BR(hh(2) -> barFu(3) Fu(3))
     1.18791437E-01   2         -15        15  # BR(hh(2) -> barFe(3) Fe(3))
     7.88217592E-04   2    -2000011   1000011  # BR(hh(2) -> conjSe(4) Se(1))
     7.88217592E-04   2    -1000011   2000011  # BR(hh(2) -> conjSe(1) Se(4))
     4.20035119E-04   2         -13        13  # BR(hh(2) -> barFe(2) Fe(2))
     2.95429648E-04   2          -3         3  # BR(hh(2) -> barFd(2) Fd(2))
     1.17333647E-04   2     1000022   1000022  # BR(hh(2) -> Chi(1) Chi(1))
     9.69757242E-05   2          25        25  # BR(hh(2) -> hh(1) hh(1))
     3.95694992E-05   2    -1000011   1000011  # BR(hh(2) -> conjSe(1) Se(1))
     2.45450946E-05   2          21        21  # BR(hh(2) -> VG VG)
     2.02112008E-05   2     1000022   1000023  # BR(hh(2) -> Chi(1) Chi(2))
     1.42962106E-05   2         -24        24  # BR(hh(2) -> VWm conjVWm)
DECAY       -37     7.01867428E+00   # Hpm(2) decays
     8.62064111E-01   2          -6         5  # BR(Hpm(2) -> barFu(3) Fd(3))
     1.33685728E-01   2         -16        15  # BR(Hpm(2) -> barFv(3) Fe(3))
     2.51464500E-03   2    -1000012   1000011  # BR(Hpm(2) -> conjSv(1) Se(1))
     9.50405301E-04   2    -1000024   1000022  # BR(Hpm(2) -> Cha(1) Chi(1))
     4.72699609E-04   2         -14        13  # BR(Hpm(2) -> barFv(2) Fe(2))
     2.93886929E-04   2          -4         3  # BR(Hpm(2) -> barFu(2) Fd(2))
     1.79060539E-05   2         -24        25  # BR(Hpm(2) -> VWm hh(1))
DECAY        36     7.99428914E+00   # Ah(2) decays
     6.28439693E-01   2          -5         5  # BR(Ah(2) -> barFd(3) Fd(3))
     2.49525906E-01   2          -6         6  # BR(Ah(2) -> barFu(3) Fu(3))
     1.18607903E-01   2         -15        15  # BR(Ah(2) -> barFe(3) Fe(3))
     8.10277136E-04   2     1000022   1000023  # BR(Ah(2) -> Chi(1) Chi(2))
     7.81719271E-04   2    -1000011   2000011  # BR(Ah(2) -> conjSe(1) Se(4))
     7.81719271E-04   2    -2000011   1000011  # BR(Ah(2) -> conjSe(4) Se(1))
     4.19385900E-04   2         -13        13  # BR(Ah(2) -> barFe(2) Fe(2))
     2.95058321E-04   2          -3         3  # BR(Ah(2) -> barFd(2) Fd(2))
     2.76840620E-04   2     1000022   1000022  # BR(Ah(2) -> Chi(1) Chi(1))
     4.06705496E-05   2          21        21  # BR(Ah(2) -> VG VG)
     1.64081118E-05   2          23        25  # BR(Ah(2) -> VZ hh(1))


==> anc/CMSSM/FS/LesHouches.in.CMSSM <==
Block MODSEL                 # Select model
    6   0                    # flavour violation
Block FlexibleSUSY
    0   1.000000000e-04      # precision goal
    1   0                    # max. iterations (0 = automatic)
    2   0                    # algorithm (0 = all, 1 = two_scale, 2 = semi_analytic)
    3   0                    # calculate SM pole masses
    4   2                    # pole mass loop order
    5   2                    # EWSB loop order
    6   2                    # beta-functions loop order
    7   2                    # threshold corrections loop order
    8   1                    # Higgs 2-loop corrections O(alpha_t alpha_s)
    9   1                    # Higgs 2-loop corrections O(alpha_b alpha_s)
   10   1                    # Higgs 2-loop corrections O((alpha_t + alpha_b)^2)
   11   1                    # Higgs 2-loop corrections O(alpha_tau^2)
   12   0                    # force output
   13   1                    # Top pole mass QCD corrections (0 = 1L, 1 = 2L, 2 = 3L)
   14   1.000000000e-11      # beta-function zero threshold
   15   1                    # calculate observables (a_muon, ...)
   16   0                    # force positive majorana masses
   17   0                    # pole mass renormalization scale (0 = SUSY scale)
   18   0                    # pole mass renormalization scale in the EFT (0 = min(SUSY scale, Mt))
   19   0                    # EFT matching scale (0 = SUSY scale)
   20   2                    # EFT loop order for upwards matching
   21   1                    # EFT loop order for downwards matching
   22   0                    # EFT index of SM-like Higgs in the BSM model
   23   1                    # calculate BSM pole masses
   24   123111321            # individual threshold correction loop orders
   25   0                    # ren. scheme for Higgs 3L corrections (0 = DR, 1 = MDR)
   26   0                    # Higgs 3-loop corrections O(alpha_t alpha_s^2)
   27   0                    # Higgs 3-loop corrections O(alpha_b alpha_s^2)
   28   0                    # Higgs 3-loop corrections O(alpha_t^2 alpha_s)
   29   0                    # Higgs 3-loop corrections O(alpha_t^3)
   30   0                    # Higgs 4-loop corrections O(alpha_t alpha_s^3)
   31   1                    # loop library (0 = softsusy)
Block FlexibleSUSYInput
    0   7.2973525693e-3      # alpha_em(0)
Block SMINPUTS               # Standard Model inputs
    1   1.279340000e+02      # alpha^(-1) SM MSbar(MZ)
    2   1.166378700e-05      # G_Fermi
    3   1.179000000e-01      # alpha_s(MZ) SM MSbar
    4   9.118760000e+01      # MZ(pole)
    5   4.180000000e+00      # mb(mb) SM MSbar
    6   172.76               # mtop(pole)
    7   1.77686e+00          # mtau(pole)
    8   0.000000000e+00      # mnu3(pole)
   11   5.109989020e-04      # melectron(pole)
   12   0.000000000e+00      # mnu1(pole)
   13   1.056583570e-01      # mmuon(pole)
   14   0.000000000e+00      # mnu2(pole)
   21   4.750000000e-03      # md(2 GeV) MS-bar
   22   2.400000000e-03      # mu(2 GeV) MS-bar
   23   1.040000000e-01      # ms(2 GeV) MS-bar
   24   1.270000000e+00      # mc(mc) MS-bar
Block MINPAR                 # Input parameters
    1   1400.                # m0 1000*1.4
    2   3500.                # m12 2500*1.4 = m0/0.4 = 3500
    3   10.                  # TanBeta
    4   1                    # SignMu
    5   -1400                # Azero = - m0 
Block FlexibleDecay
    0   1                    # calculate decays (0 = no, 1 = yes)
    1   1e-5                 # minimum BR to print
    2   4                    # include higher order corrections in decays (0 = LO, 1 = NLO, 2 = NNLO, 3 = N^3LO, 4 = N^4LO)
    3   1                    # use Thomson alpha(0) instead of alpha(m) in decays to γγ and γZ
    4   2                    # decays into off-shell VV pair


==> anc/CMSSM/SARAH/LesHouches.in.MSSM <==
Block MODSEL      #  
 1 1              #  1/0: High/low scale input 
 2 1              # Boundary Condition  
 6 0              # Generation Mixing 
Block SMINPUTS    # Standard Model inputs 
 1 1.279340000e+02    # alpha^(-1) SM MSbar(MZ)
 2 1.166378700e-05    # G_F,Fermi constant 
 3 1.179000000e-01    # alpha_s(MZ) SM MSbar 
 4 9.118760000e+01    # Z-boson pole mass 
 5 4.180000E+00       # m_b(mb) SM MSbar 
 6 172.76             # m_top(pole) 
 7 1.77686e+00    # m_tau(pole) 
 24   1.270000000e+00      # mc(mc) MS-bar
Block MINPAR      # Input parameters 
    1   1400.                # m0 1000*1.4
    2   3500.                # m12 2500*1.4 = m0/0.4 = 3500
    3   10.                  # TanBeta
    4   1                    # SignMu
    5   -1400                # Azero = - m0 
Block SPhenoInput   # SPheno specific input 
  1 -1              # error level 
  2  0              # SPA conventions 
  7  0              # Skip 2-loop Higgs corrections 
  8  3              # Method used for two-loop calculation 
  9  1              # Gaugeless limit used at two-loop 
 10  0              # safe-mode used at two-loop 
 11 1               # calculate branching ratios 
 13 1               # 3-Body decays: none (0), fermion (1), scalar (2), both (3) 
 14 1               # Run couplings to scale of decaying particle 
 12 1.000E-06       # write only branching ratios larger than this value 
 15 1.000E-30       # write only decay if width larger than this value 
 16 1              # One-loop decays 
 19 -2              # Matching order (-2:automatic, -1:pole, 0-2: tree, one- & two-loop) 
 31 -1              # fixed GUT scale (-1: dynamical GUT scale) 
 32 0               # Strict unification 
 34 1.000E-04       # Precision of mass calculation 
 35 40              # Maximal number of iterations
 36 5               # Minimal number of iterations before discarding points
 37 1               # Set Yukawa scheme  
 38 2               # 1- or 2-Loop RGEs 
 50 1               # Majorana phases: use only positive masses (put 0 to use file with CalcHep/Micromegas!) 
 51 0               # Write Output in CKM basis 
 52 0               # Write spectrum in case of tachyonic states 
 55 1               # Calculate loop corrected masses 
 57 1               # Calculate low energy constraints 
 65 1               # Solution tadpole equation 
 66 0               # Two-Scale Matching 
 67 0               # effective Higgs mass calculation 
 75 0               # Write WHIZARD files 
 76 0               # Write HiggsBounds file   
 77 0               # Output for MicrOmegas (running masses for light quarks; real mixing matrices)   
 78 0               # Output for MadGraph (writes also vanishing blocks)   
 79 0               # Write WCXF files (exchange format for Wilson coefficients) 
 86 0.              # Maximal width to be counted as invisible in Higgs decays; -1: only LSP 
 440 0               # Tree-level unitarity constraints (limit s->infinity) 
 441 0               # Full tree-level unitarity constraints 
 442 1000.           # sqrt(s_min)   
 443 2000.           # sqrt(s_max)   
 444 5               # steps   
 445 0               # running   
 510 0.              # Write tree level values for tadpole solutions 
 515 0               # Write parameter values at GUT scale 
 520 0.              # Write effective Higgs couplings (HiggsBounds blocks): put 0 to use file with MadGraph! 
 521 1.              # Diphoton/Digluon widths including higher order 
 525 0.              # Write loop contributions to diphoton decay of Higgs 
 530 0.              # Write Blocks for Vevacious 
 550 0.             # Calculate Fine-Tuning 
Block DECAYOPTIONS   # Options to turn on/off specific decays 
1    1     # Calc 3-Body decays of Glu 
2    1     # Calc 3-Body decays of Chi 
3    1     # Calc 3-Body decays of Cha 
4    1     # Calc 3-Body decays of Sd 
5    1     # Calc 3-Body decays of Su 
6    1     # Calc 3-Body decays of Se 
7    1     # Calc 3-Body decays of Sv 
1001 1     # Loop Decay of Sd 
1002 1     # Loop Decay of Su 
1003 1     # Loop Decay of Se 
1004 1     # Loop Decay of Sv 
1005 1     # Loop Decay of hh 
1006 1     # Loop Decay of Ah 
1007 1     # Loop Decay of Hpm 
1008 1     # Loop Decay of Glu 
1009 1     # Loop Decay of Chi 
1010 1     # Loop Decay of Cha 
1011 1     # Loop Decay of Fu 
1114 1.     # U-factors (0: off, 1:p2_i=m2_i, 2:p2=0, p3:p2_i=m2_1) 
1115 1.     # Use loop-corrected masses for external states 
1116 0.     # OS values for W,Z and fermions (0: off, 1:g1,g2,v 2:g1,g2,v,Y_i) 
1117 0.     # Use defined counter-terms 
1118 0.     # Use everywhere loop-corrected masses for loop-induced decays 


==> anc/CMSSM/SARAH/SPheno.spc.MSSM <==
# SUSY Les Houches Accord 2 - MSSM Spectrum + Decays + Flavor Observables
# SPheno module generated by SARAH
# ----------------------------------------------------------------------
# SPheno v4.0.4  
#   W. Porod, Comput. Phys. Commun. 153 (2003) 275-315, hep-ph/0301101
#   W. Porod, F.Staub, Comput.Phys.Commun.183 (2012) 2458-2469, arXiv:1104.1573
# SARAH: 4.14.3  
#   F. Staub; arXiv:0806.0538 (online manual)
#   F. Staub; Comput. Phys. Commun. 181 (2010) 1077-1086; arXiv:0909.2863
#   F. Staub; Comput. Phys. Commun. 182 (2011)  808-833; arXiv:1002.0840
#   F. Staub; Comput. Phys. Commun. 184 (2013)  1792-1809; arXiv:1207.0906
#   F. Staub; Comput. Phys. Commun. 185 (2014)  1773-1790; arXiv:1309.7223 
# Including the calculation of flavor observables based on the FlavorKit 
#   W. Porod, F. Staub, A. Vicente; Eur.Phys.J. C74 (2014) 8, 2992; arXiv:1405.1434 
# Two-loop masss corrections to Higgs fields based on 
#   M. D. Goodsell, K. Nickel, F. Staub; Eur.Phys.J. C75 (2015) no.6, 290; arXiv:1411.0675 
#   M. D. Goodsell, K. Nickel, F. Staub; Eur.Phys.J. C75 (2015) no.1, 32; arXiv:1503.03098
#   M. D. Goodsell, F. Staub; arXiv:1511.01904
#  
# in case of problems send email to florian.staub@kit.edu and goodsell@lpthe.jussieu.fr 
# ----------------------------------------------------------------------
# Created: 11.07.2021,  12:43
Block SPINFO         # Program information
     1   SPhenoSARAH      # spectrum calculator
     2   v4.0.4      # version number of SPheno
     9   4.14.3      # version number of SARAH
Block MODSEL  # Input parameters
     1  1   #  GUT scale input
     2  1   #  Boundary conditions 
Block MINPAR  # Input parameters
    1    1.40000000E+03  # m0
    2    3.50000000E+03  # m12
    3    1.00000000E+01  # TanBeta
    4    1.00000000E+00  # SignumMu
    5   -1.40000000E+03  # Azero
Block gaugeGUT Q=  1.04738420E+16  # (GUT scale)
   1    6.93546172E-01  # g1(Q)
   2    6.93540661E-01  # g2(Q)
   3    6.91204800E-01  # g3(Q)
Block SMINPUTS  # SM parameters
         1     1.27934000E+02  # alpha_em^-1(MZ)^MSbar
         2     1.16637870E-05  # G_mu [GeV^-2]
         3     1.17900000E-01  # alpha_s(MZ)^MSbar
         4     9.11876000E+01  # m_Z(pole)
         5     4.18000000E+00  # m_b(m_b), MSbar
         6     1.72760000E+02  # m_t(pole)
         7     1.77686000E+00  # m_tau(pole)
Block GAUGE Q=  5.29423103E+03  # (SUSY Scale)
   1    3.66017175E-01  # g1
   2    6.33147057E-01  # g2
   3    9.78059609E-01  # g3
Block HMIX Q=  5.29423103E+03  # (SUSY Scale)
   1    3.53233011E+03  # Mu
 101    1.87534667E+06  # Bmu
 102    2.42603514E+01  # vd
 103    2.42603514E+02  # vu
   3    2.43813514E+02  # v
  10    1.47112802E+00  # betaH
  11   -9.97757691E-02  # alphaH
Block MSOFT Q=  5.29423103E+03  # (SUSY Scale)
  21    6.28000629E+06  # mHd2
  22   -1.22937168E+07  # mHu2
   1    1.59230607E+03  # M1
   2    2.82035441E+03  # M2
   3    6.88989358E+03  # M3
Block PHASES Q=  5.29423103E+03  # (SUSY Scale)
   1    1.00000000E+00  # pG
Block Yd Q=  5.29423103E+03  # (SUSY Scale)
  1  1     1.20831119E-04   # Real(Yd(1,1),dp)
  1  2     0.00000000E+00   # Real(Yd(1,2),dp)
  1  3     0.00000000E+00   # Real(Yd(1,3),dp)
  2  1     0.00000000E+00   # Real(Yd(2,1),dp)
  2  2     2.29579059E-03   # Real(Yd(2,2),dp)
  2  3     0.00000000E+00   # Real(Yd(2,3),dp)
  3  1     0.00000000E+00   # Real(Yd(3,1),dp)
  3  2     0.00000000E+00   # Real(Yd(3,2),dp)
  3  3     1.19559554E-01   # Real(Yd(3,3),dp)
Block Ye Q=  5.29423103E+03  # (SUSY Scale)
  1  1     2.83277033E-05   # Real(Ye(1,1),dp)
  1  2     0.00000000E+00   # Real(Ye(1,2),dp)
  1  3     0.00000000E+00   # Real(Ye(1,3),dp)
  2  1     0.00000000E+00   # Real(Ye(2,1),dp)
  2  2     5.85727040E-03   # Real(Ye(2,2),dp)
  2  3     0.00000000E+00   # Real(Ye(2,3),dp)
  3  1     0.00000000E+00   # Real(Ye(3,1),dp)
  3  2     0.00000000E+00   # Real(Ye(3,2),dp)
  3  3     9.85012510E-02   # Real(Ye(3,3),dp)
Block Yu Q=  5.29423103E+03  # (SUSY Scale)
  1  1     6.62648397E-06   # Real(Yu(1,1),dp)
  1  2     0.00000000E+00   # Real(Yu(1,2),dp)
  1  3     0.00000000E+00   # Real(Yu(1,3),dp)
  2  1     0.00000000E+00   # Real(Yu(2,1),dp)
  2  2     3.36625442E-03   # Real(Yu(2,2),dp)
  2  3     0.00000000E+00   # Real(Yu(2,3),dp)
  3  1     0.00000000E+00   # Real(Yu(3,1),dp)
  3  2     0.00000000E+00   # Real(Yu(3,2),dp)
  3  3     7.78495230E-01   # Real(Yu(3,3),dp)
Block Td Q=  5.29423103E+03  # (SUSY Scale)
  1  1    -1.12010766E+00   # Real(Td(1,1),dp)
  1  2     0.00000000E+00   # Real(Td(1,2),dp)
  1  3     0.00000000E+00   # Real(Td(1,3),dp)
  2  1     0.00000000E+00   # Real(Td(2,1),dp)
  2  2    -2.12819823E+01   # Real(Td(2,2),dp)
  2  3     0.00000000E+00   # Real(Td(2,3),dp)
  3  1     0.00000000E+00   # Real(Td(3,1),dp)
  3  2     0.00000000E+00   # Real(Td(3,2),dp)
  3  3    -1.03877490E+03   # Real(Td(3,3),dp)
Block Te Q=  5.29423103E+03  # (SUSY Scale)
  1  1    -9.35619899E-02   # Real(Te(1,1),dp)
  1  2     0.00000000E+00   # Real(Te(1,2),dp)
  1  3     0.00000000E+00   # Real(Te(1,3),dp)
  2  1     0.00000000E+00   # Real(Te(2,1),dp)
  2  2    -1.93452316E+01   # Real(Te(2,2),dp)
  2  3     0.00000000E+00   # Real(Te(2,3),dp)
  3  1     0.00000000E+00   # Real(Te(3,1),dp)
  3  2     0.00000000E+00   # Real(Te(3,2),dp)
  3  3    -3.23337843E+02   # Real(Te(3,3),dp)
Block Tu Q=  5.29423103E+03  # (SUSY Scale)
  1  1    -5.09045459E-02   # Real(Tu(1,1),dp)
  1  2     0.00000000E+00   # Real(Tu(1,2),dp)
  1  3     0.00000000E+00   # Real(Tu(1,3),dp)
  2  1     0.00000000E+00   # Real(Tu(2,1),dp)
  2  2    -2.58593931E+01   # Real(Tu(2,2),dp)
  2  3     0.00000000E+00   # Real(Tu(2,3),dp)
  3  1     0.00000000E+00   # Real(Tu(3,1),dp)
  3  2     0.00000000E+00   # Real(Tu(3,2),dp)
  3  3    -4.68912375E+03   # Real(Tu(3,3),dp)
Block MSQ2 Q=  5.29423103E+03  # (SUSY Scale)
  1  1     3.90762689E+07   # Real(mq2(1,1),dp)
  1  2     0.00000000E+00   # Real(mq2(1,2),dp)
  1  3     0.00000000E+00   # Real(mq2(1,3),dp)
  2  1     0.00000000E+00   # Real(mq2(2,1),dp)
  2  2     3.90760731E+07   # Real(mq2(2,2),dp)
  2  3     0.00000000E+00   # Real(mq2(2,3),dp)
  3  1     0.00000000E+00   # Real(mq2(3,1),dp)
  3  2     0.00000000E+00   # Real(mq2(3,2),dp)
  3  3     3.30895175E+07   # Real(mq2(3,3),dp)
Block MSL2 Q=  5.29423103E+03  # (SUSY Scale)
  1  1     6.89879225E+06   # Real(ml2(1,1),dp)
  1  2     0.00000000E+00   # Real(ml2(1,2),dp)
  1  3     0.00000000E+00   # Real(ml2(1,3),dp)
  2  1     0.00000000E+00   # Real(ml2(2,1),dp)
  2  2     6.89860907E+06   # Real(ml2(2,2),dp)
  2  3     0.00000000E+00   # Real(ml2(2,3),dp)
  3  1     0.00000000E+00   # Real(ml2(3,1),dp)
  3  2     0.00000000E+00   # Real(ml2(3,2),dp)
  3  3     6.84713632E+06   # Real(ml2(3,3),dp)
Block MSD2 Q=  5.29423103E+03  # (SUSY Scale)
  1  1     3.51650766E+07   # Real(md2(1,1),dp)
  1  2     0.00000000E+00   # Real(md2(1,2),dp)
  1  3     0.00000000E+00   # Real(md2(1,3),dp)
  2  1     0.00000000E+00   # Real(md2(2,1),dp)
  2  2     3.51649385E+07   # Real(md2(2,2),dp)
  2  3     0.00000000E+00   # Real(md2(2,3),dp)
  3  1     0.00000000E+00   # Real(md2(3,1),dp)
  3  2     0.00000000E+00   # Real(md2(3,2),dp)
  3  3     3.48070422E+07   # Real(md2(3,3),dp)
Block MSU2 Q=  5.29423103E+03  # (SUSY Scale)
  1  1     3.56110621E+07   # Real(mu2(1,1),dp)
  1  2     0.00000000E+00   # Real(mu2(1,2),dp)
  1  3     0.00000000E+00   # Real(mu2(1,3),dp)
  2  1     0.00000000E+00   # Real(mu2(2,1),dp)
  2  2     3.56108039E+07   # Real(mu2(2,2),dp)
  2  3     0.00000000E+00   # Real(mu2(2,3),dp)
  3  1     0.00000000E+00   # Real(mu2(3,1),dp)
  3  2     0.00000000E+00   # Real(mu2(3,2),dp)
  3  3     2.37335709E+07   # Real(mu2(3,3),dp)
Block MSE2 Q=  5.29423103E+03  # (SUSY Scale)
  1  1     3.55494203E+06   # Real(me2(1,1),dp)
  1  2     0.00000000E+00   # Real(me2(1,2),dp)
  1  3     0.00000000E+00   # Real(me2(1,3),dp)
  2  1     0.00000000E+00   # Real(me2(2,1),dp)
  2  2     3.55456999E+06   # Real(me2(2,2),dp)
  2  3     0.00000000E+00   # Real(me2(2,3),dp)
  3  1     0.00000000E+00   # Real(me2(3,1),dp)
  3  2     0.00000000E+00   # Real(me2(3,2),dp)
  3  3     3.45000786E+06   # Real(me2(3,3),dp)
Block MASS  # Mass spectrum
#   PDG code      mass          particle
   1000001     5.91720650E+03  # Sd_1
   1000003     6.09722981E+03  # Sd_2
   1000005     6.12917146E+03  # Sd_3
   2000001     6.12918380E+03  # Sd_4
   2000003     6.46647019E+03  # Sd_5
   2000005     6.46648718E+03  # Sd_6
   1000002     4.99543602E+03  # Su_1
   1000004     5.92512416E+03  # Su_2
   1000006     6.16530295E+03  # Su_3
   2000002     6.16532682E+03  # Su_4
   2000004     6.46597205E+03  # Su_5
   2000006     6.46598857E+03  # Su_6
   1000011     1.87627787E+03  # Se_1
   1000013     1.90586309E+03  # Se_2
   1000015     1.90596759E+03  # Se_3
   2000011     2.65198574E+03  # Se_4
   2000013     2.66230995E+03  # Se_5
   2000015     2.66234661E+03  # Se_6
   1000012     2.65014953E+03  # Sv_1
   1000014     2.66072533E+03  # Sv_2
   1000016     2.66076290E+03  # Sv_3
        25     1.22037917E+02  # hh_1
        35     4.44121848E+03  # hh_2
        36     4.44114646E+03  # Ah_2
        37     4.43949091E+03  # Hpm_2
        23     9.11876000E+01  # VZ
        24     8.04183040E+01  # VWm
         1     5.00000000E-03  # Fd_1
         3     9.50000000E-02  # Fd_2
         5     4.18000000E+00  # Fd_3
         2     2.50000000E-03  # Fu_1
         4     1.27000000E+00  # Fu_2
         6     1.72760000E+02  # Fu_3
        11     5.10998930E-04  # Fe_1
        13     1.05658372E-01  # Fe_2
        15     1.77686000E+00  # Fe_3
   1000021     7.07840761E+03  # Glu
   1000022     1.57048328E+03  # Chi_1
   1000023     2.89420951E+03  # Chi_2
   1000025     3.60423338E+03  # Chi_3
   1000035     3.60956613E+03  # Chi_4
   1000024     2.89309916E+03  # Cha_1
   1000037     3.60970754E+03  # Cha_2
Block LSP  # LSP and NLSP
  1   1000022   # LSP 
  2   1000011   # NLSP 
Block DSQMIX Q=  5.29423103E+03  # ()
  1  1     0.00000000E+00   # Real(ZD(1,1),dp)
  1  2     0.00000000E+00   # Real(ZD(1,2),dp)
  1  3     9.99093576E-01   # Real(ZD(1,3),dp)
  1  4     0.00000000E+00   # Real(ZD(1,4),dp)
  1  5     0.00000000E+00   # Real(ZD(1,5),dp)
  1  6     4.25679006E-02   # Real(ZD(1,6),dp)
  2  1     0.00000000E+00   # Real(ZD(2,1),dp)
  2  2     0.00000000E+00   # Real(ZD(2,2),dp)
  2  3    -4.25679006E-02   # Real(ZD(2,3),dp)
  2  4     0.00000000E+00   # Real(ZD(2,4),dp)
  2  5     0.00000000E+00   # Real(ZD(2,5),dp)
  2  6     9.99093576E-01   # Real(ZD(2,6),dp)
  3  1    -0.00000000E+00   # Real(ZD(3,1),dp)
  3  2     4.44302749E-04   # Real(ZD(3,2),dp)
  3  3    -0.00000000E+00   # Real(ZD(3,3),dp)
  3  4    -0.00000000E+00   # Real(ZD(3,4),dp)
  3  5     9.99999901E-01   # Real(ZD(3,5),dp)
  3  6    -0.00000000E+00   # Real(ZD(3,6),dp)
  4  1     2.33840235E-05   # Real(ZD(4,1),dp)
  4  2     0.00000000E+00   # Real(ZD(4,2),dp)
  4  3     0.00000000E+00   # Real(ZD(4,3),dp)
  4  4     1.00000000E+00   # Real(ZD(4,4),dp)
  4  5     0.00000000E+00   # Real(ZD(4,5),dp)
  4  6     0.00000000E+00   # Real(ZD(4,6),dp)
  5  1     0.00000000E+00   # Real(ZD(5,1),dp)
  5  2     9.99999901E-01   # Real(ZD(5,2),dp)
  5  3     0.00000000E+00   # Real(ZD(5,3),dp)
  5  4     0.00000000E+00   # Real(ZD(5,4),dp)
  5  5    -4.44302749E-04   # Real(ZD(5,5),dp)
  5  6     0.00000000E+00   # Real(ZD(5,6),dp)
  6  1    -1.00000000E+00   # Real(ZD(6,1),dp)
  6  2    -0.00000000E+00   # Real(ZD(6,2),dp)
  6  3    -0.00000000E+00   # Real(ZD(6,3),dp)
  6  4     2.33840235E-05   # Real(ZD(6,4),dp)
  6  5    -0.00000000E+00   # Real(ZD(6,5),dp)
  6  6    -0.00000000E+00   # Real(ZD(6,6),dp)
Block SNUMIX Q=  5.29423103E+03  # ()
  1  1     0.00000000E+00   # Real(ZV(1,1),dp)
  1  2     0.00000000E+00   # Real(ZV(1,2),dp)
  1  3     1.00000000E+00   # Real(ZV(1,3),dp)
  2  1     0.00000000E+00   # Real(ZV(2,1),dp)
  2  2     1.00000000E+00   # Real(ZV(2,2),dp)
  2  3     0.00000000E+00   # Real(ZV(2,3),dp)
  3  1     1.00000000E+00   # Real(ZV(3,1),dp)
  3  2     0.00000000E+00   # Real(ZV(3,2),dp)
  3  3     0.00000000E+00   # Real(ZV(3,3),dp)
Block USQMIX Q=  5.29423103E+03  # ()
  1  1    -0.00000000E+00   # Real(ZU(1,1),dp)
  1  2    -0.00000000E+00   # Real(ZU(1,2),dp)
  1  3    -8.87405162E-02   # Real(ZU(1,3),dp)
  1  4    -0.00000000E+00   # Real(ZU(1,4),dp)
  1  5    -0.00000000E+00   # Real(ZU(1,5),dp)
  1  6    -9.96054778E-01   # Real(ZU(1,6),dp)
  2  1     0.00000000E+00   # Real(ZU(2,1),dp)
  2  2     0.00000000E+00   # Real(ZU(2,2),dp)
  2  3    -9.96054778E-01   # Real(ZU(2,3),dp)
  2  4     0.00000000E+00   # Real(ZU(2,4),dp)
  2  5     0.00000000E+00   # Real(ZU(2,5),dp)
  2  6     8.87405162E-02   # Real(ZU(2,6),dp)
  3  1     0.00000000E+00   # Real(ZU(3,1),dp)
  3  2     1.34079110E-03   # Real(ZU(3,2),dp)
  3  3     0.00000000E+00   # Real(ZU(3,3),dp)
  3  4     0.00000000E+00   # Real(ZU(3,4),dp)
  3  5     9.99999101E-01   # Real(ZU(3,5),dp)
  3  6     0.00000000E+00   # Real(ZU(3,6),dp)
  4  1    -2.63942059E-06   # Real(ZU(4,1),dp)
  4  2    -0.00000000E+00   # Real(ZU(4,2),dp)
  4  3    -0.00000000E+00   # Real(ZU(4,3),dp)
  4  4    -1.00000000E+00   # Real(ZU(4,4),dp)
  4  5    -0.00000000E+00   # Real(ZU(4,5),dp)
  4  6    -0.00000000E+00   # Real(ZU(4,6),dp)
  5  1     0.00000000E+00   # Real(ZU(5,1),dp)
  5  2     9.99999101E-01   # Real(ZU(5,2),dp)
  5  3     0.00000000E+00   # Real(ZU(5,3),dp)
  5  4     0.00000000E+00   # Real(ZU(5,4),dp)
  5  5    -1.34079110E-03   # Real(ZU(5,5),dp)
  5  6     0.00000000E+00   # Real(ZU(5,6),dp)
  6  1    -1.00000000E+00   # Real(ZU(6,1),dp)
  6  2     0.00000000E+00   # Real(ZU(6,2),dp)
  6  3     0.00000000E+00   # Real(ZU(6,3),dp)
  6  4     2.63942059E-06   # Real(ZU(6,4),dp)
  6  5     0.00000000E+00   # Real(ZU(6,5),dp)
  6  6     0.00000000E+00   # Real(ZU(6,6),dp)
Block SELMIX Q=  5.29423103E+03  # ()
  1  1    -0.00000000E+00   # Real(ZE(1,1),dp)
  1  2    -0.00000000E+00   # Real(ZE(1,2),dp)
  1  3    -1.91448224E-02   # Real(ZE(1,3),dp)
  1  4    -0.00000000E+00   # Real(ZE(1,4),dp)
  1  5    -0.00000000E+00   # Real(ZE(1,5),dp)
  1  6    -9.99816721E-01   # Real(ZE(1,6),dp)
  2  1     6.60887367E-18   # Real(ZE(2,1),dp)
  2  2    -1.15803462E-03   # Real(ZE(2,2),dp)
  2  3    -0.00000000E+00   # Real(ZE(2,3),dp)
  2  4     1.18008518E-12   # Real(ZE(2,4),dp)
  2  5    -9.99999329E-01   # Real(ZE(2,5),dp)
  2  6    -0.00000000E+00   # Real(ZE(2,6),dp)
  3  1    -5.60098337E-06   # Real(ZE(3,1),dp)
  3  2    -1.44204692E-15   # Real(ZE(3,2),dp)
  3  3     0.00000000E+00   # Real(ZE(3,3),dp)
  3  4    -1.00000000E+00   # Real(ZE(3,4),dp)
  3  5    -1.18008417E-12   # Real(ZE(3,5),dp)
  3  6     0.00000000E+00   # Real(ZE(3,6),dp)
  4  1     0.00000000E+00   # Real(ZE(4,1),dp)
  4  2     0.00000000E+00   # Real(ZE(4,2),dp)
  4  3    -9.99816721E-01   # Real(ZE(4,3),dp)
  4  4     0.00000000E+00   # Real(ZE(4,4),dp)
  4  5     0.00000000E+00   # Real(ZE(4,5),dp)
  4  6     1.91448224E-02   # Real(ZE(4,6),dp)
  5  1     1.43630999E-17   # Real(ZE(5,1),dp)
  5  2    -9.99999329E-01   # Real(ZE(5,2),dp)
  5  3     0.00000000E+00   # Real(ZE(5,3),dp)
  5  4     1.86489774E-16   # Real(ZE(5,4),dp)
  5  5     1.15803462E-03   # Real(ZE(5,5),dp)
  5  6     0.00000000E+00   # Real(ZE(5,6),dp)
  6  1     1.00000000E+00   # Real(ZE(6,1),dp)
  6  2     1.43625920E-17   # Real(ZE(6,2),dp)
  6  3     0.00000000E+00   # Real(ZE(6,3),dp)
  6  4    -5.60098337E-06   # Real(ZE(6,4),dp)
  6  5    -1.73955308E-20   # Real(ZE(6,5),dp)
  6  6     0.00000000E+00   # Real(ZE(6,6),dp)
Block SCALARMIX Q=  5.29423103E+03  # ()
  1  1    -9.96103035E-02   # ZH(1,1)
  1  2    -9.95026526E-01   # ZH(1,2)
  2  1    -9.95026526E-01   # ZH(2,1)
  2  2     9.96103035E-02   # ZH(2,2)
Block PSEUDOSCALARMIX Q=  5.29423103E+03  # ()
  1  1     9.95032647E-02   # ZA(1,1)
  1  2    -9.95037236E-01   # ZA(1,2)
  2  1    -9.95037236E-01   # ZA(2,1)
  2  2    -9.95032647E-02   # ZA(2,2)
Block CHARGEMIX Q=  5.29423103E+03  # ()
  1  1     9.95033727E-02   # ZP(1,1)
  1  2    -9.95037225E-01   # ZP(1,2)
  2  1    -9.95037225E-01   # ZP(2,1)
  2  2    -9.95033727E-02   # ZP(2,2)
Block NMIX Q=  5.29423103E+03  # ()
  1  1     9.99837553E-01   # Real(ZN(1,1),dp)
  1  2    -5.79469818E-04   # Real(ZN(1,2),dp)
  1  3     1.60061190E-02   # Real(ZN(1,3),dp)
  1  4    -8.26650932E-03   # Real(ZN(1,4),dp)
  2  1    -2.02032599E-03   # Real(ZN(2,1),dp)
  2  2    -9.96632206E-01   # Real(ZN(2,2),dp)
  2  3     6.30829762E-02   # Real(ZN(2,3),dp)
  2  4    -5.23517083E-02   # Real(ZN(2,4),dp)
  3  1     0.00000000E+00   # Real(ZN(3,1),dp)
  3  2    -0.00000000E+00   # Real(ZN(3,2),dp)
  3  3    -0.00000000E+00   # Real(ZN(3,3),dp)
  3  4    -0.00000000E+00   # Real(ZN(3,4),dp)
  4  1    -1.70555927E-02   # Real(ZN(4,1),dp)
  4  2     8.16449227E-02   # Real(ZN(4,2),dp)
  4  3     7.04203600E-01   # Real(ZN(4,3),dp)
  4  4    -7.05081912E-01   # Real(ZN(4,4),dp)
Block IMNMIX Q=  5.29423103E+03  # ()
  1  1     0.00000000E+00   # Aimag(ZN(1,1))
  1  2     0.00000000E+00   # Aimag(ZN(1,2))
  1  3     0.00000000E+00   # Aimag(ZN(1,3))
  1  4     0.00000000E+00   # Aimag(ZN(1,4))
  2  1     0.00000000E+00   # Aimag(ZN(2,1))
  2  2     0.00000000E+00   # Aimag(ZN(2,2))
  2  3     0.00000000E+00   # Aimag(ZN(2,3))
  2  4     0.00000000E+00   # Aimag(ZN(2,4))
  3  1     5.46734384E-03   # Aimag(ZN(3,1))
  3  2    -7.61680952E-03   # Aimag(ZN(3,2))
  3  3    -7.07008933E-01   # Aimag(ZN(3,3))
  3  4    -7.07142462E-01   # Aimag(ZN(3,4))
  4  1     0.00000000E+00   # Aimag(ZN(4,1))
  4  2     0.00000000E+00   # Aimag(ZN(4,2))
  4  3     0.00000000E+00   # Aimag(ZN(4,3))
  4  4     0.00000000E+00   # Aimag(ZN(4,4))
Block UMIX Q=  5.29423103E+03  # ()
  1  1     9.95894398E-01   # Real(UM(1,1),dp)
  1  2    -9.05226436E-02   # Real(UM(1,2),dp)
  2  1     9.05226436E-02   # Real(UM(2,1),dp)
  2  2     9.95894398E-01   # Real(UM(2,2),dp)
Block VMIX Q=  5.29423103E+03  # ()
  1  1     9.97153491E-01   # Real(UP(1,1),dp)
  1  2    -7.53983767E-02   # Real(UP(1,2),dp)
  2  1     7.53983767E-02   # Real(UP(2,1),dp)
  2  2     9.97153491E-01   # Real(UP(2,2),dp)
Block UELMIX Q=  5.29423103E+03  # ()
  1  1     1.00000000E+00   # Real(ZEL(1,1),dp)
  1  2     0.00000000E+00   # Real(ZEL(1,2),dp)
  1  3     0.00000000E+00   # Real(ZEL(1,3),dp)
  2  1     0.00000000E+00   # Real(ZEL(2,1),dp)
  2  2     1.00000000E+00   # Real(ZEL(2,2),dp)
  2  3     0.00000000E+00   # Real(ZEL(2,3),dp)
  3  1     0.00000000E+00   # Real(ZEL(3,1),dp)
  3  2     0.00000000E+00   # Real(ZEL(3,2),dp)
  3  3     1.00000000E+00   # Real(ZEL(3,3),dp)
Block UERMIX Q=  5.29423103E+03  # ()
  1  1     1.00000000E+00   # Real(ZER(1,1),dp)
  1  2     0.00000000E+00   # Real(ZER(1,2),dp)
  1  3     0.00000000E+00   # Real(ZER(1,3),dp)
  2  1     0.00000000E+00   # Real(ZER(2,1),dp)
  2  2     1.00000000E+00   # Real(ZER(2,2),dp)
  2  3     0.00000000E+00   # Real(ZER(2,3),dp)
  3  1     0.00000000E+00   # Real(ZER(3,1),dp)
  3  2     0.00000000E+00   # Real(ZER(3,2),dp)
  3  3     1.00000000E+00   # Real(ZER(3,3),dp)
Block UDLMIX Q=  5.29423103E+03  # ()
  1  1     1.00000000E+00   # Real(ZDL(1,1),dp)
  1  2     0.00000000E+00   # Real(ZDL(1,2),dp)
  1  3     0.00000000E+00   # Real(ZDL(1,3),dp)
  2  1     0.00000000E+00   # Real(ZDL(2,1),dp)
  2  2     1.00000000E+00   # Real(ZDL(2,2),dp)
  2  3     0.00000000E+00   # Real(ZDL(2,3),dp)
  3  1     0.00000000E+00   # Real(ZDL(3,1),dp)
  3  2     0.00000000E+00   # Real(ZDL(3,2),dp)
  3  3     1.00000000E+00   # Real(ZDL(3,3),dp)
Block UDRMIX Q=  5.29423103E+03  # ()
  1  1     1.00000000E+00   # Real(ZDR(1,1),dp)
  1  2     0.00000000E+00   # Real(ZDR(1,2),dp)
  1  3     0.00000000E+00   # Real(ZDR(1,3),dp)
  2  1     0.00000000E+00   # Real(ZDR(2,1),dp)
  2  2     1.00000000E+00   # Real(ZDR(2,2),dp)
  2  3     0.00000000E+00   # Real(ZDR(2,3),dp)
  3  1     0.00000000E+00   # Real(ZDR(3,1),dp)
  3  2     0.00000000E+00   # Real(ZDR(3,2),dp)
  3  3     1.00000000E+00   # Real(ZDR(3,3),dp)
Block UULMIX Q=  5.29423103E+03  # ()
  1  1     1.00000000E+00   # Real(ZUL(1,1),dp)
  1  2     0.00000000E+00   # Real(ZUL(1,2),dp)
  1  3     0.00000000E+00   # Real(ZUL(1,3),dp)
  2  1     0.00000000E+00   # Real(ZUL(2,1),dp)
  2  2     1.00000000E+00   # Real(ZUL(2,2),dp)
  2  3     0.00000000E+00   # Real(ZUL(2,3),dp)
  3  1     0.00000000E+00   # Real(ZUL(3,1),dp)
  3  2     0.00000000E+00   # Real(ZUL(3,2),dp)
  3  3     1.00000000E+00   # Real(ZUL(3,3),dp)
Block UURMIX Q=  5.29423103E+03  # ()
  1  1     1.00000000E+00   # Real(ZUR(1,1),dp)
  1  2     0.00000000E+00   # Real(ZUR(1,2),dp)
  1  3     0.00000000E+00   # Real(ZUR(1,3),dp)
  2  1     0.00000000E+00   # Real(ZUR(2,1),dp)
  2  2     1.00000000E+00   # Real(ZUR(2,2),dp)
  2  3     0.00000000E+00   # Real(ZUR(2,3),dp)
  3  1     0.00000000E+00   # Real(ZUR(3,1),dp)
  3  2     0.00000000E+00   # Real(ZUR(3,2),dp)
  3  3     1.00000000E+00   # Real(ZUR(3,3),dp)
Block SPheno # SPheno internal parameters 
         1    -1.00000000E+00  # ErrorLevel
         2     0.00000000E+00  # SPA_conventions
        11     1.00000000E+00  # Branching ratios
        13     1.00000000E+00  # 3 Body decays
        31     1.04738420E+16  # GUT scale
        33     5.29423103E+03  # Renormalization scale
        34     1.00000000E-04  # Precision
        35     4.00000000E+01  # Iterations
        38     2.00000000E+00  # RGE level
        40     7.29735257E-03  # Alpha
        41     2.49520000E+00  # Gamma_Z
        42     2.06000000E+00  # Gamma_W
        50     1.00000000E+00  # Rotate negative fermion masses
        51     0.00000000E+00  # Switch to SCKM matrix
        52     0.00000000E+00  # Ignore negative masses
        53     0.00000000E+00  # Ignore negative masses at MZ
        55     1.00000000E+00  # Calculate one loop masses
        56     1.00000000E+00  # Calculate two-loop Higgs masses
        57     1.00000000E+00  # Calculate low energy
        60     1.00000000E+00  # Include kinetic mixing
        65     1.00000000E+00  # Solution of tadpole equation
         8     3.00000000E+00  # Two-Loop Method: diagrammatic 
         9     1.00000000E+00  # Gauge-less limit
       400     1.00000000E-01  # Step-size for purely-numerical methode for 2-loop calculation
       401     1.00000000E-03  # Step-size for semi-analytical methode for 2-loop calculation
       410     0.00000000E+00  # indicative error in numerical derivation
Block HiggsLHC7 # Higgs production cross section at LHC7 [pb] (rescaled SM values from HXSWG) 
  1        25        1.61495526E+01 # Gluon fusion 
  2        25        1.24352730E+00 # Vector boson fusion 
  3        25        5.92099417E-01 # W-H production 
  4        25        3.41587201E-01 # Z-H production 
  5        25        9.25703159E-02 # t-t-H production 
Block HiggsLHC8 # Higgs production cross section at LHC8 [pb] (rescaled SM values from HXSWG) 
  1        25        2.05195302E+01 # Gluon fusion 
  2        25        1.60127234E+00 # Vector boson fusion 
  3        25        7.52340628E-01 # W-H production 
  4        25        4.26263633E-01 # Z-H production 
  5        25        1.39902759E-01 # t-t-H production 
Block HiggsLHC13 # Higgs production cross section at LHC13 [pb] (rescaled SM values from SusHI 1.5.0) 
  1        25        4.77612585E+01 # Gluon fusion 
Block HiggsLHC14 # Higgs production cross section at LHC14 [pb] (rescaled SM values from SusHI 1.5.0)
  1        25        5.37503714E+01 # Gluon fusion 
Block HiggsFCC100 # Higgs production cross section at FCC-pp [pb] (rescaled SM values from SusHI 1.5.0)
  1        25        7.81935113E+02 # Gluon fusion 
Block EFFHIGGSCOUPLINGS # values of loop-induced couplings 
        25           22           22     0.30808355E-04 # H-Photon-Photon 
        25           21           21     0.64335122E-04 # H-Gluon-Gluon 
        25           22           23     0.00000000E+00 # H-Photon-Z (not yet calculated by SPheno) 
        35           22           22     0.71043869E-07 # H-Photon-Photon 
        35           21           21     0.30134435E-06 # H-Gluon-Gluon 
        35           22           23     0.00000000E+00 # H-Photon-Z (not yet calculated by SPheno) 
        36           22           22     0.78927816E-07 # A-Photon-Photon 
        36           21           21     0.42790515E-06 # A-Gluon-Gluon 
        36           22           23     0.00000000E+00 # A-Photon-Z (not yet calculated by SPheno) 
Block SPhenoLowEnergy # low energy observables 
       1   -2.68860630E-04  # T-parameter (1-loop BSM)
       2   -2.34949105E-05  # S-parameter (1-loop BSM)
       3   -3.08099877E-05  # U-parameter (1-loop BSM)
      20    3.75041025E-16  # (g-2)_e
      21    1.60348080E-11  # (g-2)_mu
      22    4.58618536E-09  # (g-2)_tau
      23    0.00000000E+00  # EDM(e)
      24    0.00000000E+00  # EDM(mu)
      25    0.00000000E+00  # EDM(tau)
      39   -2.49379727E-04  # delta(rho)
Block FlavorKitQFV # quark flavor violating observables 
     200    3.16561871E-04  # BR(B->X_s gamma)
     201    1.00495832E+00  # BR(B->X_s gamma)/BR(B->X_s gamma)_SM
     300    6.44951248E-04  # BR(D->mu nu)
     301    9.98912280E-01  # BR(D->mu nu)/BR(D->mu nu)_SM
     400    6.10368017E-03  # BR(Ds->mu nu)
     401    9.98791892E-01  # BR(Ds->mu nu)/BR(Ds->mu nu)_SM
     402    5.95628315E-02  # BR(Ds->tau nu)
     403    9.98791891E-01  # BR(Ds->tau nu)/BR(Ds->tau nu)_SM
     500    5.60378953E-07  # BR(B->mu nu)
     501    9.91137616E-01  # BR(B->mu nu)/BR(B->mu nu)_SM
     502    1.24709396E-04  # BR(B->tau nu)
     503    9.91137611E-01  # BR(B->tau nu)/BR(B->tau nu)_SM
     600    6.92632723E-01  # BR(K->mu nu)
     601    9.99922375E-01  # BR(K->mu nu)/BR(K->mu nu)_SM
     602    2.47647734E-05  # R_K = BR(K->e nu)/(K->mu nu)
     603    2.47609288E-05  # R_K^SM = BR(K->e nu)_SM/(K->mu nu)_SM
    1900    1.78955589E+01  # Delta(M_Bs)
    1901    1.00053082E+00  # Delta(M_Bs)/Delta(M_Bs)_SM
    1902    4.00054068E-01  # Delta(M_Bd)
    1903    1.00068829E+00  # Delta(M_Bd)/Delta(M_Bd)_SM
    4000    2.39647945E-15  # BR(B^0_d->e e)
    4001    9.99671725E-01  # BR(B^0_d->e e)/BR(B^0_d->e e)_SM
    4002    7.44112815E-14  # BR(B^0_s->e e)
    4003    9.99666700E-01  # BR(B^0_s->e e)/BR(B^0_s->e e)_SM
    4004    1.02374907E-10  # BR(B^0_d->mu mu)
    4005    9.99671730E-01  # BR(B^0_d->mu mu)/BR(B^0_d->mu mu)_SM
    4006    3.17884845E-09  # BR(B^0_s->mu mu)
    4007    9.99666705E-01  # BR(B^0_s->mu mu)/BR(B^0_s->mu mu)_SM
    4008    2.14307269E-08  # BR(B^0_d->tau tau)
    4009    9.99673029E-01  # BR(B^0_d->tau tau)/BR(B^0_d->tau tau)_SM
    4010    6.74253752E-07  # BR(B^0_s->tau tau)
    4011    9.99668066E-01  # BR(B^0_s->tau tau)/BR(B^0_s->tau tau)_SM
    5000    1.64105453E-06  # BR(B-> s e e)
    5001    9.91400015E-01  # BR(B-> s e e)/BR(B-> s e e)_SM
    5002    1.59073596E-06  # BR(B-> s mu mu)
    5003    9.91242442E-01  # BR(B-> s mu mu)/BR(B-> s mu mu)_SM
    6000    1.10879288E-07  # BR(B -> K mu mu)
    6001    9.98912501E-01  # BR(B -> K mu mu)/BR(B -> K mu mu)_SM
    6002    1.10879288E-07  # BR(B -> K mu mu)
    6003    9.98912501E-01  # BR(B -> K mu mu)/BR(B -> K mu mu)_SM
    7000    3.98979263E-05  # BR(B->s nu nu)
    7001    9.99953342E-01  # BR(B->s nu nu)/BR(B->s nu nu)_SM
    7002    1.84738220E-06  # BR(B->D nu nu)
    7003    9.99953240E-01  # BR(B->D nu nu)/BR(B->D nu nu)_SM
    8000    1.28106356E-10  # BR(K^+ -> pi^+ nu nu)
    8001    9.99971852E-01  # BR(K^+ -> pi^+ nu nu)/BR(K^+ -> pi^+ nu nu)_SM
    8002    2.95088148E-11  # BR(K_L -> pi^0 nu nu)
    8003    9.99951778E-01  # BR(K_L -> pi^0 nu nu)/BR(K_L -> pi^0 nu nu)_SM
    8004    0.00000000E+00  # BR(K^0_L -> e mu)
    8005    0.00000000E+00  # BR(K^0_L -> e mu)/BR(K^0_L -> e mu)_SM
    9100    1.93965515E-15  # Delta(M_K)
    9102    1.00000226E+00  # Delta(M_K)/Delta(M_K)_SM
    9103    1.82908377E-03  # epsilon_K
    9104    1.00030777E+00  # epsilon_K/epsilon_K^SM
Block FlavorKitLFV # lepton flavor violating observables 
     701    0.00000000E+00  # BR(mu->e gamma)
     702    0.00000000E+00  # BR(tau->e gamma)
     703    0.00000000E+00  # BR(tau->mu gamma)
     800    0.00000000E+00  # CR(mu-e, Al)
     801    0.00000000E+00  # CR(mu-e, Ti)
     802    0.00000000E+00  # CR(mu-e, Sr)
     803    0.00000000E+00  # CR(mu-e, Sb)
     804    0.00000000E+00  # CR(mu-e, Au)
     805    0.00000000E+00  # CR(mu-e, Pb)
     901    0.00000000E+00  # BR(mu->3e)
     902    0.00000000E+00  # BR(tau->3e)
     903    0.00000000E+00  # BR(tau->3mu)
     904    0.00000000E+00  # BR(tau- -> e- mu+ mu-)
     905    0.00000000E+00  # BR(tau- -> mu- e+ e-)
     906    0.00000000E+00  # BR(tau- -> e+ mu- mu-)
     907    0.00000000E+00  # BR(tau- -> mu+ e- e-)
    1001    0.00000000E+00  # BR(Z->e mu)
    1002    0.00000000E+00  # BR(Z->e tau)
    1003    0.00000000E+00  # BR(Z->mu tau)
    1101    0.00000000E+00  # BR(h->e mu)
    1102    0.00000000E+00  # BR(h->e tau)
    1103    0.00000000E+00  # BR(h->mu tau)
    2001    0.00000000E+00  # BR(tau->e pi)
    2002    0.00000000E+00  # BR(tau->e eta)
    2003    0.00000000E+00  # BR(tau->e eta')
    2004    0.00000000E+00  # BR(tau->mu pi)
    2005    0.00000000E+00  # BR(tau->mu eta)
    2006    0.00000000E+00  # BR(tau->mu eta')
Block FWCOEF Q=  1.60000000E+02  # Wilson coefficients at scale Q 
     0305 4422   00   0    -0.17023986E-08    # coeffC7sm
     0305 4422   00   2    -0.17145603E-08    # coeffC7
     0305 4322   00   2    -0.33107832E-10    # coeffC7p
     0305 4422   00   1    -0.12161690E-10    # coeffC7NP
     0305 4322   00   1    -0.33107832E-10    # coeffC7pNP
     0305 6421   00   0    -0.85363759E-09    # coeffC8sm
     0305 6421   00   2    -0.87495484E-09    # coeffC8
     0305 6321   00   2    -0.16889764E-10    # coeffC8p
     0305 6421   00   1    -0.21317243E-10    # coeffC8NP
     0305 6321   00   1    -0.16889764E-10    # coeffC8pNP
 03051111 4133   00   0     0.10217826E-08    # coeffC9eeSM
 03051111 4133   00   2     0.10217688E-08    # coeffC9ee
 03051111 4233   00   2    -0.14635955E-14    # coeffC9Pee
 03051111 4133   00   1    -0.13741830E-13    # coeffC9eeNP
 03051111 4233   00   1    -0.14635955E-14    # coeffC9PeeNP
 03051111 4137   00   0    -0.38763372E-08    # coeffC10eeSM
 03051111 4137   00   2    -0.38761991E-08    # coeffC10ee
 03051111 4237   00   2    -0.14760952E-13    # coeffC10Pee
 03051111 4137   00   1     0.13813850E-12    # coeffC10eeNP
 03051111 4237   00   1     0.14760952E-13    # coeffC10PeeNP
 03051313 4133   00   0     0.10217821E-08    # coeffC9mumuSM
 03051313 4133   00   2     0.10217683E-08    # coeffC9mumu
 03051313 4233   00   2    -0.14635876E-14    # coeffC9Pmumu
 03051313 4133   00   1    -0.13759861E-13    # coeffC9mumuNP
 03051313 4233   00   1    -0.14635876E-14    # coeffC9PmumuNP
 03051313 4137   00   0    -0.38763377E-08    # coeffC10mumuSM
 03051313 4137   00   2    -0.38761996E-08    # coeffC10mumu
 03051313 4237   00   2    -0.14760960E-13    # coeffC10Pmumu
 03051313 4137   00   1     0.13812047E-12    # coeffC10mumuNP
 03051313 4237   00   1    -0.14760960E-13    # coeffC10PmumuNP
 03051212 4141   00   0    -0.11998222E-07    # coeffCLnu1nu1SM
 03051212 4141   00   2    -0.11997946E-07    # coeffCLnu1nu1
 03051212 4241   00   2     0.29521904E-13    # coeffCLPnu1nu1
 03051212 4141   00   1     0.27617819E-12    # coeffCLnu1nu1NP
 03051212 4241   00   1     0.29521904E-13    # coeffCLPnu1nu1NP
 03051414 4141   00   0    -0.11998107E-07    # coeffCLnu2nu2SM
 03051414 4141   00   2    -0.11997831E-07    # coeffCLnu2nu2
 03051414 4241   00   2     0.29521889E-13    # coeffCLPnu2nu2
 03051414 4141   00   1     0.27622153E-12    # coeffCLnu2nu2NP
 03051414 4241   00   1     0.29521889E-13    # coeffCLPnu2nu2NP
 03051616 4141   00   0    -0.11973591E-07    # coeffCLnu3nu3SM
 03051616 4141   00   2    -0.11973302E-07    # coeffCLnu3nu3
 03051616 4241   00   2     0.29517484E-13    # coeffCLPnu3nu3
 03051616 4141   00   1     0.28857726E-12    # coeffCLnu3nu3NP
 03051616 4241   00   1     0.29517484E-13    # coeffCLPnu3nu3NP
 03051212 4142   00   0     0.00000000E+00    # coeffCRnu1nu1SM
 03051212 4142   00   2     0.00000000E+00    # coeffCRnu1nu1
 03051212 4242   00   2     0.00000000E+00    # coeffCRPnu1nu1
 03051212 4142   00   1     0.00000000E+00    # coeffCRnu1nu1NP
 03051212 4242   00   1     0.00000000E+00    # coeffCRPnu1nu1NP
 03051414 4142   00   0     0.00000000E+00    # coeffCRnu2nu2SM
 03051414 4142   00   2     0.00000000E+00    # coeffCRnu2nu2
 03051414 4242   00   2     0.00000000E+00    # coeffCRPnu2nu2
 03051414 4142   00   1     0.00000000E+00    # coeffCRnu2nu2NP
 03051414 4242   00   1     0.00000000E+00    # coeffCRPnu2nu2NP
 03051616 4142   00   0     0.00000000E+00    # coeffCRnu3nu3SM
 03051616 4142   00   2     0.00000000E+00    # coeffCRnu3nu3
 03051616 4242   00   2     0.00000000E+00    # coeffCRPnu3nu3
 03051616 4142   00   1     0.00000000E+00    # coeffCRnu3nu3NP
 03051616 4242   00   1     0.00000000E+00    # coeffCRPnu3nu3NP
 01030103 3131   00   2    -0.18491513E-23    # coeffKK_SLL
 01030103 3232   00   2    -0.66753158E-21    # coeffKK_SRR
 01030103 3132   00   2    -0.88773388E-20    # coeffKK_SLR
 01030103 4141   00   2     0.96870636E-13    # coeffKK_VLL
 01030103 4242   00   2     0.12872423E-28    # coeffKK_VRR
 01030103 4142   00   2    -0.35133727E-22    # coeffKK_VLR
 01030103 4343   00   2    -0.88032015E-30    # coeffKK_TLL
 01030103 4444   00   2    -0.31797127E-27    # coeffKK_TRR
 01050105 3131   00   2    -0.96852494E-21    # coeffBB_SLL
 01050105 3232   00   2    -0.93741677E-15    # coeffBB_SRR
 01050105 3132   00   2    -0.83104307E-17    # coeffBB_SLR
 01050105 4141   00   2     0.32911737E-11    # coeffBB_VLL
 01050105 4242   00   2     0.31363543E-24    # coeffBB_VRR
 01050105 4142   00   2    -0.95285789E-18    # coeffBB_VLR
 01050105 4343   00   2    -0.53437905E-27    # coeffBB_TLL
 01050105 4444   00   2    -0.67529351E-21    # coeffBB_TRR
 03050305 3131   00   2    -0.10213865E-16    # coeffBsBs_SLL
 03050305 3232   00   2    -0.27384995E-13    # coeffBsBs_SRR
 03050305 3132   00   2    -0.46140236E-14    # coeffBsBs_SLR
 03050305 4141   00   2     0.96159364E-10    # coeffBsBs_VLL
 03050305 4242   00   2     0.33094956E-20    # coeffBsBs_VRR
 03050305 4142   00   2    -0.52887634E-15    # coeffBsBs_VLR
 03050305 4343   00   2    -0.56396569E-23    # coeffBsBs_TLL
 03050305 4444   00   2    -0.19730496E-19    # coeffBsBs_TRR
 01030103 3131   00   1     0.42338094E-26    # coeffKK_SLLNP
 01030103 3232   00   1     0.15283783E-23    # coeffKK_SRRNP
 01030103 3132   00   1    -0.21829366E-21    # coeffKK_SLRNP
 01030103 4141   00   1     0.12247709E-17    # coeffKK_VLLNP
 01030103 4242   00   1     0.59069639E-30    # coeffKK_VRRNP
 01030103 4142   00   1     0.80272798E-25    # coeffKK_VLRNP
 01030103 4343   00   1    -0.88032015E-30    # coeffKK_TLLNP
 01030103 4444   00   1    -0.31797127E-27    # coeffKK_TRRNP
 01050105 3131   00   1     0.24439220E-23    # coeffBB_SLLNP
 01050105 3232   00   1     0.23660593E-17    # coeffBB_SRRNP
 01050105 3132   00   1    -0.66065760E-18    # coeffBB_SLRNP
 01050105 4141   00   1     0.74453538E-15    # coeffBB_VLLNP
 01050105 4242   00   1     0.27788304E-25    # coeffBB_VRRNP
 01050105 4142   00   1     0.23907026E-20    # coeffBB_VLRNP
 01050105 4343   00   1    -0.53437905E-27    # coeffBB_TLLNP
 01050105 4444   00   1    -0.67529351E-21    # coeffBB_TRRNP
 03050305 3131   00   1     0.25772225E-19    # coeffBsBs_SLLNP
 03050305 3232   00   1     0.69117915E-16    # coeffBsBs_SRRNP
 03050305 3132   00   1    -0.36671771E-15    # coeffBsBs_SLRNP
 03050305 4141   00   1     0.21749103E-13    # coeffBsBs_VLLNP
 03050305 4242   00   1     0.29313275E-21    # coeffBsBs_VRRNP
 03050305 4142   00   1     0.13313215E-17    # coeffBsBs_VLRNP
 03050305 4343   00   1    -0.56396569E-23    # coeffBsBs_TLLNP
 03050305 4444   00   1    -0.19730496E-19    # coeffBsBs_TRRNP
 01030103 3131   00   0    -0.18533851E-23    # coeffKK_SLLSM
 01030103 3232   00   0    -0.66905996E-21    # coeffKK_SRRSM
 01030103 3132   00   0    -0.86590452E-20    # coeffKK_SLRSM
 01030103 4141   00   0     0.96869411E-13    # coeffKK_VLLSM
 01030103 4242   00   0     0.12281727E-28    # coeffKK_VRRSM
 01030103 4142   00   0    -0.35214000E-22    # coeffKK_VLRSM
 01030103 4343   00   0    -0.30762225E-46    # coeffKK_TLLSM
 01030103 4444   00   0    -0.49497141E-45    # coeffKK_TRRSM
 01050105 3131   00   0    -0.97096886E-21    # coeffBB_SLLSM
 01050105 3232   00   0    -0.93978283E-15    # coeffBB_SRRSM
 01050105 3132   00   0    -0.76497731E-17    # coeffBB_SLRSM
 01050105 4141   00   0     0.32904292E-11    # coeffBB_VLLSM
 01050105 4242   00   0     0.28584713E-24    # coeffBB_VRRSM
 01050105 4142   00   0    -0.95524859E-18    # coeffBB_VLRSM
 01050105 4343   00   0     0.81973127E-55    # coeffBB_TLLSM
 01050105 4444   00   0     0.00000000E+00    # coeffBB_TRRSM
 03050305 3131   00   0    -0.10239637E-16    # coeffBsBs_SLLSM
 03050305 3232   00   0    -0.27454113E-13    # coeffBsBs_SRRSM
 03050305 3132   00   0    -0.42473059E-14    # coeffBsBs_SLRSM
 03050305 4141   00   0     0.96137615E-10    # coeffBsBs_VLLSM
 03050305 4242   00   0     0.30163629E-20    # coeffBsBs_VRRSM
 03050305 4142   00   0    -0.53020766E-15    # coeffBsBs_VLRSM
 03050305 4343   00   0    -0.12060870E-49    # coeffBsBs_TLLSM
 03050305 4444   00   0    -0.21999397E-46    # coeffBsBs_TRRSM
Block IMFWCOEF Q=  1.60000000E+02  # Im(Wilson coefficients) at scale Q 
     0305 4422   00   0    -0.30383804E-10    # coeffC7sm
     0305 4422   00   2    -0.30600669E-10    # coeffC7
     0305 4322   00   2    -0.59089016E-12    # coeffC7p
     0305 4422   00   1    -0.21686526E-12    # coeffC7NP
     0305 4322   00   1    -0.59089016E-12    # coeffC7pNP
     0305 6421   00   0    -0.15236684E-10    # coeffC8sm
     0305 6421   00   2    -0.15617127E-10    # coeffC8
     0305 6321   00   2    -0.30146467E-12    # coeffC8p
     0305 6421   00   1    -0.38044274E-12    # coeffC8NP
     0305 6321   00   1    -0.30146467E-12    # coeffC8pNP
 03051111 4133   00   0    -0.18244711E-10    # coeffC9eeSM
 03051111 4133   00   2    -0.18244464E-10    # coeffC9ee
 03051111 4233   00   2     0.26132671E-16    # coeffC9Pee
 03051111 4133   00   1     0.24745786E-15    # coeffC9eeNP
 03051111 4233   00   1     0.26132671E-16    # coeffC9PeeNP
 03051111 4137   00   0     0.69178043E-10    # coeffC10eeSM
 03051111 4137   00   2     0.69175576E-10    # coeffC10ee
 03051111 4237   00   2     0.26355658E-15    # coeffC10Pee
 03051111 4137   00   1    -0.24662696E-14    # coeffC10eeNP
 03051111 4237   00   1    -0.26355658E-15    # coeffC10PeeNP
 03051313 4133   00   0    -0.18244702E-10    # coeffC9mumuSM
 03051313 4133   00   2    -0.18244455E-10    # coeffC9mumu
 03051313 4233   00   2     0.26132531E-16    # coeffC9Pmumu
 03051313 4133   00   1     0.24777964E-15    # coeffC9mumuNP
 03051313 4233   00   1     0.26132531E-16    # coeffC9PmumuNP
 03051313 4137   00   0     0.69178051E-10    # coeffC10mumuSM
 03051313 4137   00   2     0.69175585E-10    # coeffC10mumu
 03051313 4237   00   2     0.26355672E-15    # coeffC10Pmumu
 03051313 4137   00   1    -0.24659479E-14    # coeffC10mumuNP
 03051313 4237   00   1     0.26355672E-15    # coeffC10PmumuNP
 03051212 4141   00   0     0.21418799E-09    # coeffCLnu1nu1SM
 03051212 4141   00   2     0.21418305E-09    # coeffCLnu1nu1
 03051212 4241   00   2    -0.52711382E-15    # coeffCLPnu1nu1
 03051212 4141   00   1    -0.49305239E-14    # coeffCLnu1nu1NP
 03051212 4241   00   1    -0.52711382E-15    # coeffCLPnu1nu1NP
 03051414 4141   00   0     0.21418501E-09    # coeffCLnu2nu2SM
 03051414 4141   00   2     0.21418008E-09    # coeffCLnu2nu2
 03051414 4241   00   2    -0.52711354E-15    # coeffCLPnu2nu2
 03051414 4141   00   1    -0.49312973E-14    # coeffCLnu2nu2NP
 03051414 4241   00   1    -0.52711354E-15    # coeffCLPnu2nu2NP
 03051616 4141   00   0     0.21372521E-09    # coeffCLnu3nu3SM
 03051616 4141   00   2     0.21372006E-09    # coeffCLnu3nu3
 03051616 4241   00   2    -0.52703496E-15    # coeffCLPnu3nu3
 03051616 4141   00   1    -0.51518123E-14    # coeffCLnu3nu3NP
 03051616 4241   00   1    -0.52703496E-15    # coeffCLPnu3nu3NP
 03051212 4142   00   0     0.00000000E+00    # coeffCRnu1nu1SM
 03051212 4142   00   2     0.00000000E+00    # coeffCRnu1nu1
 03051212 4242   00   2     0.00000000E+00    # coeffCRPnu1nu1
 03051212 4142   00   1     0.00000000E+00    # coeffCRnu1nu1NP
 03051212 4242   00   1     0.00000000E+00    # coeffCRPnu1nu1NP
 03051414 4142   00   0     0.00000000E+00    # coeffCRnu2nu2SM
 03051414 4142   00   2     0.00000000E+00    # coeffCRnu2nu2
 03051414 4242   00   2     0.00000000E+00    # coeffCRPnu2nu2
 03051414 4142   00   1     0.00000000E+00    # coeffCRnu2nu2NP
 03051414 4242   00   1     0.00000000E+00    # coeffCRPnu2nu2NP
 03051616 4142   00   0     0.00000000E+00    # coeffCRnu3nu3SM
 03051616 4142   00   2     0.00000000E+00    # coeffCRnu3nu3
 03051616 4242   00   2     0.00000000E+00    # coeffCRPnu3nu3
 03051616 4142   00   1     0.00000000E+00    # coeffCRnu3nu3NP
 03051616 4242   00   1     0.00000000E+00    # coeffCRPnu3nu3NP
 01030103 3131   00   2    -0.16006655E-23    # coeffKK_SLL
 01030103 3232   00   2    -0.57782984E-21    # coeffKK_SRR
 01030103 3132   00   2    -0.33215065E-21    # coeffKK_SLR
 01030103 4141   00   2     0.60967508E-14    # coeffKK_VLL
 01030103 4242   00   2     0.29274006E-30    # coeffKK_VRR
 01030103 4142   00   2    -0.30412533E-22    # coeffKK_VLR
 01030103 4343   00   2    -0.84223988E-30    # coeffKK_TLL
 01030103 4444   00   2    -0.30360078E-27    # coeffKK_TRR
 01050105 3131   00   2    -0.87544811E-21    # coeffBB_SLL
 01050105 3232   00   2    -0.84732950E-15    # coeffBB_SRR
 01050105 3132   00   2    -0.75164428E-17    # coeffBB_SLR
 01050105 4141   00   2     0.29757705E-11    # coeffBB_VLL
 01050105 4242   00   2     0.28385245E-24    # coeffBB_VRR
 01050105 4142   00   2    -0.86125876E-18    # coeffBB_VLR
 01050105 4343   00   2    -0.48444891E-27    # coeffBB_TLL
 01050105 4444   00   2    -0.61081010E-21    # coeffBB_TRR
 03050305 3131   00   2     0.36469488E-18    # coeffBsBs_SLL
 03050305 3232   00   2     0.97780490E-15    # coeffBsBs_SRR
 03050305 3132   00   2     0.16481345E-15    # coeffBsBs_SLR
 03050305 4141   00   2    -0.34341099E-11    # coeffBsBs_VLL
 03050305 4242   00   2    -0.11826450E-21    # coeffBsBs_VRR
 03050305 4142   00   2     0.18883531E-16    # coeffBsBs_VLR
 03050305 4343   00   2     0.20181195E-24    # coeffBsBs_TLL
 03050305 4444   00   2     0.70485741E-21    # coeffBsBs_TRR
 01030103 3131   00   1     0.39143555E-26    # coeffKK_SLLNP
 01030103 3232   00   1     0.14130551E-23    # coeffKK_SRRNP
 01030103 3132   00   1    -0.22147584E-22    # coeffKK_SLRNP
 01030103 4141   00   1     0.11700078E-17    # coeffKK_VLLNP
 01030103 4242   00   1     0.21596346E-31    # coeffKK_VRRNP
 01030103 4142   00   1     0.74209677E-25    # coeffKK_VLRNP
 01030103 4343   00   1    -0.84223988E-30    # coeffKK_TLLNP
 01030103 4444   00   1    -0.30360078E-27    # coeffKK_TRRNP
 01050105 3131   00   1     0.22088952E-23    # coeffBB_SLLNP
 01050105 3232   00   1     0.21385166E-17    # coeffBB_SRRNP
 01050105 3132   00   1    -0.59724148E-18    # coeffBB_SLRNP
 01050105 4141   00   1     0.67290304E-15    # coeffBB_VLLNP
 01050105 4242   00   1     0.25133427E-25    # coeffBB_VRRNP
 01050105 4142   00   1     0.21887255E-20    # coeffBB_VLRNP
 01050105 4343   00   1    -0.48444891E-27    # coeffBB_TLLNP
 01050105 4444   00   1    -0.61081010E-21    # coeffBB_TRRNP
 03050305 3131   00   1    -0.92017642E-21    # coeffBsBs_SLLNP
 03050305 3232   00   1    -0.24677959E-17    # coeffBsBs_SRRNP
 03050305 3132   00   1     0.13095015E-16    # coeffBsBs_SLRNP
 03050305 4141   00   1    -0.77651021E-15    # coeffBsBs_VLLNP
 03050305 4242   00   1    -0.10470868E-22    # coeffBsBs_VRRNP
 03050305 4142   00   1    -0.47988873E-19    # coeffBsBs_VLRNP
 03050305 4343   00   1     0.20181195E-24    # coeffBsBs_TLLNP
 03050305 4444   00   1     0.70485741E-21    # coeffBsBs_TRRNP
 01030103 3131   00   0    -0.16045799E-23    # coeffKK_SLLSM
 01030103 3232   00   0    -0.57924289E-21    # coeffKK_SRRSM
 01030103 3132   00   0    -0.31000306E-21    # coeffKK_SLRSM
 01030103 4141   00   0     0.60955808E-14    # coeffKK_VLLSM
 01030103 4242   00   0     0.27114372E-30    # coeffKK_VRRSM
 01030103 4142   00   0    -0.30486743E-22    # coeffKK_VLRSM
 01030103 4343   00   0    -0.52741986E-46    # coeffKK_TLLSM
 01030103 4444   00   0    -0.48743288E-45    # coeffKK_TRRSM
 01050105 3131   00   0    -0.87765701E-21    # coeffBB_SLLSM
 01050105 3232   00   0    -0.84946801E-15    # coeffBB_SRRSM
 01050105 3132   00   0    -0.69192013E-17    # coeffBB_SLRSM
 01050105 4141   00   0     0.29750976E-11    # coeffBB_VLLSM
 01050105 4242   00   0     0.25871902E-24    # coeffBB_VRRSM
 01050105 4142   00   0    -0.86344748E-18    # coeffBB_VLRSM
 01050105 4343   00   0     0.00000000E+00    # coeffBB_TLLSM
 01050105 4444   00   0     0.00000000E+00    # coeffBB_TRRSM
 03050305 3131   00   0     0.36561506E-18    # coeffBsBs_SLLSM
 03050305 3232   00   0     0.98027270E-15    # coeffBsBs_SRRSM
 03050305 3132   00   0     0.15171843E-15    # coeffBsBs_SLRSM
 03050305 4141   00   0    -0.34333334E-11    # coeffBsBs_VLLSM
 03050305 4242   00   0    -0.10779364E-21    # coeffBsBs_VRRSM
 03050305 4142   00   0     0.18931520E-16    # coeffBsBs_VLRSM
 03050305 4343   00   0     0.11331965E-50    # coeffBsBs_TLLSM
 03050305 4444   00   0     0.68764904E-48    # coeffBsBs_TRRSM
Block FineTuning #  
       0    0.00000000E+00  #  Overall FT 
       1    0.00000000E+00  # m0
       2    0.00000000E+00  # m12
       3    0.00000000E+00  # Azero
       4    0.00000000E+00  # \[Mu]
       5    0.00000000E+00  # B[\[Mu]]
Block TREELEVELUNITARITY #  
       0    1.00000000E+00  # Tree-level unitarity limits fulfilled or not 
       1    0.00000000E+00  # Maximal scattering eigenvalue 
DECAY   1000001     9.37620610E+01   # Sd_1
#    BR                NDA      ID1      ID2
     2.88572309E-01    2            6   -1000024   # BR(Sd_1 -> Fu_3 Cha_1 )
     3.00028378E-01    2            6   -1000037   # BR(Sd_1 -> Fu_3 Cha_2 )
     8.21306065E-03    2            5    1000022   # BR(Sd_1 -> Fd_3 Chi_1 )
     1.44536216E-01    2            5    1000023   # BR(Sd_1 -> Fd_3 Chi_2 )
     3.53929368E-03    2            5    1000025   # BR(Sd_1 -> Fd_3 Chi_3 )
     4.08175190E-03    2            5    1000035   # BR(Sd_1 -> Fd_3 Chi_4 )
     2.51028990E-01    2      1000002        -24   # BR(Sd_1 -> Su_1 VWm )
DECAY   1000003     4.87812812E+00   # Sd_2
#    BR                NDA      ID1      ID2
     3.87669048E-03    2            6   -1000024   # BR(Sd_2 -> Fu_3 Cha_1 )
     1.69762045E-01    2            6   -1000037   # BR(Sd_2 -> Fu_3 Cha_2 )
     6.43403068E-01    2            5    1000022   # BR(Sd_2 -> Fd_3 Chi_1 )
     1.96321756E-03    2            5    1000023   # BR(Sd_2 -> Fd_3 Chi_2 )
     7.55640881E-02    2            5    1000025   # BR(Sd_2 -> Fd_3 Chi_3 )
     7.75773785E-02    2            5    1000035   # BR(Sd_2 -> Fd_3 Chi_4 )
     3.91354488E-03    2      1000001         25   # BR(Sd_2 -> Sd_1 hh_1 )
     3.39364355E-03    2      1000001         23   # BR(Sd_2 -> Sd_1 VZ )
     1.44095953E-02    2      1000002        -24   # BR(Sd_2 -> Su_1 VWm )
     6.13672902E-03    2      1000004        -24   # BR(Sd_2 -> Su_2 VWm )
DECAY   1000005     3.16915062E+00   # Sd_3
#    BR                NDA      ID1      ID2
     5.53407735E-06    2            4   -1000024   # BR(Sd_3 -> Fu_2 Cha_1 )
     8.39032429E-05    2            4   -1000037   # BR(Sd_3 -> Fu_2 Cha_2 )
     9.99662978E-01    2            3    1000022   # BR(Sd_3 -> Fd_2 Chi_1 )
     5.55488316E-06    2            3    1000023   # BR(Sd_3 -> Fd_2 Chi_2 )
     5.79218181E-05    2            3    1000025   # BR(Sd_3 -> Fd_2 Chi_3 )
     1.84108064E-04    2            3    1000035   # BR(Sd_3 -> Fd_2 Chi_4 )
DECAY   2000001     3.16859765E+00   # Sd_4
#    BR                NDA      ID1      ID2
     9.99839843E-01    2            1    1000022   # BR(Sd_4 -> Fd_1 Chi_1 )
     2.83095263E-06    2            1    1000023   # BR(Sd_4 -> Fd_1 Chi_2 )
     1.47765263E-05    2            1    1000025   # BR(Sd_4 -> Fd_1 Chi_3 )
     1.42301582E-04    2            1    1000035   # BR(Sd_4 -> Fd_1 Chi_4 )
DECAY   2000003     5.02305257E+01   # Sd_5
#    BR                NDA      ID1      ID2
     6.51424413E-01    2            4   -1000024   # BR(Sd_5 -> Fu_2 Cha_1 )
     4.00076086E-03    2            4   -1000037   # BR(Sd_5 -> Fu_2 Cha_2 )
     1.69754629E-02    2            3    1000022   # BR(Sd_5 -> Fd_2 Chi_1 )
     3.25815042E-01    2            3    1000023   # BR(Sd_5 -> Fd_2 Chi_2 )
     2.15520751E-05    2            3    1000025   # BR(Sd_5 -> Fd_2 Chi_3 )
     1.75812944E-03    2            3    1000035   # BR(Sd_5 -> Fd_2 Chi_4 )
     4.02118866E-06    2      1000006        -24   # BR(Sd_5 -> Su_3 VWm )
DECAY   2000005     5.02295579E+01   # Sd_6
#    BR                NDA      ID1      ID2
     6.51440796E-01    2            2   -1000024   # BR(Sd_6 -> Fu_1 Cha_1 )
     3.98690421E-03    2            2   -1000037   # BR(Sd_6 -> Fu_1 Cha_2 )
     1.69758518E-02    2            1    1000022   # BR(Sd_6 -> Fd_1 Chi_1 )
     3.25823161E-01    2            1    1000023   # BR(Sd_6 -> Fd_1 Chi_2 )
     1.83470550E-05    2            1    1000025   # BR(Sd_6 -> Fd_1 Chi_3 )
     1.75493813E-03    2            1    1000035   # BR(Sd_6 -> Fd_1 Chi_4 )
DECAY   1000002     3.74204218E+01   # Su_1
#    BR                NDA      ID1      ID2
     2.54590386E-01    2            6    1000022   # BR(Su_1 -> Fu_3 Chi_1 )
     7.48262795E-03    2            6    1000023   # BR(Su_1 -> Fu_3 Chi_2 )
     1.87253411E-01    2            6    1000025   # BR(Su_1 -> Fu_3 Chi_3 )
     1.75901175E-01    2            6    1000035   # BR(Su_1 -> Fu_3 Chi_4 )
     1.53903349E-02    2      1000024          5   # BR(Su_1 -> Cha_1^* Fd_3 )
     3.59382065E-01    2      1000037          5   # BR(Su_1 -> Cha_2^* Fd_3 )
DECAY   1000004     9.41735465E+01   # Su_2
#    BR                NDA      ID1      ID2
     8.58722321E-03    2            6    1000022   # BR(Su_2 -> Fu_3 Chi_1 )
     1.40930372E-01    2            6    1000023   # BR(Su_2 -> Fu_3 Chi_2 )
     1.48269581E-01    2            6    1000025   # BR(Su_2 -> Fu_3 Chi_3 )
     1.53623458E-01    2            6    1000035   # BR(Su_2 -> Fu_3 Chi_4 )
     2.82440617E-01    2      1000024          5   # BR(Su_2 -> Cha_1^* Fd_3 )
     1.36918392E-02    2      1000037          5   # BR(Su_2 -> Cha_2^* Fd_3 )
     1.20868315E-01    2      1000002         25   # BR(Su_2 -> Su_1 hh_1 )
     1.31588595E-01    2      1000002         23   # BR(Su_2 -> Su_1 VZ )
DECAY   1000006     1.27713139E+01   # Su_3
#    BR                NDA      ID1      ID2
     9.99737040E-01    2            4    1000022   # BR(Su_3 -> Fu_2 Chi_1 )
     6.34061770E-06    2            4    1000023   # BR(Su_3 -> Fu_2 Chi_2 )
     3.85335401E-05    2            4    1000025   # BR(Su_3 -> Fu_2 Chi_3 )
     1.66043086E-04    2            4    1000035   # BR(Su_3 -> Fu_2 Chi_4 )
     7.07043945E-06    2      1000024          3   # BR(Su_3 -> Cha_1^* Fd_2 )
     4.49722584E-05    2      1000037          3   # BR(Su_3 -> Cha_2^* Fd_2 )
DECAY   2000002     1.27700993E+01   # Su_4
#    BR                NDA      ID1      ID2
     9.99838628E-01    2            2    1000022   # BR(Su_4 -> Fu_1 Chi_1 )
     2.83770423E-06    2            2    1000023   # BR(Su_4 -> Fu_1 Chi_2 )
     1.48140672E-05    2            2    1000025   # BR(Su_4 -> Fu_1 Chi_3 )
     1.43719684E-04    2            2    1000035   # BR(Su_4 -> Fu_1 Chi_4 )
DECAY   2000004     5.02460868E+01   # Su_5
#    BR                NDA      ID1      ID2
     1.67660519E-02    2            4    1000022   # BR(Su_5 -> Fu_2 Chi_1 )
     3.26172306E-01    2            4    1000023   # BR(Su_5 -> Fu_2 Chi_2 )
     1.73625712E-05    2            4    1000025   # BR(Su_5 -> Fu_2 Chi_3 )
     1.50018729E-03    2            4    1000035   # BR(Su_5 -> Fu_2 Chi_4 )
     6.52768324E-01    2      1000024          3   # BR(Su_5 -> Cha_1^* Fd_2 )
     2.77129082E-03    2      1000037          3   # BR(Su_5 -> Cha_2^* Fd_2 )
     1.84401100E-06    2      1000006         25   # BR(Su_5 -> Su_3 hh_1 )
     2.00659767E-06    2      1000006         23   # BR(Su_5 -> Su_3 VZ )
DECAY   2000006     5.02451872E+01   # Su_6
#    BR                NDA      ID1      ID2
     1.67660114E-02    2            2    1000022   # BR(Su_6 -> Fu_1 Chi_1 )
     3.26180792E-01    2            2    1000023   # BR(Su_6 -> Fu_1 Chi_2 )
     1.05025407E-05    2            2    1000025   # BR(Su_6 -> Fu_1 Chi_3 )
     1.49301273E-03    2            2    1000035   # BR(Su_6 -> Fu_1 Chi_4 )
     6.52785165E-01    2      1000024          1   # BR(Su_6 -> Cha_1^* Fd_1 )
     2.76451410E-03    2      1000037          1   # BR(Su_6 -> Cha_2^* Fd_1 )
DECAY   1000011     8.78770403E-01   # Se_1
#    BR                NDA      ID1      ID2
     1.00000000E+00    2           15    1000022   # BR(Se_1 -> Fe_3 Chi_1 )
DECAY   1000013     1.02641838E+00   # Se_2
#    BR                NDA      ID1      ID2
     1.00000000E+00    2           13    1000022   # BR(Se_2 -> Fe_2 Chi_1 )
DECAY   1000015     1.02695259E+00   # Se_3
#    BR                NDA      ID1      ID2
     1.00000000E+00    2           11    1000022   # BR(Se_3 -> Fe_1 Chi_1 )
DECAY   2000011     2.02827558E+00   # Se_4
#    BR                NDA      ID1      ID2
     7.23985573E-01    2           15    1000022   # BR(Se_4 -> Fe_3 Chi_1 )
     1.45421899E-01    2      1000011         25   # BR(Se_4 -> Se_1 hh_1 )
     1.30592527E-01    2      1000011         23   # BR(Se_4 -> Se_1 VZ )
DECAY   2000013     1.48732839E+00   # Se_5
#    BR                NDA      ID1      ID2
     9.98704361E-01    2           13    1000022   # BR(Se_5 -> Fe_2 Chi_1 )
     6.82869213E-04    2      1000013         25   # BR(Se_5 -> Se_2 hh_1 )
     6.12770042E-04    2      1000013         23   # BR(Se_5 -> Se_2 VZ )
DECAY   2000015     1.48546140E+00   # Se_6
#    BR                NDA      ID1      ID2
     9.99999970E-01    2           11    1000022   # BR(Se_6 -> Fe_1 Chi_1 )
DECAY   1000012     1.98097826E+00   # Sv_1
#    BR                NDA      ID1      ID2
     7.42014269E-01    2           16    1000022   # BR(Sv_1 -> Fv_3 Chi_1 )
     2.57985731E-01    2      1000011         24   # BR(Sv_1 -> Se_1 VWm^* )
DECAY   1000014     1.49035222E+00   # Sv_2
#    BR                NDA      ID1      ID2
     9.98819423E-01    2           14    1000022   # BR(Sv_2 -> Fv_2 Chi_1 )
     1.18057702E-03    2      1000013         24   # BR(Sv_2 -> Se_2 VWm^* )
DECAY   1000016     1.48865915E+00   # Sv_3
#    BR                NDA      ID1      ID2
     9.99999972E-01    2           12    1000022   # BR(Sv_3 -> Fv_1 Chi_1 )
DECAY        25     3.74118047E-03   # hh_1
#    BR                NDA      ID1      ID2
     2.29341624E-03    2           22         22   # BR(hh_1 -> VP VP )
     8.00077591E-02    2           21         21   # BR(hh_1 -> VG VG )
     1.57220024E-02    2           23         23   # BR(hh_1 -> VZ VZ )
     1.57350817E-01    2           24        -24   # BR(hh_1 -> VWm^* VWm_virt )
     2.39840418E-04    2           -3          3   # BR(hh_1 -> Fd_2^* Fd_2 )
     6.42303047E-01    2           -5          5   # BR(hh_1 -> Fd_3^* Fd_3 )
     2.57266113E-04    2          -13         13   # BR(hh_1 -> Fe_2^* Fe_2 )
     7.42556936E-02    2          -15         15   # BR(hh_1 -> Fe_3^* Fe_3 )
     2.75693694E-02    2           -4          4   # BR(hh_1 -> Fu_2^* Fu_2 )
DECAY        35     7.91085716E+00   # hh_2
#    BR                NDA      ID1      ID2
     4.00100536E-05    2           21         21   # BR(hh_2 -> VG VG )
     1.20498703E-04    2      1000022    1000022   # BR(hh_2 -> Chi_1 Chi_1 )
     2.40887801E-04    2           -3          3   # BR(hh_2 -> Fd_2^* Fd_2 )
     6.46813043E-01    2           -5          5   # BR(hh_2 -> Fd_3^* Fd_3 )
     4.13246166E-04    2          -13         13   # BR(hh_2 -> Fe_2^* Fe_2 )
     1.19428031E-01    2          -15         15   # BR(hh_2 -> Fe_3^* Fe_3 )
     2.95610211E-06    2           -4          4   # BR(hh_2 -> Fu_2^* Fu_2 )
     2.32241606E-01    2           -6          6   # BR(hh_2 -> Fu_3^* Fu_3 )
     1.16583157E-04    2           25         25   # BR(hh_2 -> hh_1 hh_1 )
     3.40766000E-05    2     -1000011    1000011   # BR(hh_2 -> Se_1^* Se_1 )
     2.87396023E-06    2     -1000013    1000013   # BR(hh_2 -> Se_2^* Se_2 )
     2.82400249E-06    2     -1000015    1000015   # BR(hh_2 -> Se_3^* Se_3 )
     3.60524077E-04    2          -24         24   # BR(hh_2 -> VWm VWm^* )
     1.81882643E-04    2           23         23   # BR(hh_2 -> VZ VZ )
DECAY        36     7.90858341E+00   # Ah_2
#    BR                NDA      ID1      ID2
     8.06940953E-05    2           21         21   # BR(Ah_2 -> VG VG )
     2.96574503E-04    2      1000022    1000022   # BR(Ah_2 -> Chi_1 Chi_1 )
     2.40958806E-04    2           -3          3   # BR(Ah_2 -> Fd_2^* Fd_2 )
     6.47004199E-01    2           -5          5   # BR(Ah_2 -> Fd_3^* Fd_3 )
     4.13367283E-04    2          -13         13   # BR(Ah_2 -> Fe_2^* Fe_2 )
     1.19463110E-01    2          -15         15   # BR(Ah_2 -> Fe_3^* Fe_3 )
     2.95055772E-06    2           -4          4   # BR(Ah_2 -> Fu_2^* Fu_2 )
     2.32451950E-01    2           -6          6   # BR(Ah_2 -> Fu_3^* Fu_3 )
     4.51736022E-05    2           25         23   # BR(Ah_2 -> hh_1 VZ )
DECAY        37     7.30103484E+00   # Hpm_2
#    BR                NDA      ID1      ID2
     2.41922156E-04    2            4         -3   # BR(Hpm_2^* -> Fu_2 Fd_2^* )
     8.69899164E-01    2            6         -5   # BR(Hpm_2^* -> Fu_3 Fd_3^* )
     4.47601098E-04    2           14        -13   # BR(Hpm_2^* -> Fv_2 Fe_2^* )
     1.29356679E-01    2           16        -15   # BR(Hpm_2^* -> Fv_3 Fe_3^* )
     4.62575825E-05    2           25         24   # BR(Hpm_2^* -> hh_1 VWm^* )
     7.70171148E-06    2           24         23   # BR(Hpm_2^* -> VWm^* VZ )
DECAY   1000021     1.14083783E+02   # Glu
#    BR                NDA      ID1      ID2
     3.69644861E-02    2            1   -2000001   # BR(Glu -> Fd_1 Sd_4^* )
     3.69644861E-02    2           -1    2000001   # BR(Glu -> Fd_1^* Sd_4 )
     1.61562795E-02    2            1   -2000005   # BR(Glu -> Fd_1 Sd_6^* )
     1.61562795E-02    2           -1    2000005   # BR(Glu -> Fd_1^* Sd_6 )
     3.69653749E-02    2            3   -1000005   # BR(Glu -> Fd_2 Sd_3^* )
     3.69653749E-02    2           -3    1000005   # BR(Glu -> Fd_2^* Sd_3 )
     1.61571383E-02    2            3   -2000003   # BR(Glu -> Fd_2 Sd_5^* )
     1.61571383E-02    2           -3    2000003   # BR(Glu -> Fd_2^* Sd_5 )
     5.35379159E-02    2            5   -1000001   # BR(Glu -> Fd_3 Sd_1^* )
     5.35379159E-02    2           -5    1000001   # BR(Glu -> Fd_3^* Sd_1 )
     3.93191893E-02    2            5   -1000003   # BR(Glu -> Fd_3 Sd_2^* )
     3.93191893E-02    2           -5    1000003   # BR(Glu -> Fd_3^* Sd_2 )
     3.43905812E-02    2            2   -2000002   # BR(Glu -> Fu_1 Su_4^* )
     3.43905812E-02    2           -2    2000002   # BR(Glu -> Fu_1^* Su_4 )
     1.61814277E-02    2            2   -2000006   # BR(Glu -> Fu_1 Su_6^* )
     1.61814277E-02    2           -2    2000006   # BR(Glu -> Fu_1^* Su_6 )
     3.43920896E-02    2            4   -1000006   # BR(Glu -> Fu_2 Su_3^* )
     3.43920896E-02    2           -4    1000006   # BR(Glu -> Fu_2^* Su_3 )
     1.61823240E-02    2            4   -2000004   # BR(Glu -> Fu_2 Su_5^* )
     1.61823240E-02    2           -4    2000004   # BR(Glu -> Fu_2^* Su_5 )
     1.45850386E-01    2            6   -1000002   # BR(Glu -> Fu_3 Su_1^* )
     1.45850386E-01    2           -6    1000002   # BR(Glu -> Fu_3^* Su_1 )
     5.39028071E-02    2            6   -1000004   # BR(Glu -> Fu_3 Su_2^* )
     5.39028071E-02    2           -6    1000004   # BR(Glu -> Fu_3^* Su_2 )
DECAY   1000023     1.70328078E+00   # Chi_2
#    BR                NDA      ID1      ID2
     1.06271687E-02    2      1000022         25   # BR(Chi_2 -> Chi_1 hh_1 )
     5.32804003E-04    2      1000022         23   # BR(Chi_2 -> Chi_1 VZ )
     5.86136117E-06    2           11   -1000015   # BR(Chi_2 -> Fe_1 Se_3^* )
     5.86136117E-06    2          -11    1000015   # BR(Chi_2 -> Fe_1^* Se_3 )
     7.95023702E-02    2           11   -2000015   # BR(Chi_2 -> Fe_1 Se_6^* )
     7.95023702E-02    2          -11    2000015   # BR(Chi_2 -> Fe_1^* Se_6 )
     1.01317274E-05    2           13   -1000013   # BR(Chi_2 -> Fe_2 Se_2^* )
     1.01317274E-05    2          -13    1000013   # BR(Chi_2 -> Fe_2^* Se_2 )
     7.95263150E-02    2           13   -2000013   # BR(Chi_2 -> Fe_2 Se_5^* )
     7.95263150E-02    2          -13    2000013   # BR(Chi_2 -> Fe_2^* Se_5 )
     1.24624441E-03    2           15   -1000011   # BR(Chi_2 -> Fe_3 Se_1^* )
     1.24624441E-03    2          -15    1000011   # BR(Chi_2 -> Fe_3^* Se_1 )
     8.63985251E-02    2           15   -2000011   # BR(Chi_2 -> Fe_3 Se_4^* )
     8.63985251E-02    2          -15    2000011   # BR(Chi_2 -> Fe_3^* Se_4 )
     8.01709870E-02    2           12   -1000016   # BR(Chi_2 -> Fv_1 Sv_3^* )
     8.01709870E-02    2          -12    1000016   # BR(Chi_2 -> Fv_1^* Sv_3 )
     8.01957069E-02    2           14   -1000014   # BR(Chi_2 -> Fv_2 Sv_2^* )
     8.01957069E-02    2          -14    1000014   # BR(Chi_2 -> Fv_2^* Sv_2 )
     8.72919285E-02    2           16   -1000012   # BR(Chi_2 -> Fv_3 Sv_1^* )
     8.72919285E-02    2          -16    1000012   # BR(Chi_2 -> Fv_3^* Sv_1 )
#    BR                NDA      ID1      ID2       ID3
     1.03832543E-06    3      1000022         -5          5   # BR(Chi_2 -> Chi_1 Fd_3^* Fd_3 )
     1.40150953E-04    3      1000022         -6          6   # BR(Chi_2 -> Chi_1 Fu_3^* Fu_3 )
DECAY   1000025     1.62903851E+01   # Chi_3
#    BR                NDA      ID1      ID2
     2.70994294E-01    2     -1000024         24   # BR(Chi_3 -> Cha_1 VWm^* )
     2.70994294E-01    2      1000024        -24   # BR(Chi_3 -> Cha_1^* VWm )
     1.50840656E-02    2      1000022         25   # BR(Chi_3 -> Chi_1 hh_1 )
     2.30845330E-03    2      1000023         25   # BR(Chi_3 -> Chi_2 hh_1 )
     1.43117953E-01    2      1000022         23   # BR(Chi_3 -> Chi_1 VZ )
     2.66838493E-01    2      1000023         23   # BR(Chi_3 -> Chi_2 VZ )
     9.08084088E-06    2           11   -1000015   # BR(Chi_3 -> Fe_1 Se_3^* )
     9.08084088E-06    2          -11    1000015   # BR(Chi_3 -> Fe_1^* Se_3 )
     1.81073234E-06    2           11   -2000015   # BR(Chi_3 -> Fe_1 Se_6^* )
     1.81073234E-06    2          -11    2000015   # BR(Chi_3 -> Fe_1^* Se_6 )
     2.87636066E-05    2           13   -1000013   # BR(Chi_3 -> Fe_2 Se_2^* )
     2.87636066E-05    2          -13    1000013   # BR(Chi_3 -> Fe_2^* Se_2 )
     9.68330654E-06    2           13   -2000013   # BR(Chi_3 -> Fe_2 Se_5^* )
     9.68330654E-06    2          -13    2000013   # BR(Chi_3 -> Fe_2^* Se_5 )
     5.70872639E-03    2           15   -1000011   # BR(Chi_3 -> Fe_3 Se_1^* )
     5.70872639E-03    2          -15    1000011   # BR(Chi_3 -> Fe_3^* Se_1 )
     2.26963276E-03    2           15   -2000011   # BR(Chi_3 -> Fe_3 Se_4^* )
     2.26963276E-03    2          -15    2000011   # BR(Chi_3 -> Fe_3^* Se_4 )
     1.05682154E-05    2           12   -1000016   # BR(Chi_3 -> Fv_1 Sv_3^* )
     1.05682154E-05    2          -12    1000016   # BR(Chi_3 -> Fv_1^* Sv_3 )
     1.05689303E-05    2           14   -1000014   # BR(Chi_3 -> Fv_2 Sv_2^* )
     1.05689303E-05    2          -14    1000014   # BR(Chi_3 -> Fv_2^* Sv_2 )
     1.07707367E-05    2           16   -1000012   # BR(Chi_3 -> Fv_3 Sv_1^* )
     1.07707367E-05    2          -16    1000012   # BR(Chi_3 -> Fv_3^* Sv_1 )
#    BR                NDA      ID1      ID2       ID3
     4.19266429E-03    3      1000022         -6          6   # BR(Chi_3 -> Chi_1 Fu_3^* Fu_3 )
     2.36520141E-03    3      1000023         -6          6   # BR(Chi_3 -> Chi_2 Fu_3^* Fu_3 )
     3.99206615E-03    3     -1000024         -5          6   # BR(Chi_3 -> Cha_1 Fd_3^* Fu_3 )
     3.99206615E-03    3      1000024          5         -6   # BR(Chi_3 -> Cha_1^* Fd_3 Fu_3^* )
DECAY   1000035     1.63976846E+01   # Chi_4
#    BR                NDA      ID1      ID2
     2.56055693E-01    2     -1000024         24   # BR(Chi_4 -> Cha_1 VWm^* )
     2.56055693E-01    2      1000024        -24   # BR(Chi_4 -> Cha_1^* VWm )
     1.44070148E-01    2      1000022         25   # BR(Chi_4 -> Chi_1 hh_1 )
     2.90951964E-01    2      1000023         25   # BR(Chi_4 -> Chi_2 hh_1 )
     1.44683704E-02    2      1000022         23   # BR(Chi_4 -> Chi_1 VZ )
     2.40439145E-03    2      1000023         23   # BR(Chi_4 -> Chi_2 VZ )
     8.81221611E-05    2           11   -1000015   # BR(Chi_4 -> Fe_1 Se_3^* )
     8.81221611E-05    2          -11    1000015   # BR(Chi_4 -> Fe_1^* Se_3 )
     4.69455867E-04    2           11   -2000015   # BR(Chi_4 -> Fe_1 Se_6^* )
     4.69455867E-04    2          -11    2000015   # BR(Chi_4 -> Fe_1^* Se_6 )
     1.07198945E-04    2           13   -1000013   # BR(Chi_4 -> Fe_2 Se_2^* )
     1.07198945E-04    2          -13    1000013   # BR(Chi_4 -> Fe_2^* Se_2 )
     4.77452678E-04    2           13   -2000013   # BR(Chi_4 -> Fe_2 Se_5^* )
     4.77452678E-04    2          -13    2000013   # BR(Chi_4 -> Fe_2^* Se_5 )
     5.61426025E-03    2           15   -1000011   # BR(Chi_4 -> Fe_3 Se_1^* )
     5.61426025E-03    2          -15    1000011   # BR(Chi_4 -> Fe_3^* Se_1 )
     2.77155669E-03    2           15   -2000011   # BR(Chi_4 -> Fe_3 Se_4^* )
     2.77155669E-03    2          -15    2000011   # BR(Chi_4 -> Fe_3^* Se_4 )
     7.64042626E-04    2           12   -1000016   # BR(Chi_4 -> Fv_1 Sv_3^* )
     7.64042626E-04    2          -12    1000016   # BR(Chi_4 -> Fv_1^* Sv_3 )
     7.64093974E-04    2           14   -1000014   # BR(Chi_4 -> Fv_2 Sv_2^* )
     7.64093974E-04    2          -14    1000014   # BR(Chi_4 -> Fv_2^* Sv_2 )
     7.78589035E-04    2           16   -1000012   # BR(Chi_4 -> Fv_3 Sv_1^* )
     7.78589035E-04    2          -16    1000012   # BR(Chi_4 -> Fv_3^* Sv_1 )
#    BR                NDA      ID1      ID2       ID3
     3.08682298E-03    3      1000022         -6          6   # BR(Chi_4 -> Chi_1 Fu_3^* Fu_3 )
     1.08904872E-03    3      1000023         -6          6   # BR(Chi_4 -> Chi_2 Fu_3^* Fu_3 )
     4.07337250E-03    3     -1000024         -5          6   # BR(Chi_4 -> Cha_1 Fd_3^* Fu_3 )
     4.07337250E-03    3      1000024          5         -6   # BR(Chi_4 -> Cha_1^* Fd_3 Fu_3^* )
DECAY   1000024     1.68839180E+00   # Cha_1
#    BR                NDA      ID1      ID2
     1.10875594E-02    2      1000022         24   # BR(Cha_1^* -> Chi_1 VWm^* )
     1.60884092E-01    2          -11    1000016   # BR(Cha_1^* -> Fe_1^* Sv_3 )
     1.60934175E-01    2          -13    1000014   # BR(Cha_1^* -> Fe_2^* Sv_2 )
     1.75316091E-01    2          -15    1000012   # BR(Cha_1^* -> Fe_3^* Sv_1 )
     1.58388013E-01    2           12   -2000015   # BR(Cha_1^* -> Fv_1 Se_6^* )
     8.70023048E-06    2           14   -1000013   # BR(Cha_1^* -> Fv_2 Se_2^* )
     1.58435731E-01    2           14   -2000013   # BR(Cha_1^* -> Fv_2 Se_5^* )
     2.52729320E-03    2           16   -1000011   # BR(Cha_1^* -> Fv_3 Se_1^* )
     1.72129148E-01    2           16   -2000011   # BR(Cha_1^* -> Fv_3 Se_4^* )
#    BR                NDA      ID1      ID2       ID3
     1.35412208E-06    3      1000022          2         -1   # BR(Cha_1^* -> Chi_1 Fu_1 Fd_1^* )
     1.35415133E-06    3      1000022          4         -3   # BR(Cha_1^* -> Chi_1 Fu_2 Fd_2^* )
     2.86485533E-04    3      1000022          6         -5   # BR(Cha_1^* -> Chi_1 Fu_3 Fd_3^* )
DECAY   1000037     1.70781504E+01   # Cha_2
#    BR                NDA      ID1      ID2
     2.82334333E-01    2      1000024         25   # BR(Cha_2^* -> Cha_1^* hh_1 )
     2.70182320E-01    2      1000024         23   # BR(Cha_2^* -> Cha_1^* VZ )
     1.43609737E-01    2      1000022         24   # BR(Cha_2^* -> Chi_1 VWm^* )
     2.69614354E-01    2      1000023         24   # BR(Cha_2^* -> Chi_2 VWm^* )
     9.96910423E-04    2          -11    1000016   # BR(Cha_2^* -> Fe_1^* Sv_3 )
     1.01197721E-03    2          -13    1000014   # BR(Cha_2^* -> Fe_2^* Sv_2 )
     5.33798899E-03    2          -15    1000012   # BR(Cha_2^* -> Fe_3^* Sv_1 )
     1.43289703E-03    2           12   -2000015   # BR(Cha_2^* -> Fv_1 Se_6^* )
     3.66472611E-05    2           14   -1000013   # BR(Cha_2^* -> Fv_2 Se_2^* )
     1.43332871E-03    2           14   -2000013   # BR(Cha_2^* -> Fv_2 Se_5^* )
     1.06111177E-02    2           16   -1000011   # BR(Cha_2^* -> Fv_3 Se_1^* )
     1.55672014E-03    2           16   -2000011   # BR(Cha_2^* -> Fv_3 Se_4^* )
#    BR                NDA      ID1      ID2       ID3
     3.03678173E-03    3      1000024          6         -6   # BR(Cha_2^* -> Cha_1^* Fu_3 Fu_3^* )
     4.88561807E-03    3      1000022          6         -5   # BR(Cha_2^* -> Chi_1 Fu_3 Fd_3^* )
     3.91837337E-03    3      1000023          6         -5   # BR(Cha_2^* -> Chi_2 Fu_3 Fd_3^* )
DECAY         6     1.53096135E+00   # Fu_3
#    BR                NDA      ID1      ID2
     1.00000000E+00    2            5         24   # BR(Fu_3 -> Fd_3 VWm^* )
DECAY1L   1000001     9.17284290E+01   # Sd_1
#    BR                NDA      ID1      ID2
     2.82697722E-01    2            6   -1000024   # BR(Sd_1 -> Fu_3 Cha_1 )
     2.95012466E-01    2            6   -1000037   # BR(Sd_1 -> Fu_3 Cha_2 )
     7.42100505E-03    2            5    1000022   # BR(Sd_1 -> Fd_3 Chi_1 )
     1.46291287E-01    2            5    1000023   # BR(Sd_1 -> Fd_3 Chi_2 )
     3.71114853E-03    2            5    1000025   # BR(Sd_1 -> Fd_3 Chi_3 )
     4.28077180E-03    2            5    1000035   # BR(Sd_1 -> Fd_3 Chi_4 )
     2.60585600E-01    2      1000002        -24   # BR(Sd_1 -> Su_1 VWm )
DECAY1L   1000003     4.88298281E+00   # Sd_2
#    BR                NDA      ID1      ID2
     3.92407445E-03    2            6   -1000024   # BR(Sd_2 -> Fu_3 Cha_1 )
     1.64260231E-01    2            6   -1000037   # BR(Sd_2 -> Fu_3 Cha_2 )
     6.45476622E-01    2            5    1000022   # BR(Sd_2 -> Fd_3 Chi_1 )
     2.00855565E-03    2            5    1000023   # BR(Sd_2 -> Fd_3 Chi_2 )
     7.61692450E-02    2            5    1000025   # BR(Sd_2 -> Fd_3 Chi_3 )
     7.82456185E-02    2            5    1000035   # BR(Sd_2 -> Fd_3 Chi_4 )
     4.11446166E-03    2      1000001         25   # BR(Sd_2 -> Sd_1 hh_1 )
     3.76129558E-03    2      1000001         23   # BR(Sd_2 -> Sd_1 VZ )
     1.48954212E-02    2      1000002        -24   # BR(Sd_2 -> Su_1 VWm )
     7.14432362E-03    2      1000004        -24   # BR(Sd_2 -> Su_2 VWm )
DECAY1L   1000005     3.19510969E+00   # Sd_3
#    BR                NDA      ID1      ID2
     5.51768765E-06    2            4   -1000024   # BR(Sd_3 -> Fu_2 Cha_1 )
     8.73772783E-05    2            4   -1000037   # BR(Sd_3 -> Fu_2 Cha_2 )
     9.99656831E-01    2            3    1000022   # BR(Sd_3 -> Fd_2 Chi_1 )
     5.57879458E-06    2            3    1000023   # BR(Sd_3 -> Fd_2 Chi_2 )
     5.85501080E-05    2            3    1000025   # BR(Sd_3 -> Fd_2 Chi_3 )
     1.86145493E-04    2            3    1000035   # BR(Sd_3 -> Fd_2 Chi_4 )
DECAY1L   2000001     3.19477265E+00   # Sd_4
#    BR                NDA      ID1      ID2
     9.99838143E-01    2            1    1000022   # BR(Sd_4 -> Fd_1 Chi_1 )
     2.93215063E-06    2            1    1000023   # BR(Sd_4 -> Fd_1 Chi_2 )
     1.48438352E-05    2            1    1000025   # BR(Sd_4 -> Fd_1 Chi_3 )
     1.43828991E-04    2            1    1000035   # BR(Sd_4 -> Fd_1 Chi_4 )
DECAY1L   2000003     4.87370655E+01   # Sd_5
#    BR                NDA      ID1      ID2
     6.60513331E-01    2            4   -1000024   # BR(Sd_5 -> Fu_2 Cha_1 )
     4.14023146E-03    2            4   -1000037   # BR(Sd_5 -> Fu_2 Cha_2 )
     1.61684008E-02    2            3    1000022   # BR(Sd_5 -> Fd_2 Chi_1 )
     3.17319207E-01    2            3    1000023   # BR(Sd_5 -> Fd_2 Chi_2 )
     3.19326455E-05    2            3    1000025   # BR(Sd_5 -> Fd_2 Chi_3 )
     1.82211241E-03    2            3    1000035   # BR(Sd_5 -> Fd_2 Chi_4 )
     4.15176627E-06    2      1000006        -24   # BR(Sd_5 -> Su_3 VWm )
DECAY1L   2000005     4.78254328E+01   # Sd_6
#    BR                NDA      ID1      ID2
     6.54169697E-01    2            2   -1000024   # BR(Sd_6 -> Fu_1 Cha_1 )
     4.10256790E-03    2            2   -1000037   # BR(Sd_6 -> Fu_1 Cha_2 )
     1.64782676E-02    2            1    1000022   # BR(Sd_6 -> Fd_1 Chi_1 )
     3.23366924E-01    2            1    1000023   # BR(Sd_6 -> Fd_1 Chi_2 )
     2.90957164E-05    2            1    1000025   # BR(Sd_6 -> Fd_1 Chi_3 )
     1.85344640E-03    2            1    1000035   # BR(Sd_6 -> Fd_1 Chi_4 )
DECAY1L   1000002     3.74951232E+01   # Su_1
#    BR                NDA      ID1      ID2
     2.47804190E-01    2            6    1000022   # BR(Su_1 -> Fu_3 Chi_1 )
     7.36925764E-03    2            6    1000023   # BR(Su_1 -> Fu_3 Chi_2 )
     1.83967571E-01    2            6    1000025   # BR(Su_1 -> Fu_3 Chi_3 )
     1.73292586E-01    2            6    1000035   # BR(Su_1 -> Fu_3 Chi_4 )
     1.56278361E-02    2      1000024          5   # BR(Su_1 -> Cha_1^* Fd_3 )
     3.71938559E-01    2      1000037          5   # BR(Su_1 -> Cha_2^* Fd_3 )
DECAY1L   1000004     9.13599961E+01   # Su_2
#    BR                NDA      ID1      ID2
     7.56168327E-03    2            6    1000022   # BR(Su_2 -> Fu_3 Chi_1 )
     1.38277133E-01    2            6    1000023   # BR(Su_2 -> Fu_3 Chi_2 )
     1.46962447E-01    2            6    1000025   # BR(Su_2 -> Fu_3 Chi_3 )
     1.51754520E-01    2            6    1000035   # BR(Su_2 -> Fu_3 Chi_4 )
     2.89261144E-01    2      1000024          5   # BR(Su_2 -> Cha_1^* Fd_3 )
     1.40955492E-02    2      1000037          5   # BR(Su_2 -> Cha_2^* Fd_3 )
     1.22614714E-01    2      1000002         25   # BR(Su_2 -> Su_1 hh_1 )
     1.29470966E-01    2      1000002         23   # BR(Su_2 -> Su_1 VZ )
     1.80828468E-06    2      1000002         21   # BR(Su_2 -> Su_1 VG )
DECAY1L   1000006     1.28274817E+01   # Su_3
#    BR                NDA      ID1      ID2
     9.99733412E-01    2            4    1000022   # BR(Su_3 -> Fu_2 Chi_1 )
     6.28215404E-06    2            4    1000023   # BR(Su_3 -> Fu_2 Chi_2 )
     3.86225296E-05    2            4    1000025   # BR(Su_3 -> Fu_2 Chi_3 )
     1.69701543E-04    2            4    1000035   # BR(Su_3 -> Fu_2 Chi_4 )
     6.66099896E-06    2      1000024          3   # BR(Su_3 -> Cha_1^* Fd_2 )
     4.53210417E-05    2      1000037          3   # BR(Su_3 -> Cha_2^* Fd_2 )
DECAY1L   2000002     1.27795416E+01   # Su_4
#    BR                NDA      ID1      ID2
     9.99838142E-01    2            2    1000022   # BR(Su_4 -> Fu_1 Chi_1 )
     2.91912236E-06    2            2    1000023   # BR(Su_4 -> Fu_1 Chi_2 )
     1.42471622E-05    2            2    1000025   # BR(Su_4 -> Fu_1 Chi_3 )
     1.44691478E-04    2            2    1000035   # BR(Su_4 -> Fu_1 Chi_4 )
DECAY1L   2000004     4.78265810E+01   # Su_5
#    BR                NDA      ID1      ID2
     1.64067136E-02    2            4    1000022   # BR(Su_5 -> Fu_2 Chi_1 )
     3.27253989E-01    2            4    1000023   # BR(Su_5 -> Fu_2 Chi_2 )
     1.17497381E-05    2            4    1000025   # BR(Su_5 -> Fu_2 Chi_3 )
     1.59159665E-03    2            4    1000035   # BR(Su_5 -> Fu_2 Chi_4 )
     6.51928234E-01    2      1000024          3   # BR(Su_5 -> Cha_1^* Fd_2 )
     2.80295572E-03    2      1000037          3   # BR(Su_5 -> Cha_2^* Fd_2 )
     2.08080907E-06    2      1000006         25   # BR(Su_5 -> Su_3 hh_1 )
     2.01713893E-06    2      1000006         23   # BR(Su_5 -> Su_3 VZ )
DECAY1L   2000006     4.77130590E+01   # Su_6
#    BR                NDA      ID1      ID2
     1.63832072E-02    2            2    1000022   # BR(Su_6 -> Fu_1 Chi_1 )
     3.25784654E-01    2            2    1000023   # BR(Su_6 -> Fu_1 Chi_2 )
     4.26850681E-06    2            2    1000025   # BR(Su_6 -> Fu_1 Chi_3 )
     1.56682875E-03    2            2    1000035   # BR(Su_6 -> Fu_1 Chi_4 )
     6.53459254E-01    2      1000024          1   # BR(Su_6 -> Cha_1^* Fd_1 )
     2.80178580E-03    2      1000037          1   # BR(Su_6 -> Cha_2^* Fd_1 )
DECAY1L   1000011     8.82198312E-01   # Se_1
#    BR                NDA      ID1      ID2
     1.00000000E+00    2           15    1000022   # BR(Se_1 -> Fe_3 Chi_1 )
DECAY1L   1000013     1.02823695E+00   # Se_2
#    BR                NDA      ID1      ID2
     1.00000000E+00    2           13    1000022   # BR(Se_2 -> Fe_2 Chi_1 )
DECAY1L   1000015     1.02877408E+00   # Se_3
#    BR                NDA      ID1      ID2
     1.00000000E+00    2           11    1000022   # BR(Se_3 -> Fe_1 Chi_1 )
DECAY1L   2000011     1.93911036E+00   # Se_4
#    BR                NDA      ID1      ID2
     7.35928232E-01    2           15    1000022   # BR(Se_4 -> Fe_3 Chi_1 )
     1.30591977E-01    2      1000011         25   # BR(Se_4 -> Se_1 hh_1 )
     1.33479789E-01    2      1000011         23   # BR(Se_4 -> Se_1 VZ )
DECAY1L   2000013     1.44390931E+00   # Se_5
#    BR                NDA      ID1      ID2
     9.98777755E-01    2           13    1000022   # BR(Se_5 -> Fe_2 Chi_1 )
     6.05060361E-04    2      1000013         25   # BR(Se_5 -> Se_2 hh_1 )
     6.17184932E-04    2      1000013         23   # BR(Se_5 -> Se_2 VZ )
DECAY1L   2000015     1.44220102E+00   # Se_6
#    BR                NDA      ID1      ID2
     9.99999971E-01    2           11    1000022   # BR(Se_6 -> Fe_1 Chi_1 )
DECAY1L   1000012     1.93877405E+00   # Sv_1
#    BR                NDA      ID1      ID2
     7.30750307E-01    2           16    1000022   # BR(Sv_1 -> Fv_3 Chi_1 )
     2.69249693E-01    2      1000011         24   # BR(Sv_1 -> Se_1 VWm^* )
DECAY1L   1000014     1.43586462E+00   # Sv_2
#    BR                NDA      ID1      ID2
     9.98748259E-01    2           14    1000022   # BR(Sv_2 -> Fv_2 Chi_1 )
     1.25174093E-03    2      1000013         24   # BR(Sv_2 -> Se_2 VWm^* )
DECAY1L   1000016     1.43412883E+00   # Sv_3
#    BR                NDA      ID1      ID2
     9.99999971E-01    2           12    1000022   # BR(Sv_3 -> Fv_1 Chi_1 )
DECAY1L        25     2.42142008E-03   # hh_1
#    BR                NDA      ID1      ID2
     1.06713809E-06    2           -1          1   # BR(hh_1 -> Fd_1^* Fd_1 )
     1.86150813E-04    2           -3          3   # BR(hh_1 -> Fd_2^* Fd_2 )
     6.36530994E-01    2           -5          5   # BR(hh_1 -> Fd_3^* Fd_3 )
     3.47256480E-04    2          -13         13   # BR(hh_1 -> Fe_2^* Fe_2 )
     9.72562367E-02    2          -15         15   # BR(hh_1 -> Fe_3^* Fe_3 )
     4.42971729E-02    2           -4          4   # BR(hh_1 -> Fu_2^* Fu_2 )
     3.94610761E-02    2           21         21   # BR(hh_1 -> VG VG )
     4.22933013E-03    2           22         22   # BR(hh_1 -> VP VP )
     1.77690411E-01    2           23         22   # BR(hh_1 -> VZ VP )
DECAY1L        36     4.34373230E+00   # Ah_2
#    BR                NDA      ID1      ID2
     5.50768947E-04    2      1000022    1000022   # BR(Ah_2 -> Chi_1 Chi_1 )
     2.47473897E-06    2           -1          1   # BR(Ah_2 -> Fd_1^* Fd_1 )
     7.87590414E-04    2           -3          3   # BR(Ah_2 -> Fd_2^* Fd_2 )
     4.61817462E-01    2           -5          5   # BR(Ah_2 -> Fd_3^* Fd_3 )
     6.63114142E-04    2          -13         13   # BR(Ah_2 -> Fe_2^* Fe_2 )
     1.86355762E-01    2          -15         15   # BR(Ah_2 -> Fe_3^* Fe_3 )
     1.35221353E-06    2           -4          4   # BR(Ah_2 -> Fu_2^* Fu_2 )
     2.94413461E-01    2           -6          6   # BR(Ah_2 -> Fu_3^* Fu_3 )
     5.53322461E-02    2           25         23   # BR(Ah_2 -> hh_1 VZ )
     7.57524575E-05    2           23         22   # BR(Ah_2 -> VZ VP )
DECAY1L        37     6.68488600E+00   # Hpm_2
#    BR                NDA      ID1      ID2
     1.55456388E-06    2            2         -1   # BR(Hpm_2^* -> Fu_1 Fd_1^* )
     4.33712742E-04    2            4         -3   # BR(Hpm_2^* -> Fu_2 Fd_2^* )
     6.62076592E-01    2            6         -5   # BR(Hpm_2^* -> Fu_3 Fd_3^* )
     9.47989461E-04    2           14        -13   # BR(Hpm_2^* -> Fv_2 Fe_2^* )
     2.29905306E-01    2           16        -15   # BR(Hpm_2^* -> Fv_3 Fe_3^* )
     3.32077630E-02    2           25         24   # BR(Hpm_2^* -> hh_1 VWm^* )
     7.33979135E-02    2           24         23   # BR(Hpm_2^* -> VWm^* VZ )
     2.91412277E-05    2           24         22   # BR(Hpm_2^* -> VWm^* VP )
DECAY1L   1000021     1.02348283E+02   # Glu
#    BR                NDA      ID1      ID2
     3.87806879E-02    2            1   -2000001   # BR(Glu -> Fd_1 Sd_4^* )
     3.87806879E-02    2           -1    2000001   # BR(Glu -> Fd_1^* Sd_4 )
     1.79214276E-02    2            1   -2000005   # BR(Glu -> Fd_1 Sd_6^* )
     1.79214276E-02    2           -1    2000005   # BR(Glu -> Fd_1^* Sd_6 )
     3.88759509E-02    2            3   -1000005   # BR(Glu -> Fd_2 Sd_3^* )
     3.88759509E-02    2           -3    1000005   # BR(Glu -> Fd_2^* Sd_3 )
     1.79912146E-02    2            3   -2000003   # BR(Glu -> Fd_2 Sd_5^* )
     1.79912146E-02    2           -3    2000003   # BR(Glu -> Fd_2^* Sd_5 )
     5.76501016E-02    2            5   -1000001   # BR(Glu -> Fd_3 Sd_1^* )
     5.76501016E-02    2           -5    1000001   # BR(Glu -> Fd_3^* Sd_1 )
     4.20680074E-02    2            5   -1000003   # BR(Glu -> Fd_3 Sd_2^* )
     4.20680074E-02    2           -5    1000003   # BR(Glu -> Fd_3^* Sd_2 )
     3.63080440E-02    2            2   -2000002   # BR(Glu -> Fu_1 Su_4^* )
     3.63080440E-02    2           -2    2000002   # BR(Glu -> Fu_1^* Su_4 )
     1.79808117E-02    2            2   -2000006   # BR(Glu -> Fu_1 Su_6^* )
     1.79808117E-02    2           -2    2000006   # BR(Glu -> Fu_1^* Su_6 )
     2.30310261E-02    2            4   -1000006   # BR(Glu -> Fu_2 Su_3^* )
     2.30310261E-02    2           -4    1000006   # BR(Glu -> Fu_2^* Su_3 )
     1.05358937E-02    2            4   -2000004   # BR(Glu -> Fu_2 Su_5^* )
     1.05358937E-02    2           -4    2000004   # BR(Glu -> Fu_2^* Su_5 )
     1.44461787E-01    2            6   -1000002   # BR(Glu -> Fu_3 Su_1^* )
     1.44461787E-01    2           -6    1000002   # BR(Glu -> Fu_3^* Su_1 )
     5.43791021E-02    2            6   -1000004   # BR(Glu -> Fu_3 Su_2^* )
     5.43791021E-02    2           -6    1000004   # BR(Glu -> Fu_3^* Su_2 )
     4.70582347E-06    2      1000022         21   # BR(Glu -> Chi_1 VG )
     1.24722326E-05    2      1000025         21   # BR(Glu -> Chi_3 VG )
     1.46362665E-05    2      1000035         21   # BR(Glu -> Chi_4 VG )
DECAY1L   1000023     1.73449450E+00   # Chi_2
#    BR                NDA      ID1      ID2
     1.99499012E-02    2      1000022         25   # BR(Chi_2 -> Chi_1 hh_1 )
     1.20966525E-03    2      1000022         23   # BR(Chi_2 -> Chi_1 VZ )
     5.99497303E-06    2           11   -1000015   # BR(Chi_2 -> Fe_1 Se_3^* )
     5.99497303E-06    2          -11    1000015   # BR(Chi_2 -> Fe_1^* Se_3 )
     7.88281583E-02    2           11   -2000015   # BR(Chi_2 -> Fe_1 Se_6^* )
     7.88281583E-02    2          -11    2000015   # BR(Chi_2 -> Fe_1^* Se_6 )
     1.02155466E-05    2           13   -1000013   # BR(Chi_2 -> Fe_2 Se_2^* )
     1.02155466E-05    2          -13    1000013   # BR(Chi_2 -> Fe_2^* Se_2 )
     7.88412931E-02    2           13   -2000013   # BR(Chi_2 -> Fe_2 Se_5^* )
     7.88412931E-02    2          -13    2000013   # BR(Chi_2 -> Fe_2^* Se_5 )
     1.23245729E-03    2           15   -1000011   # BR(Chi_2 -> Fe_3 Se_1^* )
     1.23245729E-03    2          -15    1000011   # BR(Chi_2 -> Fe_3^* Se_1 )
     8.57679592E-02    2           15   -2000011   # BR(Chi_2 -> Fe_3 Se_4^* )
     8.57679592E-02    2          -15    2000011   # BR(Chi_2 -> Fe_3^* Se_4 )
     7.92414216E-02    2           12   -1000016   # BR(Chi_2 -> Fv_1 Sv_3^* )
     7.92414216E-02    2          -12    1000016   # BR(Chi_2 -> Fv_1^* Sv_3 )
     7.92656599E-02    2           14   -1000014   # BR(Chi_2 -> Fv_2 Sv_2^* )
     7.92656599E-02    2          -14    1000014   # BR(Chi_2 -> Fv_2^* Sv_2 )
     8.62216978E-02    2           16   -1000012   # BR(Chi_2 -> Fv_3 Sv_1^* )
     8.62216978E-02    2          -16    1000012   # BR(Chi_2 -> Fv_3^* Sv_1 )
     1.07181513E-05    2      1000022         22   # BR(Chi_2 -> Chi_1 VP )
DECAY1L   1000025     2.41661481E+01   # Chi_3
#    BR                NDA      ID1      ID2
     1.98071678E-01    2     -1000024         24   # BR(Chi_3 -> Cha_1 VWm^* )
     1.98071678E-01    2      1000024        -24   # BR(Chi_3 -> Cha_1^* VWm )
     1.85425867E-02    2      1000022         25   # BR(Chi_3 -> Chi_1 hh_1 )
     3.06525003E-03    2      1000023         25   # BR(Chi_3 -> Chi_2 hh_1 )
     1.82147906E-01    2      1000022         23   # BR(Chi_3 -> Chi_1 VZ )
     3.89172290E-01    2      1000023         23   # BR(Chi_3 -> Chi_2 VZ )
     6.13057879E-06    2           11   -1000015   # BR(Chi_3 -> Fe_1 Se_3^* )
     6.13057879E-06    2          -11    1000015   # BR(Chi_3 -> Fe_1^* Se_3 )
     1.94098515E-05    2           13   -1000013   # BR(Chi_3 -> Fe_2 Se_2^* )
     1.94098515E-05    2          -13    1000013   # BR(Chi_3 -> Fe_2^* Se_2 )
     5.55946087E-06    2           13   -2000013   # BR(Chi_3 -> Fe_2 Se_5^* )
     5.55946087E-06    2          -13    2000013   # BR(Chi_3 -> Fe_2^* Se_5 )
     3.84922389E-03    2           15   -1000011   # BR(Chi_3 -> Fe_3 Se_1^* )
     3.84922389E-03    2          -15    1000011   # BR(Chi_3 -> Fe_3^* Se_1 )
     1.54915966E-03    2           15   -2000011   # BR(Chi_3 -> Fe_3 Se_4^* )
     1.54915966E-03    2          -15    2000011   # BR(Chi_3 -> Fe_3^* Se_4 )
     1.14170837E-05    2           12   -1000016   # BR(Chi_3 -> Fv_1 Sv_3^* )
     1.14170837E-05    2          -12    1000016   # BR(Chi_3 -> Fv_1^* Sv_3 )
     1.14175994E-05    2           14   -1000014   # BR(Chi_3 -> Fv_2 Sv_2^* )
     1.14175994E-05    2          -14    1000014   # BR(Chi_3 -> Fv_2^* Sv_2 )
     1.15631930E-05    2           16   -1000012   # BR(Chi_3 -> Fv_3 Sv_1^* )
     1.15631930E-05    2          -16    1000012   # BR(Chi_3 -> Fv_3^* Sv_1 )
DECAY1L   1000035     2.42542346E+01   # Chi_4
#    BR                NDA      ID1      ID2
     1.98346733E-01    2     -1000024         24   # BR(Chi_4 -> Cha_1 VWm^* )
     1.98346733E-01    2      1000024        -24   # BR(Chi_4 -> Cha_1^* VWm )
     1.77580317E-01    2      1000022         25   # BR(Chi_4 -> Chi_1 hh_1 )
     3.86442508E-01    2      1000023         25   # BR(Chi_4 -> Chi_2 hh_1 )
     1.95022988E-02    2      1000022         23   # BR(Chi_4 -> Chi_1 VZ )
     3.49737702E-03    2      1000023         23   # BR(Chi_4 -> Chi_2 VZ )
     5.95849184E-05    2           11   -1000015   # BR(Chi_4 -> Fe_1 Se_3^* )
     5.95849184E-05    2          -11    1000015   # BR(Chi_4 -> Fe_1^* Se_3 )
     3.35442370E-04    2           11   -2000015   # BR(Chi_4 -> Fe_1 Se_6^* )
     3.35442370E-04    2          -11    2000015   # BR(Chi_4 -> Fe_1^* Se_6 )
     7.24748163E-05    2           13   -1000013   # BR(Chi_4 -> Fe_2 Se_2^* )
     7.24748163E-05    2          -13    1000013   # BR(Chi_4 -> Fe_2^* Se_2 )
     3.40963037E-04    2           13   -2000013   # BR(Chi_4 -> Fe_2 Se_5^* )
     3.40963037E-04    2          -13    2000013   # BR(Chi_4 -> Fe_2^* Se_5 )
     3.78912406E-03    2           15   -1000011   # BR(Chi_4 -> Fe_3 Se_1^* )
     3.78912406E-03    2          -15    1000011   # BR(Chi_4 -> Fe_3^* Se_1 )
     1.91348334E-03    2           15   -2000011   # BR(Chi_4 -> Fe_3 Se_4^* )
     1.91348334E-03    2          -15    2000011   # BR(Chi_4 -> Fe_3^* Se_4 )
     5.40472212E-04    2           12   -1000016   # BR(Chi_4 -> Fv_1 Sv_3^* )
     5.40472212E-04    2          -12    1000016   # BR(Chi_4 -> Fv_1^* Sv_3 )
     5.40504563E-04    2           14   -1000014   # BR(Chi_4 -> Fv_2 Sv_2^* )
     5.40504563E-04    2          -14    1000014   # BR(Chi_4 -> Fv_2^* Sv_2 )
     5.49630137E-04    2           16   -1000012   # BR(Chi_4 -> Fv_3 Sv_1^* )
     5.49630137E-04    2          -16    1000012   # BR(Chi_4 -> Fv_3^* Sv_1 )
DECAY1L   1000024     1.69921539E+00   # Cha_1
#    BR                NDA      ID1      ID2
     1.10873949E-02    2      1000022         24   # BR(Cha_1^* -> Chi_1 VWm^* )
     1.60657439E-01    2          -11    1000016   # BR(Cha_1^* -> Fe_1^* Sv_3 )
     1.60732014E-01    2          -13    1000014   # BR(Cha_1^* -> Fe_2^* Sv_2 )
     1.75281531E-01    2          -15    1000012   # BR(Cha_1^* -> Fe_3^* Sv_1 )
     1.58689350E-01    2           12   -2000015   # BR(Cha_1^* -> Fv_1 Se_6^* )
     8.51971440E-06    2           14   -1000013   # BR(Cha_1^* -> Fv_2 Se_2^* )
     1.58736748E-01    2           14   -2000013   # BR(Cha_1^* -> Fv_2 Se_5^* )
     2.47251643E-03    2           16   -1000011   # BR(Cha_1^* -> Fv_3 Se_1^* )
     1.72334487E-01    2           16   -2000011   # BR(Cha_1^* -> Fv_3 Se_4^* )
DECAY1L   1000037     1.71181039E+01   # Cha_2
#    BR                NDA      ID1      ID2
     2.77008596E-01    2      1000024         25   # BR(Cha_2^* -> Cha_1^* hh_1 )
     2.80027962E-01    2      1000024         23   # BR(Cha_2^* -> Cha_1^* VZ )
     1.41791309E-01    2      1000022         24   # BR(Cha_2^* -> Chi_1 VWm^* )
     2.78842625E-01    2      1000023         24   # BR(Cha_2^* -> Chi_2 VWm^* )
     1.00030758E-03    2          -11    1000016   # BR(Cha_2^* -> Fe_1^* Sv_3 )
     1.01551779E-03    2          -13    1000014   # BR(Cha_2^* -> Fe_2^* Sv_2 )
     5.37776388E-03    2          -15    1000012   # BR(Cha_2^* -> Fe_3^* Sv_1 )
     1.46029068E-03    2           12   -2000015   # BR(Cha_2^* -> Fv_1 Se_6^* )
     3.59419372E-05    2           14   -1000013   # BR(Cha_2^* -> Fv_2 Se_2^* )
     1.46072196E-03    2           14   -2000013   # BR(Cha_2^* -> Fv_2 Se_5^* )
     1.03948007E-02    2           16   -1000011   # BR(Cha_2^* -> Fv_3 Se_1^* )
     1.58388617E-03    2           16   -2000011   # BR(Cha_2^* -> Fv_3 Se_4^* )
DECAY1L         6     1.45822439E+00   # Fu_3
#    BR                NDA      ID1      ID2
     1.00000000E+00    2            5         24   # BR(Fu_3 -> Fd_3 VWm^* )


==> anc/CMSSM/SOFTSUSY/lesHouchesInput <==
# Example input in SLHA format, and suitable for input to
# SOFTSUSY (v1.8 or higher): CMSSM10.1.1 input - see arXiv:1109.3859
Block MODSEL		     # Select model
    1    1		     # sugra
Block SMINPUTS		     # Standard Model inputs
    1   1.279340000e+02      # alpha^(-1) SM MSbar(MZ)
    2   1.166378700e-05      # G_Fermi
    3   1.179000000e-01      # alpha_s(MZ) SM MSbar
    4   9.118760000e+01      # MZ(pole)
    5   4.180000000e+00      # mb(mb) SM MSbar
    6   172.76               # mtop(pole)
    7   1.77686e+00          # mtau(pole)
Block MINPAR		     # Input parameters
    1   1400.                # m0 1000*1.4
    2   3500.                # m12 2500*1.4 = m0/0.4 = 3500
    3   10.                  # TanBeta
    4   1                    # SignMu
    5   -1400                # Azero = - m0
Block SOFTSUSY               # Optional SOFTSUSY-specific parameters
    0   1.000000000e+00      # Calculate decays in output (only for RPC (N)MSSM)
# The default is that without this, SOFTSUSY will only calculate the spectrum   
    1   1.000000000e-03      # Numerical precision: suggested range 10^(-3...-6)
    2   0.000000000e+00	     # Quark mixing parameter: see manual
    3   0.000000000e+00	     # Additional verbose output?
    4   1.000000000e+00	     # Change electroweak symmetry breaking scale?
    6   1.000000000e-04	     # Numerical precision
    7	3.000000000e+00	     # Number of loops in Higgs mass computation
   10	0.000000000e+00	     # Force it to SLHA***1*** output?
   11	1.000000000e+19	     # Gravitino mass
   12   0.000000000e+00	     # Print spectrum even when point disallowed
   13	0.000000000e+00	     # Set a tachyonic A^0 to zero mass
   19   1.000000000e+00      # Include 3-loop SUSY RGEs
   20   3.100000000e+01      # Include 2-loop g/Yuk corrections: 31 for all
   21   1.000000000e+00	      # Calculate uncertainties in Higgs mass prediction
#   22   1.000000000e+00      # Include 2-loop sparticle mass thresholds
#   23   0.000000000e+00      # No expansion of 2-loop gluino terms
#   24   1.000000000e-06      # If decay BR is below this number, don't output
#   25   1.000000000e+00	     # If set to 0, don't calculate 3-body decays (1=default)
#   27   1.000000000e+03      # Scale to match QEDxQCD to MSSM (default mt)   


==> anc/CMSSM/SOFTSUSY/softsusy.out <==
# WARNING: Don't understand data input 20 3.100000e+01 in block SOFTSUSY: ignoring it
# WARNING: 3-loop corrections to the Higgs mass are disabled, because Himalaya is not compiled in.
# SOFTSUSY4.1.9 SLHA compliant output
# B.C. Allanach, Comput. Phys. Commun. 143 (2002) 305-331, hep-ph/0104145
Block SPINFO          # Program information
     1    SOFTSUSY    # spectrum calculator
     2    4.1.9       # version number
Block MODSEL  # Select model
     1    1   # sugra
Block SMINPUTS             # Standard Model inputs
     1    1.27934000e+02   # alpha_em^(-1)(MZ) SM MSbar
     2    1.16637870e-05   # G_Fermi
     3    1.17900000e-01   # alpha_s(MZ)MSbar
     4    9.11876000e+01   # MZ(pole)
     5    4.18000000e+00   # mb(mb)
     6    1.72760000e+02   # Mtop(pole)
     7    1.77686000e+00   # Mtau(pole)
Block MINPAR               # SUSY breaking input parameters
     3    1.00000000e+01   # tanb, DRbar, Feynman gauge
     4    1.00000000e+00   # sign(mu)
     1    1.40000000e+03   # m0
     2    3.50000000e+03   # m12
     5   -1.40000000e+03   # A0
Block EXTPAR               # scale of SUSY breaking BCs
     0    1.00003889e+16   # MX scale
# SOFTSUSY-specific non SLHA information:
# mixing=0 Desired accuracy=1.00000000e-03 Achieved accuracy=4.49030277e-04
# 3-loop RGE corrections are on. 2-loop Yukawa/g3 thresholds are off
# 2-loop SUSY QCD computation of squark/gluino pole masses are off
# Matching scale=1.72760000e+02
Block MASS                      # Mass spectrum
# PDG code     mass             particle
        24     8.03660675e+01   # MW
        25     1.24810686e+02   # h0
        35     4.52605563e+03   # H0
        36     4.52601934e+03   # A0
        37     4.52688272e+03   # H+
   1000021     7.03157417e+03   # ~g
   1000022     1.57270336e+03   # ~neutralino(1)
   1000023     2.89019195e+03   # ~neutralino(2)
   1000024     2.89035486e+03   # ~chargino(1)
   1000025    -3.71157470e+03   # ~neutralino(3)
   1000035     3.71593187e+03   # ~neutralino(4)
   1000037     3.71611101e+03   # ~chargino(2)
   1000001     6.42801608e+03   # ~d_L
   1000002     6.42766065e+03   # ~u_L
   1000003     6.42800091e+03   # ~s_L
   1000004     6.42764548e+03   # ~c_L
   1000005     5.86418117e+03   # ~b_1
   1000006     4.92638941e+03   # ~t_1
   1000011     2.66051578e+03   # ~e_L
   1000012     2.65904619e+03   # ~nue_L
   1000013     2.66048305e+03   # ~mu_L
   1000014     2.65901345e+03   # ~numu_L
   1000015     1.87516690e+03   # ~stau_1
   1000016     2.64808314e+03   # ~nu_tau_L
   2000001     6.09628588e+03   # ~d_R
   2000002     6.13187517e+03   # ~u_R
   2000003     6.09627108e+03   # ~s_R
   2000004     6.13185761e+03   # ~c_R
   2000005     6.06410121e+03   # ~b_2
   2000006     5.87235435e+03   # ~t_2
   2000011     1.90578972e+03   # ~e_R
   2000013     1.90569740e+03   # ~mu_R
   2000015     2.64982350e+03   # ~stau_2
Block alpha                     # Effective Higgs mixing parameter
          -1.04236973e-01       # alpha - evaluated at p^2=0
Block nmix                  # neutralino mixing matrix Q=5.24922222e+03
  1  1     9.99850775e-01   # N_{1,1}
  1  2    -5.89321740e-04   # N_{1,2}
  1  3     1.53624495e-02   # N_{1,3}
  1  4    -7.87874689e-03   # N_{1,4}
  2  1     1.74355645e-03   # N_{2,1}
  2  2     9.97661800e-01   # N_{2,2}
  2  3    -5.32583702e-02   # N_{2,3}
  2  4     4.27953164e-02   # N_{2,4}
  3  1    -5.28658441e-03   # N_{3,1}
  3  2     7.41901112e-03   # N_{3,2}
  3  3     7.07017650e-01   # N_{3,3}
  3  4     7.07137224e-01   # N_{3,4}
  4  1    -1.63535575e-02   # N_{4,1}
  4  2     6.79377955e-02   # N_{4,2}
  4  3     7.05020272e-01   # N_{4,3}
  4  4    -7.05736093e-01   # N_{4,4}
Block Umix                  # chargino U mixing matrix  at Q=5.24922222e+03
  1  1     9.97156230e-01   # U_{1,1}
  1  2    -7.53621498e-02   # U_{1,2}
  2  1     7.53621498e-02   # U_{2,1}
  2  2     9.97156230e-01   # U_{2,2}
Block Vmix                  # chargino V mixing matrix  at Q=5.24922222e+03
  1  1     9.98164593e-01   # V_{1,1}
  1  2    -6.05594360e-02   # V_{1,2}
  2  1     6.05594360e-02   # V_{2,1}
  2  2     9.98164593e-01   # V_{2,2}
Block stopmix               # stop mixing matrix at Q=5.24922222e+03
  1  1     8.74016095e-02   # F_{11}
  1  2     9.96173157e-01   # F_{12}
  2  1     9.96173157e-01   # F_{21}
  2  2    -8.74016095e-02   # F_{22}
Block sbotmix               # sbottom mixing matrix at Q=5.24922222e+03
  1  1     9.98793936e-01   # F_{11}
  1  2     4.90986098e-02   # F_{12}
  2  1    -4.90986098e-02   # F_{21}
  2  2     9.98793936e-01   # F_{22}
Block staumix               # stau mixing matrix at Q=5.24922222e+03
  1  1     2.02785240e-02   # F_{11}
  1  2     9.99794370e-01   # F_{12}
  2  1     9.99794370e-01   # F_{21}
  2  2    -2.02785240e-02   # F_{22}
Block gauge Q= 5.24922222e+03  # SM gauge couplings
     1     3.66110134e-01   # g'(Q)MSSM DRbar
     2     6.33115951e-01   # g(Q)MSSM DRbar
     3     9.77104123e-01   # g3(Q)MSSM DRbar
Block yu Q= 5.24922222e+03  
  3  3     8.02291182e-01   # Yt(Q)MSSM DRbar
Block yd Q= 5.24922222e+03  
  3  3     1.20699067e-01   # Yb(Q)MSSM DRbar
Block ye Q= 5.24922222e+03  
  3  3     1.00066715e-01   # Ytau(Q)MSSM DRbar
Block hmix Q= 5.24922222e+03 # Higgs mixing parameters
     1     3.69409475e+03    # mu(Q)MSSM DRbar
     2     9.56938246e+00    # tan beta(Q)MSSM DRbar Feynman gauge
     3     2.42517985e+02    # higgs vev(Q)MSSM DRbar Feynman gauge
     4     2.11000274e+07    # mA^2(Q)MSSM DRbar
Block msoft Q= 5.24922222e+03  # MSSM DRbar SUSY breaking parameters
     1     1.59435491e+03      # M_1(Q)
     2     2.82274242e+03      # M_2(Q)
     3     6.88149180e+03      # M_3(Q)
    21     6.26767196e+06      # mH1^2(Q)
    22    -1.30318862e+07      # mH2^2(Q)
    31     2.62592672e+03      # meL(Q)
    32     2.62589363e+03      # mmuL(Q)
    33     2.61575542e+03      # mtauL(Q)
    34     1.88543966e+03      # meR(Q)
    35     1.88534625e+03      # mmuR(Q)
    36     1.85655452e+03      # mtauR(Q)
    41     6.24090532e+03      # mqL1(Q)
    42     6.24088993e+03      # mqL2(Q)
    43     5.72308815e+03      # mqL3(Q)
    44     5.95694406e+03      # muR(Q)
    45     5.95692630e+03      # mcR(Q)
    46     4.81398993e+03      # mtR(Q)
    47     5.91939287e+03      # mdR(Q)
    48     5.91937789e+03      # msR(Q)
    49     5.88867509e+03      # mbR(Q)
Block au Q= 5.24922222e+03  
  1  1    -7.55744739e+03      # Au(Q)MSSM DRbar
  2  2    -7.55741552e+03      # Ac(Q)MSSM DRbar
  3  3    -5.80283599e+03      # At(Q)MSSM DRbar
Block ad Q= 5.24922222e+03  
  1  1    -9.24781899e+03      # Ad(Q)MSSM DRbar
  2  2    -9.24779174e+03      # As(Q)MSSM DRbar
  3  3    -8.63420246e+03      # Ab(Q)MSSM DRbar
Block ae Q= 5.24922222e+03  
  1  1    -3.29976133e+03      # Ae(Q)MSSM DRbar
  2  2    -3.29969380e+03      # Amu(Q)MSSM DRbar
  3  3    -3.27898046e+03      # Atau(Q)MSSM DRbar
#     PDG         Width             
DECAY 1000021     1.13794620e+02   # Gluino decays
#     BR                NDA   PDG1         PDG2       Comments          
      1.58417903e-02    2      1         -1000001   # ~g -> d ~d_L*
      1.58417903e-02    2     -1          1000001   # ~g -> db ~d_L
      3.61893927e-02    2      1         -2000001   # ~g -> d ~d_R*
      3.61893927e-02    2     -1          2000001   # ~g -> db ~d_R
      1.58596163e-02    2      2         -1000002   # ~g -> u ~u_L*
      1.58596163e-02    2     -2          1000002   # ~g -> ub ~u_L
      3.36694728e-02    2      2         -2000002   # ~g -> u ~u_R*
      3.36694728e-02    2     -2          2000002   # ~g -> ub ~u_R
      1.58425507e-02    2      3         -1000003   # ~g -> s ~s_L*
      1.58425507e-02    2     -3          1000003   # ~g -> sb ~s_L
      3.61904562e-02    2      3         -2000003   # ~g -> s ~s_R*
      3.61904562e-02    2     -3          2000003   # ~g -> sb ~s_R
      1.58603701e-02    2      4         -1000004   # ~g -> c ~c_L*
      1.58603701e-02    2     -4          1000004   # ~g -> cb ~c_L
      3.36706907e-02    2      4         -2000004   # ~g -> c ~c_R*
      3.36706907e-02    2     -4          2000004   # ~g -> cb ~c_R
      5.43789548e-02    2      5         -1000005   # ~g -> b ~b_1*
      5.43789548e-02    2     -5          1000005   # ~g -> bb ~b_1
      3.85535145e-02    2      5         -2000005   # ~g -> b ~b_2*
      3.85535145e-02    2     -5          2000005   # ~g -> bb ~b_2
      1.49226961e-01    2      6         -1000006   # ~g -> t ~t_1*
      1.49226961e-01    2     -6          1000006   # ~g -> tb ~t_1
      5.47162300e-02    2      6         -2000006   # ~g -> t ~t_2*
      5.47162300e-02    2     -6          2000006   # ~g -> tb ~t_2
#
#     PDG         Width             
DECAY 1000001     4.96944519e+01   # SdownL decays
#     BR                NDA   PDG1         PDG2       Comments          
      6.52422771e-01    2      2         -1000024   # ~d_L -> u ~chi_1-
      2.87693539e-03    2      2         -1000037   # ~d_L -> u ~chi_2-
      1.70282954e-02    2      1          1000022   # ~d_L -> d ~chi_10
      3.26391943e-01    2      1          1000023   # ~d_L -> d ~chi_20
      1.62781893e-05    2      1          1000025   # ~d_L -> d ~chi_30
      1.26377748e-03    2      1          1000035   # ~d_L -> d ~chi_40
#
#     PDG         Width             
DECAY 2000001     3.14714646e+00   # SdownR decays
#     BR                NDA   PDG1         PDG2       Comments          
      9.99865932e-01    2      1          1000022   # ~d_R -> d ~chi_10
      2.10292794e-06    2      1          1000023   # ~d_R -> d ~chi_20
      1.27796681e-05    2      1          1000025   # ~d_R -> d ~chi_30
      1.19184946e-04    2      1          1000035   # ~d_R -> d ~chi_40
#
#     PDG         Width             
DECAY 1000002     4.97118297e+01   # SupL decays
#     BR                NDA   PDG1         PDG2       Comments          
      6.53513624e-01    2      1          1000024   # ~u_L -> d ~chi_1+
      1.90641986e-03    2      1          1000037   # ~u_L -> d ~chi_2+
      1.68288380e-02    2      2          1000022   # ~u_L -> u ~chi_10
      3.26682122e-01    2      2          1000023   # ~u_L -> u ~chi_20
      9.33512372e-06    2      2          1000025   # ~u_L -> u ~chi_30
      1.05966089e-03    2      2          1000035   # ~u_L -> u ~chi_40
#
#     PDG         Width             
DECAY 2000002     1.26830031e+01   # SupR decays
#     BR                NDA   PDG1         PDG2       Comments          
      9.99864331e-01    2      2          1000022   # ~u_R -> u ~chi_10
      2.11357203e-06    2      2          1000023   # ~u_R -> u ~chi_20
      1.29331280e-05    2      2          1000025   # ~u_R -> u ~chi_30
      1.20622240e-04    2      2          1000035   # ~u_R -> u ~chi_40
#
#     PDG         Width             
DECAY 1000003     4.96942160e+01   # SstrangeL decays
#     BR                NDA   PDG1         PDG2       Comments          
      6.52422751e-01    2      4         -1000024   # ~s_L -> c ~chi_1-
      2.87692852e-03    2      4         -1000037   # ~s_L -> c ~chi_2-
      1.70283258e-02    2      3          1000022   # ~s_L -> s ~chi_10
      3.26391942e-01    2      3          1000023   # ~s_L -> s ~chi_20
      1.62781513e-05    2      3          1000025   # ~s_L -> s ~chi_30
      1.26377452e-03    2      3          1000035   # ~s_L -> s ~chi_40
#
#     PDG         Width             
DECAY 2000003     3.14713664e+00   # SstrangeR decays
#     BR                NDA   PDG1         PDG2       Comments          
      9.99865933e-01    2      3          1000022   # ~s_R -> s ~chi_10
      2.10292348e-06    2      3          1000023   # ~s_R -> s ~chi_20
      1.27796038e-05    2      3          1000025   # ~s_R -> s ~chi_30
      1.19184344e-04    2      3          1000035   # ~s_R -> s ~chi_40
#
#     PDG         Width             
DECAY 1000004     4.97115942e+01   # ScharmL decays
#     BR                NDA   PDG1         PDG2       Comments          
      6.53513615e-01    2      3          1000024   # ~c_L -> s ~chi_1+
      1.90641536e-03    2      3          1000037   # ~c_L -> s ~chi_2+
      1.68288676e-02    2      4          1000022   # ~c_L -> c ~chi_10
      3.26682109e-01    2      4          1000023   # ~c_L -> c ~chi_20
      9.33510149e-06    2      4          1000025   # ~c_L -> c ~chi_30
      1.05965835e-03    2      4          1000035   # ~c_L -> c ~chi_40
#
#     PDG         Width             
DECAY 2000004     1.26829562e+01   # ScharmR decays
#     BR                NDA   PDG1         PDG2       Comments          
      9.99864332e-01    2      4          1000022   # ~c_R -> c ~chi_10
      2.11356680e-06    2      4          1000023   # ~c_R -> c ~chi_20
      1.29330524e-05    2      4          1000025   # ~c_R -> c ~chi_30
      1.20621532e-04    2      4          1000035   # ~c_R -> c ~chi_40
#
#     PDG         Width             
DECAY 1000005     9.85483694e+01   # Sbottom1 decays
#     BR                NDA   PDG1         PDG2       Comments          
      2.69606732e-01    2      6         -1000024   # ~b_1 -> t ~chi_1-
      3.36481615e-01    2      6         -1000037   # ~b_1 -> t ~chi_2-
      2.42579884e-01    2     -24         1000006   # ~b_1 -> W- ~t_1
      7.74710379e-03    2      5          1000022   # ~b_1 -> b ~chi_10
      1.35144186e-01    2      5          1000023   # ~b_1 -> b ~chi_20
      4.06950869e-03    2      5          1000025   # ~b_1 -> b ~chi_30
      4.37097142e-03    2      5          1000035   # ~b_1 -> b ~chi_40
#
#     PDG         Width             
DECAY 2000005     5.34909170e+00   # Sbottom2 decays
#     BR                NDA   PDG1         PDG2       Comments          
      5.43216609e-03    2      6         -1000024   # ~b_2 -> t ~chi_1-
      1.95486076e-01    2      6         -1000037   # ~b_2 -> t ~chi_2-
      1.84915631e-02    2     -24         1000006   # ~b_2 -> W- ~t_1
      1.11092776e-02    2     -24         2000006   # ~b_2 -> W- ~t_2
      6.20393690e-03    2      25         1000005   # ~b_2 -> h ~b_1
      6.16416769e-03    2      1000005    23        # ~b_2 -> Z ~b_1
      5.82262962e-01    2      5          1000022   # ~b_2 -> b ~chi_10
      2.73204919e-03    2      5          1000023   # ~b_2 -> b ~chi_20
      8.50541123e-02    2      5          1000025   # ~b_2 -> b ~chi_30
      8.70636886e-02    2      5          1000035   # ~b_2 -> b ~chi_40
#
#     PDG         Width             
DECAY 1000006     3.86333432e+01   # Stop1 decays
#     BR                NDA   PDG1         PDG2       Comments          
      1.38390220e-02    2      5          1000024   # ~t_1 -> b ~chi_1+
      3.67764737e-01    2      5          1000037   # ~t_1 -> b ~chi_2+
      2.41985242e-01    2      6          1000022   # ~t_1 -> t ~chi_10
      6.77409844e-03    2      6          1000023   # ~t_1 -> t ~chi_20
      1.90660572e-01    2      6          1000025   # ~t_1 -> t ~chi_30
      1.78976329e-01    2      6          1000035   # ~t_1 -> t ~chi_40
#
#     PDG         Width             
DECAY 2000006     1.02078027e+02   # Stop2 decays
#     BR                NDA   PDG1         PDG2       Comments          
      2.56218522e-01    2      5          1000024   # ~t_2 -> b ~chi_1+
      1.35956167e-02    2      5          1000037   # ~t_2 -> b ~chi_2+
      1.42582980e-01    2      25         1000006   # ~t_2 -> h ~t_1
      1.23311905e-01    2      1000006    23        # ~t_2 -> Z ~t_1
      7.79738841e-03    2      6          1000022   # ~t_2 -> t ~chi_10
      1.27854043e-01    2      6          1000023   # ~t_2 -> t ~chi_20
      1.61629275e-01    2      6          1000025   # ~t_2 -> t ~chi_30
      1.67010269e-01    2      6          1000035   # ~t_2 -> t ~chi_40
#
#     PDG         Width             
DECAY 1000011     1.49804562e+00   # SelectronL decays
#     BR                NDA   PDG1         PDG2       Comments          
      1.00000000e+00    2      11         1000022   # ~e_L -> e- ~chi_10
#
#     PDG         Width             
DECAY 2000011     1.03401532e+00   # SelectronR decays
#     BR                NDA   PDG1         PDG2       Comments          
      1.00000000e+00    2      11         1000022   # ~e_R -> e- ~chi_10
#
#     PDG         Width             
DECAY 1000013     1.49798759e+00   # SmuonL decays
#     BR                NDA   PDG1         PDG2       Comments          
      1.00000000e+00    2      13         1000022   # ~mu_L -> mu- ~chi_10
#
#     PDG         Width             
DECAY 2000013     1.03353748e+00   # SmuonR decays
#     BR                NDA   PDG1         PDG2       Comments          
      1.00000000e+00    2      13         1000022   # ~mu_R -> mu- ~chi_10
#
#     PDG         Width             
DECAY 1000012     1.50111554e+00   # Selectron sneutrino decays
#     BR                NDA   PDG1         PDG2       Comments          
      1.00000000e+00    2      12         1000022   # ~nu_eL -> nu_e ~chi_10
#
#     PDG         Width             
DECAY 1000014     1.50105727e+00   # Smuon sneutrino decays
#     BR                NDA   PDG1         PDG2       Comments          
      1.00000000e+00    2      14         1000022   # ~nu_muL -> nu_mu ~chi_10
#
#     PDG         Width             
DECAY 1000015     2.19736236e-01   # Stau1 decays
#     BR                NDA   PDG1         PDG2       Comments          
      1.00000000e+00    2      15         1000022   # ~tau_1- -> tau- ~chi_10
#
#     PDG         Width             
DECAY 2000015     6.53584625e+00   # Stau2 decays
#     BR                NDA   PDG1         PDG2       Comments          
      4.55844195e-02    2      1000015    23        # ~tau_2- -> Z ~tau_1-
      4.76839332e-02    2      1000015    25        # ~tau_2- -> h ~tau_1-
      9.06731647e-01    2      15         1000022   # ~tau_2- -> tau- ~chi_10
#
#     PDG         Width             
DECAY 1000016     1.39788155e+03   # Stau sneutrino decays
#     BR                NDA   PDG1         PDG2       Comments          
      1.05989618e-03    2      16         1000022   # ~nu_tauL -> nu_tau ~chi_10
      9.98940104e-01    2      24         1000015   # ~nu_tauL -> W+ ~tau_1-
#
#     PDG         Width             
DECAY 1000024     5.22394822e+00   # Chargino 1+ (lightest) decays
#     BR                NDA   PDG1         PDG2       Comments          
      5.18650570e-02    2      1000012   -11        # ~chi_1+ -> e+ ~nu_eL
      5.11261425e-02    2     -1000011    12        # ~chi_1+ -> nu_e ~e_L+
      5.18791248e-02    2      1000014   -13        # ~chi_1+ -> mu+ ~nu_muL
      5.11401014e-02    2     -1000013    14        # ~chi_1+ -> nu_mu ~muL+
      5.66916919e-02    2     -15         1000016   # ~chi_1+ -> tau+ ~nu_tauL
      7.34482785e-01    2      16        -1000015   # ~chi_1+ -> nu_tau ~tau_1+
      6.12533631e-05    2      16        -2000015   # ~chi_1+ -> nu_tau ~tau_2+
      2.75384375e-03    2      24         1000022   # ~chi_1+ -> W+ ~chi_10
#
#     PDG         Width             
DECAY 1000037     1.86081986e+01   # Chargino 2+ (heaviest) decays
#     BR                NDA   PDG1         PDG2       Comments          
      7.91020520e-04    2      1000012   -11        # ~chi_2+ -> e+ ~nu_eL
      1.19032902e-03    2     -1000011    12        # ~chi_2+ -> nu_e ~e_L+
      7.91061397e-04    2      1000014   -13        # ~chi_2+ -> mu+ ~nu_muL
      1.19039062e-03    2     -1000013    14        # ~chi_2+ -> nu_mu ~muL+
      5.55019882e-03    2     -15         1000016   # ~chi_2+ -> tau+ ~nu_tauL
      3.01637319e-03    2      16        -1000015   # ~chi_2+ -> nu_tau ~tau_1+
      4.89393078e-03    2      16        -2000015   # ~chi_2+ -> nu_tau ~tau_2+
      1.36073974e-01    2      24         1000022   # ~chi_2+ -> W+ ~chi_10
      2.75232837e-01    2      24         1000023   # ~chi_2+ -> W+ ~chi_20
      2.78047458e-01    2      1000024    23        # ~chi_2+ -> Z ~chi_1+
      2.93222427e-01    2      1000024    25        # ~chi_2+ -> h ~chi_1+
#
#     PDG         Width             
DECAY 1000022     0.00000000e+00   # Neutralino1 decays
#
#     PDG         Width             
DECAY 1000023     5.23382839e+00   # Neutralino2 decays
#     BR                NDA   PDG1         PDG2       Comments          
      2.55630026e-02    2     -11         1000011   # ~chi_20 -> e+ ~e_L-
      1.43390045e-06    2     -11         2000011   # ~chi_20 -> e+ ~e_R-
      2.55630026e-02    2      11        -1000011   # ~chi_20 -> e- ~e_L+
      1.43390045e-06    2      11        -2000011   # ~chi_20 -> e- ~e_R+
      2.55699847e-02    2     -13         1000013   # ~chi_20 -> mu+ ~mu_L-
      1.43411420e-06    2     -13         2000013   # ~chi_20 -> mu+ ~mu_R-
      2.55699847e-02    2      13        -1000013   # ~chi_20 -> mu- ~mu_L+
      1.43411420e-06    2      13        -2000013   # ~chi_20 -> mu- ~mu_R+
      2.57729096e-02    2      12        -1000012   # ~chi_20 -> nu_e ~nu_eL*
      2.57729096e-02    2     -12         1000012   # ~chi_20 -> nu_eb ~nu_eL
      2.57799077e-02    2      14        -1000014   # ~chi_20 -> nu_mu ~nu_muL*
      2.57799077e-02    2     -14         1000014   # ~chi_20 -> nu_mub ~nu_muL
      3.67684084e-01    2     -1000015    15        # ~chi_20 -> tau- ~tau_1+
      2.98805617e-05    2     -2000015    15        # ~chi_20 -> tau- ~tau_2+
      3.67684084e-01    2      1000015   -15        # ~chi_20 -> tau+ ~tau_1-
      2.98805617e-05    2      2000015   -15        # ~chi_20 -> tau+ ~tau_2-
      2.81640498e-02    2      16        -1000016   # ~chi_20 -> nu_tau ~nu_tauL*
      2.81640498e-02    2     -16         1000016   # ~chi_20 -> nu_taub ~nu_tauL
      1.28588150e-04    2      23         1000022   # ~chi_20 -> Z ~chi_10
      2.73803848e-03    2      25         1000022   # ~chi_20 -> h ~chi_10
#
#     PDG         Width             
DECAY 1000025     1.79046300e+01   # Neutralino3 decays
#     BR                NDA   PDG1         PDG2       Comments          
      1.83986202e-06    2     -11         1000011   # ~chi_30 -> e+ ~e_L-
      8.42523795e-06    2     -11         2000011   # ~chi_30 -> e+ ~e_R-
      1.83986202e-06    2      11        -1000011   # ~chi_30 -> e- ~e_L+
      8.42523795e-06    2      11        -2000011   # ~chi_30 -> e- ~e_R+
      1.83995770e-06    2     -13         1000013   # ~chi_30 -> mu+ ~mu_L-
      8.42582249e-06    2     -13         2000013   # ~chi_30 -> mu+ ~mu_R-
      1.83995770e-06    2      13        -1000013   # ~chi_30 -> mu- ~mu_L+
      8.42582249e-06    2      13        -2000013   # ~chi_30 -> mu- ~mu_R+
      1.07367817e-05    2      12        -1000012   # ~chi_30 -> nu_e ~nu_eL*
      1.07367817e-05    2     -12         1000012   # ~chi_30 -> nu_eb ~nu_eL
      1.07373393e-05    2      14        -1000014   # ~chi_30 -> nu_mu ~nu_muL*
      1.07373393e-05    2     -14         1000014   # ~chi_30 -> nu_mub ~nu_muL
      5.70098969e-03    2     -1000015    15        # ~chi_30 -> tau- ~tau_1+
      2.45954637e-03    2     -2000015    15        # ~chi_30 -> tau- ~tau_2+
      5.70098969e-03    2      1000015   -15        # ~chi_30 -> tau+ ~tau_1-
      2.45954637e-03    2      2000015   -15        # ~chi_30 -> tau+ ~tau_2-
      1.09239187e-05    2      16        -1000016   # ~chi_30 -> nu_tau ~nu_tauL*
      1.09239187e-05    2     -16         1000016   # ~chi_30 -> nu_taub ~nu_tauL
      2.77307680e-01    2      24        -1000024   # ~chi_30 -> W+ ~chi_1-
      2.77307680e-01    2     -24         1000024   # ~chi_30 -> W- ~chi_1+
      1.33682305e-01    2      23         1000022   # ~chi_30 -> Z ~chi_10
      2.77356906e-01    2      23         1000023   # ~chi_30 -> Z ~chi_20
      1.48847226e-02    2      25         1000022   # ~chi_30 -> h ~chi_10
      3.03377719e-03    2      25         1000023   # ~chi_30 -> h ~chi_20
#
#     PDG         Width             
DECAY 1000035     1.82169375e+01   # Neutralino4 decays
#     BR                NDA   PDG1         PDG2       Comments          
      3.69467872e-04    2     -11         1000011   # ~chi_40 -> e+ ~e_L-
      7.76631180e-05    2     -11         2000011   # ~chi_40 -> e+ ~e_R-
      3.69467872e-04    2      11        -1000011   # ~chi_40 -> e ~e_L+
      7.76631180e-05    2      11        -2000011   # ~chi_40 -> e ~e_R+
      3.69486993e-04    2     -13         1000013   # ~chi_40 -> mu+ ~mu_L-
      7.76684891e-05    2     -13         2000013   # ~chi_40 -> mu+ ~mu_R-
      3.69486993e-04    2      13        -1000013   # ~chi_40 -> mu- ~mu_L+
      7.76684891e-05    2      13        -2000013   # ~chi_40 -> mu- ~mu_R+
      6.28944098e-04    2      12        -1000012   # ~chi_40 -> nu_e ~nu_eL*
      6.28944098e-04    2     -12         1000012   # ~chi_40 -> nu_eb ~nu_eL
      6.28976608e-04    2      14        -1000014   # ~chi_40 -> numu ~nu_muL*
      6.28976608e-04    2     -14         1000014   # ~chi_40 -> nu_mub ~nu_muL
      6.55149840e-03    2     -1000015    15        # ~chi_40 -> tau- ~tau_1+
      2.40539536e-03    2     -2000015    15        # ~chi_40 -> tau- ~tau_2+
      6.55149840e-03    2      1000015   -15        # ~chi_40 -> tau+ ~tau_1-
      2.40539536e-03    2      2000015   -15        # ~chi_40 -> tau+ ~tau_2-
      6.39853417e-04    2      16        -1000016   # ~chi_40 -> nu_tau ~nu_tauL*
      6.39853417e-04    2     -16         1000016   # ~chi_40 -> nu_taub ~nu_tauL
      2.64111152e-01    2      24        -1000024   # ~chi_40 -> W+ ~chi_1-
      2.64111152e-01    2     -24         1000024   # ~chi_40 -> W- ~chi_1+
      1.39491059e-02    2      23         1000022   # ~chi_40 -> Z ~chi_10
      3.03602329e-03    2      23         1000023   # ~chi_40 -> Z ~chi_20
      1.35249829e-01    2      25         1000022   # ~chi_40 -> h ~chi_10
      2.96044829e-01    2      25         1000023   # ~chi_40 -> h ~chi_20
#
#     PDG         Width             
DECAY 25          5.38574186e-03   # light higgs decays
#     BR                NDA   PDG1         PDG2       Comments          
      4.15028433e-02    2      4         -4         # h -> c cb    
      2.93041709e-04    2      3         -3         # h -> s sb    
      7.13519870e-01    2      5         -5         # h -> b bb    
      1.56915166e-04    2      13        -13        # h -> mu- mu+ 
      5.06118045e-02    2      15        -15        # h-> tau- tau+
      1.95317683e-03    2      22         22        # h -> gamma gamma
      5.12395332e-02    2      21         21        # h -> gluon gluon
      1.25872759e-03    2      23         22        # h -> Z gamma 
      1.25341684e-01    2      24        -24        # h -> WW* -> W f f'bar
      1.41223993e-02    2      23         23        # h -> ZZ* -> Z f f'bar
#
#     PDG         Width             
DECAY 35          1.12222025e+01   # heavy higgs decays
#     BR                NDA   PDG1         PDG2       Comments          
      4.88699596e-06    2      4         -4         # H -> c cb    
      2.43875923e-04    2      3         -3         # H -> s sb    
      7.22976453e-01    2      5         -5         # H -> b bb    
      1.94883447e-01    2      6         -6         # H -> t tb    
      2.49710335e-04    2      13        -13        # H -> mu- mu+ 
      8.06451126e-02    2      15        -15        # H -> tau- tau+
      8.28695021e-05    2      1000022    1000022   # H -> ~chi_10 ~chi_10
      1.34954481e-05    2      1000022    1000023   # H -> ~chi_10 ~chi_20
      7.58118014e-05    2      25         25        # H -> h h     
      2.38655165e-06    2      2000011   -2000011   # H -> ~e_R- ~e_R+
      2.38567918e-06    2      2000013   -2000013   # H -> ~mu_R- ~mu_R+
      2.87569413e-05    2      2000013   -1000013   # H -> ~mu_R- ~mu_L+
      6.29750219e-06    2      1000015   -1000015   # H -> ~tau_1- ~tau_1+
      3.62281439e-04    2      1000015   -2000015   # H -> ~tau_1- ~tau_2+
      3.62281439e-04    2      2000015   -1000015   # H -> ~tau_2- ~tau_1+
      3.66075621e-05    2      21         21        # H -> gluon gluon
      1.53927087e-05    2      24        -24        # H -> W+ W-   
      7.69217057e-06    2      23        -23        # H -> Z Z     
#
#     PDG         Width             
DECAY 36          1.12341906e+01   # pseudoscalar higgs decays
#     BR                NDA   PDG1         PDG2       Comments          
      4.87470970e-06    2      4         -4         # A -> c cb    
      2.43618923e-04    2      3         -3         # A -> s sb    
      7.22209714e-01    2      5         -5         # A -> b bb    
      1.95091304e-01    2      6         -6         # A -> t tb    
      2.49445800e-04    2      13        -13        # A -> mu- mu+ 
      8.05597319e-02    2      15        -15        # A -> tau- tau+
      1.98097946e-04    2      1000022    1000022   # A -> ~chi_10 ~chi_10
      6.00425533e-04    2      1000022    1000023   # A -> ~chi_10 ~chi_20
      1.49660937e-05    2      23         25        # A -> h Z     
      3.56341190e-04    2      1000015    2000015   # A-> ~tau_1- ~tau_2+
      3.56341190e-04    2      2000015    1000015   # A-> ~tau_2- ~tau_1+
      1.14677061e-04    2      21         21        # A -> gluon gluon
#
#     PDG         Width             
DECAY 37          2.35268448e+01   # Charged higgs+ decays
#     BR                NDA   PDG1         PDG2       Comments          
      9.85374845e-05    2      4         -3         # H+ -> c sb   
      9.62960744e-01    2      6         -5         # H+ -> t bb   
      1.24323949e-04    2      14        -13        # H+ -> mu+ nu_mu
      3.65107831e-02    2      16        -15        # H+ -> tau+ nu_tau
      2.98032673e-04    2      1000022    1000024   # H+ -> ~chi_10 ~chi_1+
      7.33646217e-06    2      24         25        # H+ -> W+ h   
#
# WARNING: 3-loop corrections to the Higgs mass are disabled, because Himalaya is not compiled in.
# WARNING: 3-loop corrections to the Higgs mass are disabled, because Himalaya is not compiled in.
# WARNING: 3-loop corrections to the Higgs mass are disabled, because Himalaya is not compiled in.
# WARNING: 3-loop corrections to the Higgs mass are disabled, because Himalaya is not compiled in.
# WARNING: 3-loop corrections to the Higgs mass are disabled, because Himalaya is not compiled in.
# WARNING: 3-loop corrections to the Higgs mass are disabled, because Himalaya is not compiled in.
# WARNING: 3-loop corrections to the Higgs mass are disabled, because Himalaya is not compiled in.
# WARNING: 3-loop corrections to the Higgs mass are disabled, because Himalaya is not compiled in.
# WARNING: 3-loop corrections to the Higgs mass are disabled, because Himalaya is not compiled in.
# WARNING: 3-loop corrections to the Higgs mass are disabled, because Himalaya is not compiled in.
# WARNING: 3-loop corrections to the Higgs mass are disabled, because Himalaya is not compiled in.
# WARNING: 3-loop corrections to the Higgs mass are disabled, because Himalaya is not compiled in.
# WARNING: 3-loop corrections to the Higgs mass are disabled, because Himalaya is not compiled in.
Block DMASS                   # uncertainties
      25     1.58301626e+00   # uncertainty of h0 in GeV
      35     3.67263458e+01   # uncertainty of H0 in GeV
      36     2.10999877e+02   # uncertainty of A0 in GeV
      37     2.11101238e+02   # uncertainty of H+ in GeV


==> anc/CMSSM/SUSY-HIT/susyhit.in <==
* SUspect-SdecaY-Hdecay-InTerface options:
------------------------------------------
  (1) link SuSpect-Sdecay-Hdecay and take the input parameters from SuSpect
  (2) link Sdecay-Hdecay, not SuSpect, take the input parameters from any SLHA
      input, called slhaspectrum.in or slhaspectrumFV.in in the FV case
1
* Choice of the output, SLHA format (1) or simple (0):
------------------------------------------------------
1
* HDECAY input parameters:
--------------------------
MSBAR(1) = 0.190D0
MC       = 1.67D0
MMUON    = 0.105658389D0
1/ALPHA  = 137.0359990836958
GAMW     = 2.085D0
GAMZ     = 2.4952D0
VUS      = 0.0D0
VCB      = 0.0D0
VUB/VCB  = 0.08D0
* FCNC stop decays for SDECAY:
----------------------------------------
  (0) No flavour violation at tree-level.
  (1) FCNC stop decays in SDECAY. Works only with output in SLHA format, and input parameters have to be provided in an SLHA2 file.
0
  (0) Light stop four-body decay widths summed up.
  (1) Stop four-body decay separated by final states.
1


==> anc/CMSSM/SUSY-HIT/susyhit_slha.out <==
#
#                              ======================
#                              | THE SUSYHIT OUTPUT |
#                              ======================
#
#
#              ------------------------------------------------------
#              |     This is the output of the SUSY-HIT package     |
#              |  created by A.Djouadi, M.Muehlleitner and M.Spira. |
#              |  In case of problems with SUSY-HIT email to        |
#              |           margarete.muehlleitner@kit.edu           |
#              |           michael.spira@psi.ch                     |
#              |           abdelhak.djouadi@cern.ch                 |
#              ------------------------------------------------------
#
#              ------------------------------------------------------
#              |  SUSY Les Houches Accord - MSSM Spectrum + Decays  |
#              |              based on the decay programs           |
#              |                                                    |
#              |                     SDECAY 1.5a                    |
#              |                                                    |
#              |  Authors: M.Muhlleitner, A.Djouadi and Y.Mambrini  |
#              |  Ref.:    Comput.Phys.Commun.168(2005)46           |
#              |           [hep-ph/0311167]                         |
#              |                                                    |
#              |                     HDECAY 3.4                     |
#              |                                                    |
#              |  By: A.Djouadi,J.Kalinowski,M.Muhlleitner,M.Spira  |
#              |  Ref.:    Comput.Phys.Commun.108(1998)56           |
#              |           [hep-ph/9704448]                         |
#              |                                                    |
#              |                                                    |
#              |  If not stated otherwise all DRbar couplings and   |
#              |  soft SUSY breaking masses are given at the scale  |
#              |  Q=  0.52592100E+04
#              |                                                    |
#              ------------------------------------------------------
#
#
# WARNING: The Block STAUMIX has not been given. It is needed in SDECAY however.
#
BLOCK DCINFO  # Decay Program information
     1   SDECAY/HDECAY # decay calculator
     2   1.5a /3.4    # version number
#
BLOCK SPINFO  # Spectrum calculator information
     1   FlexibleSUSY                                      
     2   2.6.0                                             
#
BLOCK MODSEL  # Model selection
     0     0   #                                                   
#
BLOCK SMINPUTS  # Standard Model inputs
         1     1.27934000E+02   # alpha_em^-1(M_Z)^MSbar
         2     1.16637870E-05   # G_F [GeV^-2]
         3     1.17900000E-01   # alpha_S(M_Z)^MSbar
         4     9.11876000E+01   # M_Z pole mass
         5     4.18000000E+00   # mb(mb)^MSbar
         6     1.72760000E+02   # mt pole mass
         7     1.77686000E+00   # mtau pole mass
#
BLOCK MINPAR  # Input parameters - minimal models
         1     1.40000000E+03   # m0                  
         2     3.50000000E+03   # m12                 
         3     1.00000000E+01   # TanBeta             
         4     1.00000000E+00   # SignMu              
         5    -1.40000000E+03   # Azero               
#
BLOCK MASS  # Mass Spectrum
# PDG code           mass       particle
        24     8.03571180E+01   # W+
        25     1.24710752E+02   # h
        35     4.52938292E+03   # H
        36     4.52933509E+03   # A
        37     4.53032639E+03   # H+
         5     4.81298280E+00   # b-quark pole mass calculated from mb(mb)_Msbar
   1000001     6.43808323E+03   # ~d_L
   2000001     6.10662590E+03   # ~d_R
   1000002     6.43774708E+03   # ~u_L
   2000002     6.14216542E+03   # ~u_R
   1000003     6.43808323E+03   # ~s_L
   2000003     6.10662590E+03   # ~s_R
   1000004     6.43774708E+03   # ~c_L
   2000004     6.14216542E+03   # ~c_R
   1000005     5.87415609E+03   # ~b_1
   2000005     6.07420192E+03   # ~b_2
   1000006     4.93711362E+03   # ~t_1
   2000006     5.88234855E+03   # ~t_2
   1000011     1.87568615E+03   # ~e_L
   2000011     2.65090280E+03   # ~e_R
   1000012     2.64916532E+03   # ~nu_eL
   1000013     1.87568615E+03   # ~mu_L
   2000013     2.65090280E+03   # ~mu_R
   1000014     2.64916532E+03   # ~nu_muL
   1000015     1.90595170E+03   # ~tau_1
   2000015     2.66144815E+03   # ~tau_2
   1000016     2.65997844E+03   # ~nu_tauL
   1000021     7.04119336E+03   # ~g
   1000022     1.57128509E+03   # ~chi_10
   1000023     2.88916099E+03   # ~chi_20
   1000025    -3.71505421E+03   # ~chi_30
   1000035     3.71939807E+03   # ~chi_40
   1000024     2.88932401E+03   # ~chi_1+
   1000037     3.71957705E+03   # ~chi_2+
#
BLOCK NMIX  # Neutralino Mixing Matrix
  1  1     9.99853426E-01   # N_11
  1  2    -5.47417010E-04   # N_12
  1  3     1.52522278E-02   # N_13
  1  4    -7.75858887E-03   # N_14
  2  1     1.73893062E-03   # N_21
  2  2     9.97454874E-01   # N_22
  2  3    -5.53471701E-02   # N_23
  2  4     4.49159426E-02   # N_24
  3  1    -5.29385123E-03   # N_31
  3  2     7.39736269E-03   # N_32
  3  3     7.07014123E-01   # N_33
  3  4     7.07140923E-01   # N_34
  4  1     1.61887948E-02   # N_41
  4  2    -7.09137108E-02   # N_42
  4  3    -7.04865300E-01   # N_43
  4  4     7.05601926E-01   # N_44
#
BLOCK UMIX  # Chargino Mixing Matrix U
  1  1     9.96874589E-01   # U_11
  1  2    -7.90003401E-02   # U_12
  2  1     7.90003401E-02   # U_21
  2  2     9.96874589E-01   # U_22
#
BLOCK VMIX  # Chargino Mixing Matrix V
  1  1     9.97931729E-01   # V_11
  1  2    -6.42826953E-02   # V_12
  2  1     6.42826953E-02   # V_21
  2  2     9.97931729E-01   # V_22
#
BLOCK STOPMIX  # Stop Mixing Matrix
  1  1     8.65353071E-02   # cos(theta_t)
  1  2     9.96248785E-01   # sin(theta_t)
  2  1    -9.96248785E-01   # -sin(theta_t)
  2  2     8.65353071E-02   # cos(theta_t)
#
BLOCK SBOTMIX  # Sbottom Mixing Matrix
  1  1     9.99233335E-01   # cos(theta_b)
  1  2     3.91502519E-02   # sin(theta_b)
  2  1    -3.91502519E-02   # -sin(theta_b)
  2  2     9.99233335E-01   # cos(theta_b)
#
BLOCK ALPHA  # Higgs mixing
          -1.05141315E-01   # Mixing angle in the neutral Higgs boson sector
#
BLOCK HMIX Q=  5.25921004E+03  # DRbar Higgs Parameters
         1     3.69748174E+03   # Mu                  
         2     9.48588438E+00   # vu                  
         3     2.42519821E+02   # Sqrt(Sqr(vd)        
         4     2.11253465E+07   # Sqr(MAh(2))         
#
BLOCK GAUGE Q=  5.25921004E+03  # The gauge couplings
     1     3.66115359E-01   # gprime(Q) DRbar
     2     6.33323555E-01   # g(Q) DRbar
     3     9.78095785E-01   # g3(Q) DRbar
#
BLOCK AU Q=  5.25921004E+03  # The trilinear couplings
  1  1    -7.57763438E+03   # A_u(Q) DRbar
  2  2    -7.57759951E+03   # A_c(Q) DRbar
  3  3    -5.82428955E+03   # A_t(Q) DRbar
#
BLOCK AD Q=  5.25921004E+03  # The trilinear couplings
  1  1    -9.26624527E+03   # A_d(Q) DRbar
  2  2    -9.26621345E+03   # A_s(Q) DRbar
  3  3    -8.65275303E+03   # A_b(Q) DRbar
#
BLOCK AE Q=  5.25921004E+03  # The trilinear couplings
  1  1    -3.30176544E+03   # A_e(Q) DRbar
  2  2    -3.30169246E+03   # A_mu(Q) DRbar
  3  3    -3.28112704E+03   # A_tau(Q) DRbar
#
BLOCK Yu Q=  5.25921004E+03  # The Yukawa couplings
  1  1     6.93031539E-06   # y_u(Q) DRbar
  2  2     3.16400243E-03   # y_c(Q) DRbar
  3  3     8.01487778E-01   # y_t(Q) DRbar
#
BLOCK Yd Q=  5.25921004E+03  # The Yukawa couplings
  1  1     1.31022819E-04   # y_d(Q) DRbar
  2  2     2.86871313E-03   # y_s(Q) DRbar
  3  3     1.21121665E-01   # y_b(Q) DRbar
#
BLOCK Ye Q=  5.25921004E+03  # The Yukawa couplings
  1  1     2.85943228E-05   # y_e(Q) DRbar
  2  2     5.91239794E-03   # y_mu(Q) DRbar
  3  3     9.94263875E-02   # y_tau(Q) DRbar
#
BLOCK MSOFT Q=  5.25921004E+03  # The soft SUSY breaking masses at the scale Q
         1     1.59294723E+03   # MassB               
         2     2.82154377E+03   # MassWB              
         3     6.89013743E+03   # MassG               
        21     6.26743365E+06   # M^2_Hd              
        22    -1.30521799E+07   # M^2_Hu              
        31     2.62683130E+03   # M_eL                
        32     2.62679580E+03   # M_muL               
        33     2.61680227E+03   # M_tauL              
        34     1.88558126E+03   # M_eR                
        35     1.88548081E+03   # M_muR               
        36     1.85703689E+03   # M_tauR              
        41     6.25028409E+03   # M_q1L               
        42     6.25026665E+03   # M_q2L               
        43     5.73249345E+03   # M_q3L               
        44     5.96652819E+03   # M_uR                
        45     5.96650927E+03   # M_cR                
        46     4.82427446E+03   # M_tR                
        47     5.92904331E+03   # M_dR                
        48     5.92902512E+03   # M_sR                
        49     5.89808247E+03   # M_bR                
#
#
#
#                             =================
#                             |The decay table|
#                             =================
#
#
#
#         PDG            Width
DECAY   1000021     1.13785850E+02   # gluino decays
#          BR         NDA      ID1       ID2
     1.58329657E-02    2     1000001        -1   # BR(~g -> ~d_L  db)
     1.58329657E-02    2    -1000001         1   # BR(~g -> ~d_L* d )
     3.61713415E-02    2     2000001        -1   # BR(~g -> ~d_R  db)
     3.61713415E-02    2    -2000001         1   # BR(~g -> ~d_R* d )
     1.58498294E-02    2     1000002        -2   # BR(~g -> ~u_L  ub)
     1.58498294E-02    2    -1000002         2   # BR(~g -> ~u_L* u )
     3.36538205E-02    2     2000002        -2   # BR(~g -> ~u_R  ub)
     3.36538205E-02    2    -2000002         2   # BR(~g -> ~u_R* u )
     1.58329657E-02    2     1000003        -3   # BR(~g -> ~s_L  sb)
     1.58329657E-02    2    -1000003         3   # BR(~g -> ~s_L* s )
     3.61713415E-02    2     2000003        -3   # BR(~g -> ~s_R  sb)
     3.61713415E-02    2    -2000003         3   # BR(~g -> ~s_R* s )
     1.58498294E-02    2     1000004        -4   # BR(~g -> ~c_L  cb)
     1.58498294E-02    2    -1000004         4   # BR(~g -> ~c_L* c )
     3.36538205E-02    2     2000004        -4   # BR(~g -> ~c_R  cb)
     3.36538205E-02    2    -2000004         4   # BR(~g -> ~c_R* c )
     5.44078730E-02    2     1000005        -5   # BR(~g -> ~b_1  bb)
     5.44078730E-02    2    -1000005         5   # BR(~g -> ~b_1* b )
     3.85496839E-02    2     2000005        -5   # BR(~g -> ~b_2  bb)
     3.85496839E-02    2    -2000005         5   # BR(~g -> ~b_2* b )
     1.49303714E-01    2     1000006        -6   # BR(~g -> ~t_1  tb)
     1.49303714E-01    2    -1000006         6   # BR(~g -> ~t_1* t )
     5.47228152E-02    2     2000006        -6   # BR(~g -> ~t_2  tb)
     5.47228152E-02    2    -2000006         6   # BR(~g -> ~t_2* t )
#
#         PDG            Width
DECAY   1000006     3.32732731E+01   # stop1 decays
#          BR         NDA      ID1       ID2
     2.81944404E-01    2     1000022         6   # BR(~t_1 -> ~chi_10 t )
     7.02821169E-03    2     1000023         6   # BR(~t_1 -> ~chi_20 t )
     1.80187510E-01    2     1000025         6   # BR(~t_1 -> ~chi_30 t )
     1.69120702E-01    2     1000035         6   # BR(~t_1 -> ~chi_40 t )
     1.43450733E-02    2     1000024         5   # BR(~t_1 -> ~chi_1+ b )
     3.47374100E-01    2     1000037         5   # BR(~t_1 -> ~chi_2+ b )
#
#         PDG            Width
DECAY   2000006     9.27132993E+01   # stop2 decays
#          BR         NDA      ID1       ID2
     8.61545459E-03    2     1000022         6   # BR(~t_2 -> ~chi_10 t )
     1.41633369E-01    2     1000023         6   # BR(~t_2 -> ~chi_20 t )
     1.44149213E-01    2     1000025         6   # BR(~t_2 -> ~chi_30 t )
     1.49234501E-01    2     1000035         6   # BR(~t_2 -> ~chi_40 t )
     2.84068715E-01    2     1000024         5   # BR(~t_2 -> ~chi_1+ b )
     1.20777633E-02    2     1000037         5   # BR(~t_2 -> ~chi_2+ b )
     1.27269790E-01    2     1000006        25   # BR(~t_2 -> ~t_1    h )
     1.32951193E-01    2     1000006        23   # BR(~t_2 -> ~t_1    Z )
#
#         PDG            Width
DECAY   1000005     9.18560771E+01   # sbottom1 decays
#          BR         NDA      ID1       ID2
     8.29226689E-03    2     1000022         5   # BR(~b_1 -> ~chi_10 b )
     1.45764985E-01    2     1000023         5   # BR(~b_1 -> ~chi_20 b )
     3.35096244E-03    2     1000025         5   # BR(~b_1 -> ~chi_30 b )
     3.72360414E-03    2     1000035         5   # BR(~b_1 -> ~chi_40 b )
     2.90558594E-01    2    -1000024         6   # BR(~b_1 -> ~chi_1- t )
     2.93190852E-01    2    -1000037         6   # BR(~b_1 -> ~chi_2- t )
     2.55118736E-01    2     1000006       -24   # BR(~b_1 -> ~t_1    W-)
#
#         PDG            Width
DECAY   2000005     4.77470635E+00   # sbottom2 decays
#          BR         NDA      ID1       ID2
     6.54661766E-01    2     1000022         5   # BR(~b_2 -> ~chi_10 b )
     1.76660001E-03    2     1000023         5   # BR(~b_2 -> ~chi_20 b )
     7.30233715E-02    2     1000025         5   # BR(~b_2 -> ~chi_30 b )
     7.45560485E-02    2     1000035         5   # BR(~b_2 -> ~chi_40 b )
     3.50011309E-03    2    -1000024         6   # BR(~b_2 -> ~chi_1- t )
     1.61887932E-01    2    -1000037         6   # BR(~b_2 -> ~chi_2- t )
     5.34766697E-03    2     1000005        25   # BR(~b_2 -> ~b_1    h )
     4.40752128E-03    2     1000005        23   # BR(~b_2 -> ~b_1    Z )
     1.29106512E-02    2     1000006       -24   # BR(~b_2 -> ~t_1    W-)
     7.93832870E-03    2     2000006       -24   # BR(~b_2 -> ~t_2    W-)
#
#         PDG            Width
DECAY   1000002     4.99184358E+01   # sup_L decays
#          BR         NDA      ID1       ID2
     1.67965027E-02    2     1000022         2   # BR(~u_L -> ~chi_10 u)
     3.26702962E-01    2     1000023         2   # BR(~u_L -> ~chi_20 u)
     9.30950122E-06    2     1000025         2   # BR(~u_L -> ~chi_30 u)
     1.04960924E-03    2     1000035         2   # BR(~u_L -> ~chi_40 u)
     6.53554413E-01    2     1000024         1   # BR(~u_L -> ~chi_1+ d)
     1.88720355E-03    2     1000037         1   # BR(~u_L -> ~chi_2+ d)
#
#         PDG            Width
DECAY   2000002     1.27138641E+01   # sup_R decays
#          BR         NDA      ID1       ID2
     9.99864624E-01    2     1000022         2   # BR(~u_R -> ~chi_10 u)
     2.09994696E-06    2     1000023         2   # BR(~u_R -> ~chi_20 u)
     1.29063403E-05    2     1000025         2   # BR(~u_R -> ~chi_30 u)
     1.20369218E-04    2     1000035         2   # BR(~u_R -> ~chi_40 u)
#
#         PDG            Width
DECAY   1000001     4.99007548E+01   # sdown_L decays
#          BR         NDA      ID1       ID2
     1.69956166E-02    2     1000022         1   # BR(~d_L -> ~chi_10 d)
     3.26414086E-01    2     1000023         1   # BR(~d_L -> ~chi_20 d)
     1.62271419E-05    2     1000025         1   # BR(~d_L -> ~chi_30 d)
     1.25232679E-03    2     1000035         1   # BR(~d_L -> ~chi_40 d)
     6.52470000E-01    2    -1000024         2   # BR(~d_L -> ~chi_1- u)
     2.85174370E-03    2    -1000037         2   # BR(~d_L -> ~chi_2- u)
#
#         PDG            Width
DECAY   2000001     3.15490559E+00   # sdown_R decays
#          BR         NDA      ID1       ID2
     9.99866214E-01    2     1000022         1   # BR(~d_R -> ~chi_10 d)
     2.08945816E-06    2     1000023         1   # BR(~d_R -> ~chi_20 d)
     1.27539602E-05    2     1000025         1   # BR(~d_R -> ~chi_30 d)
     1.18942107E-04    2     1000035         1   # BR(~d_R -> ~chi_40 d)
#
#         PDG            Width
DECAY   1000004     4.99184358E+01   # scharm_L decays
#          BR         NDA      ID1       ID2
     1.67965027E-02    2     1000022         4   # BR(~c_L -> ~chi_10 c)
     3.26702962E-01    2     1000023         4   # BR(~c_L -> ~chi_20 c)
     9.30950122E-06    2     1000025         4   # BR(~c_L -> ~chi_30 c)
     1.04960924E-03    2     1000035         4   # BR(~c_L -> ~chi_40 c)
     6.53554413E-01    2     1000024         3   # BR(~c_L -> ~chi_1+ s)
     1.88720355E-03    2     1000037         3   # BR(~c_L -> ~chi_2+ s)
#
#         PDG            Width
DECAY   2000004     1.27138641E+01   # scharm_R decays
#          BR         NDA      ID1       ID2
     9.99864624E-01    2     1000022         4   # BR(~c_R -> ~chi_10 c)
     2.09994696E-06    2     1000023         4   # BR(~c_R -> ~chi_20 c)
     1.29063403E-05    2     1000025         4   # BR(~c_R -> ~chi_30 c)
     1.20369218E-04    2     1000035         4   # BR(~c_R -> ~chi_40 c)
#
#         PDG            Width
DECAY   1000003     4.99007548E+01   # sstrange_L decays
#          BR         NDA      ID1       ID2
     1.69956166E-02    2     1000022         3   # BR(~s_L -> ~chi_10 s)
     3.26414086E-01    2     1000023         3   # BR(~s_L -> ~chi_20 s)
     1.62271419E-05    2     1000025         3   # BR(~s_L -> ~chi_30 s)
     1.25232679E-03    2     1000035         3   # BR(~s_L -> ~chi_40 s)
     6.52470000E-01    2    -1000024         4   # BR(~s_L -> ~chi_1- c)
     2.85174370E-03    2    -1000037         4   # BR(~s_L -> ~chi_2- c)
#
#         PDG            Width
DECAY   2000003     3.15490559E+00   # sstrange_R decays
#          BR         NDA      ID1       ID2
     9.99866214E-01    2     1000022         3   # BR(~s_R -> ~chi_10 s)
     2.08945816E-06    2     1000023         3   # BR(~s_R -> ~chi_20 s)
     1.27539602E-05    2     1000025         3   # BR(~s_R -> ~chi_30 s)
     1.18942107E-04    2     1000035         3   # BR(~s_R -> ~chi_40 s)
#
#         PDG            Width
DECAY   1000011     2.21959037E-01   # selectron_L decays
#          BR         NDA      ID1       ID2
     1.00000000E+00    2     1000022        11   # BR(~e_L -> ~chi_10 e-)
#
#         PDG            Width
DECAY   2000011     5.94706131E+00   # selectron_R decays
#          BR         NDA      ID1       ID2
     1.00000000E+00    2     1000022        11   # BR(~e_R -> ~chi_10 e-)
#
#         PDG            Width
DECAY   1000013     2.21959037E-01   # smuon_L decays
#          BR         NDA      ID1       ID2
     1.00000000E+00    2     1000022        13   # BR(~mu_L -> ~chi_10 mu-)
#
#         PDG            Width
DECAY   2000013     5.94706131E+00   # smuon_R decays
#          BR         NDA      ID1       ID2
     1.00000000E+00    2     1000022        13   # BR(~mu_R -> ~chi_10 mu-)
#
#         PDG            Width
DECAY   1000015     1.04282277E+00   # stau_1 decays
#          BR         NDA      ID1       ID2
     1.00000000E+00    2     1000022        15   # BR(~tau_1 -> ~chi_10  tau-)
#
#         PDG            Width
DECAY   2000015     1.78969155E+00   # stau_2 decays
#          BR         NDA      ID1       ID2
     8.39650198E-01    2     1000022        15   # BR(~tau_2 -> ~chi_10  tau-)
     1.60349802E-01    2     1000015        25   # BR(~tau_2 -> ~tau_1   h)
     1.42882598E-30    2     1000015        23   # BR(~tau_2 -> ~tau_1   Z)
#
#         PDG            Width
DECAY   1000012     1.48649138E+00   # snu_eL decays
#          BR         NDA      ID1       ID2
     1.00000000E+00    2     1000022        12   # BR(~nu_eL -> ~chi_10 nu_e)
#
#         PDG            Width
DECAY   1000014     1.48649138E+00   # snu_muL decays
#          BR         NDA      ID1       ID2
     1.00000000E+00    2     1000022        14   # BR(~nu_muL -> ~chi_10 nu_mu)
#
#         PDG            Width
DECAY   1000016     1.50573278E+00   # snu_tauL decays
#          BR         NDA      ID1       ID2
     1.00000000E+00    2     1000022        16   # BR(~nu_tauL -> ~chi_10 nu_tau)
     3.27783775E-30    2    -1000015       -24   # BR(~nu_tauL -> ~tau_1+ W-)
#
#         PDG            Width
DECAY   1000024     8.79715282E+00   # chargino1+ decays
#          BR         NDA      ID1       ID2
     3.31284774E-02    2     1000012       -11   # BR(~chi_1+ -> ~nu_eL   e+  )
     3.31284774E-02    2     1000014       -13   # BR(~chi_1+ -> ~nu_muL  mu+ )
     3.03404406E-02    2     1000016       -15   # BR(~chi_1+ -> ~nu_tau1 tau+)
     4.35908076E-01    2    -1000011        12   # BR(~chi_1+ -> ~e_L+    nu_e)
     4.35908076E-01    2    -1000013        14   # BR(~chi_1+ -> ~mu_L+   nu_mu)
     6.43122392E-05    2    -1000015        16   # BR(~chi_1+ -> ~tau_1+  nu_tau)
     2.98954469E-02    2    -2000015        16   # BR(~chi_1+ -> ~tau_2+  nu_tau)
     1.62669442E-03    2     1000022        24   # BR(~chi_1+ -> ~chi_10  W+)
#
#         PDG            Width
DECAY   1000037     1.88501006E+01   # chargino2+ decays
#          BR         NDA      ID1       ID2
     7.89867630E-04    2     1000012       -11   # BR(~chi_2+ -> ~nu_eL   e+  )
     7.89867630E-04    2     1000014       -13   # BR(~chi_2+ -> ~nu_muL  mu+ )
     5.37235635E-03    2     1000016       -15   # BR(~chi_2+ -> ~nu_tau1 tau+)
     2.73228806E-03    2    -1000011        12   # BR(~chi_2+ -> ~e_L+    nu_e)
     2.73228806E-03    2    -1000013        14   # BR(~chi_2+ -> ~mu_L+   nu_mu)
     1.04860523E-02    2    -1000015        16   # BR(~chi_2+ -> ~tau_1+  nu_tau)
     1.17023497E-03    2    -2000015        16   # BR(~chi_2+ -> ~tau_2+  nu_tau)
     2.76315707E-01    2     1000024        23   # BR(~chi_2+ -> ~chi_1+  Z )
     1.34731817E-01    2     1000022        24   # BR(~chi_2+ -> ~chi_10  W+)
     2.73585590E-01    2     1000023        24   # BR(~chi_2+ -> ~chi_20  W+)
     2.91293931E-01    2     1000024        25   # BR(~chi_2+ -> ~chi_1+  h )
#
#         PDG            Width
DECAY   1000022     0.00000000E+00   # neutralino1 decays
#
#         PDG            Width
DECAY   1000023     8.81737286E+00   # neutralino2 decays
#          BR         NDA      ID1       ID2
     7.56139983E-05    2     1000022        23   # BR(~chi_20 -> ~chi_10   Z )
     1.61595421E-03    2     1000022        25   # BR(~chi_20 -> ~chi_10   h )
     2.18098331E-01    2     1000011       -11   # BR(~chi_20 -> ~e_L-     e+)
     2.18098331E-01    2    -1000011        11   # BR(~chi_20 -> ~e_L+     e-)
     6.60695464E-08    2     2000011       -11   # BR(~chi_20 -> ~e_R-     e+)
     6.60695464E-08    2    -2000011        11   # BR(~chi_20 -> ~e_R+     e-)
     2.18098331E-01    2     1000013       -13   # BR(~chi_20 -> ~mu_L-    mu+)
     2.18098331E-01    2    -1000013        13   # BR(~chi_20 -> ~mu_L+    mu-)
     6.60695464E-08    2     2000013       -13   # BR(~chi_20 -> ~mu_R-    mu+)
     6.60695464E-08    2    -2000013        13   # BR(~chi_20 -> ~mu_R+    mu-)
     3.23072761E-05    2     1000015       -15   # BR(~chi_20 -> ~tau_1-   tau+)
     3.23072761E-05    2    -1000015        15   # BR(~chi_20 -> ~tau_1+   tau-)
     1.49460081E-02    2     2000015       -15   # BR(~chi_20 -> ~tau_2-   tau+)
     1.49460081E-02    2    -2000015        15   # BR(~chi_20 -> ~tau_2+   tau-)
     1.64566559E-02    2     1000012       -12   # BR(~chi_20 -> ~nu_eL    nu_eb)
     1.64566559E-02    2    -1000012        12   # BR(~chi_20 -> ~nu_eL*   nu_e )
     1.64566559E-02    2     1000014       -14   # BR(~chi_20 -> ~nu_muL   nu_mub)
     1.64566559E-02    2    -1000014        14   # BR(~chi_20 -> ~nu_muL*  nu_mu )
     1.50657954E-02    2     1000016       -16   # BR(~chi_20 -> ~nu_tau1  nu_taub)
     1.50657954E-02    2    -1000016        16   # BR(~chi_20 -> ~nu_tau1* nu_tau )
#
#         PDG            Width
DECAY   1000025     1.80093792E+01   # neutralino3 decays
#          BR         NDA      ID1       ID2
     1.33246878E-01    2     1000022        23   # BR(~chi_30 -> ~chi_10   Z )
     2.77618702E-01    2     1000023        23   # BR(~chi_30 -> ~chi_20   Z )
     2.77657921E-01    2     1000024       -24   # BR(~chi_30 -> ~chi_1+   W-)
     2.77657921E-01    2    -1000024        24   # BR(~chi_30 -> ~chi_1-   W+)
     1.48303251E-02    2     1000022        25   # BR(~chi_30 -> ~chi_10   h )
     3.05499452E-03    2     1000023        25   # BR(~chi_30 -> ~chi_20   h )
     4.29728842E-06    2     1000011       -11   # BR(~chi_30 -> ~e_L-     e+)
     4.29728842E-06    2    -1000011        11   # BR(~chi_30 -> ~e_L+     e-)
     3.71406544E-06    2     2000011       -11   # BR(~chi_30 -> ~e_R-     e+)
     3.71406544E-06    2    -2000011        11   # BR(~chi_30 -> ~e_R+     e-)
     4.29728842E-06    2     1000013       -13   # BR(~chi_30 -> ~mu_L-    mu+)
     4.29728842E-06    2    -1000013        13   # BR(~chi_30 -> ~mu_L+    mu-)
     3.71406544E-06    2     2000013       -13   # BR(~chi_30 -> ~mu_R-    mu+)
     3.71406544E-06    2    -2000013        13   # BR(~chi_30 -> ~mu_R+    mu-)
     5.51345037E-03    2     1000015       -15   # BR(~chi_30 -> ~tau_1-   tau+)
     5.51345037E-03    2    -1000015        15   # BR(~chi_30 -> ~tau_1+   tau-)
     2.40472333E-03    2     2000015       -15   # BR(~chi_30 -> ~tau_2-   tau+)
     2.40472333E-03    2    -2000015        15   # BR(~chi_30 -> ~tau_2+   tau-)
     1.08720310E-05    2     1000012       -12   # BR(~chi_30 -> ~nu_eL    nu_eb)
     1.08720310E-05    2    -1000012        12   # BR(~chi_30 -> ~nu_eL*   nu_e )
     1.08720310E-05    2     1000014       -14   # BR(~chi_30 -> ~nu_muL   nu_mub)
     1.08720310E-05    2    -1000014        14   # BR(~chi_30 -> ~nu_muL*  nu_mu )
     1.06887922E-05    2     1000016       -16   # BR(~chi_30 -> ~nu_tau1  nu_taub)
     1.06887922E-05    2    -1000016        16   # BR(~chi_30 -> ~nu_tau1* nu_tau )
#
#         PDG            Width
DECAY   1000035     1.83335757E+01   # neutralino4 decays
#          BR         NDA      ID1       ID2
     1.38976523E-02    2     1000022        23   # BR(~chi_40 -> ~chi_10   Z )
     3.05553135E-03    2     1000023        23   # BR(~chi_40 -> ~chi_20   Z )
     2.64323993E-01    2     1000024       -24   # BR(~chi_40 -> ~chi_1+   W-)
     2.64323993E-01    2    -1000024        24   # BR(~chi_40 -> ~chi_1-   W+)
     1.34694186E-01    2     1000022        25   # BR(~chi_40 -> ~chi_10   h )
     2.96006260E-01    2     1000023        25   # BR(~chi_40 -> ~chi_20   h )
     8.52678136E-04    2     1000011       -11   # BR(~chi_40 -> ~e_L-     e+)
     8.52678136E-04    2    -1000011        11   # BR(~chi_40 -> ~e_L+     e-)
     3.43237725E-05    2     2000011       -11   # BR(~chi_40 -> ~e_R-     e+)
     3.43237725E-05    2    -2000011        11   # BR(~chi_40 -> ~e_R+     e-)
     8.52678136E-04    2     1000013       -13   # BR(~chi_40 -> ~mu_L-    mu+)
     8.52678136E-04    2    -1000013        13   # BR(~chi_40 -> ~mu_L+    mu-)
     3.43237725E-05    2     2000013       -13   # BR(~chi_40 -> ~mu_R-    mu+)
     3.43237725E-05    2    -2000013        13   # BR(~chi_40 -> ~mu_R+    mu-)
     5.46505694E-03    2     1000015       -15   # BR(~chi_40 -> ~tau_1-   tau+)
     5.46505694E-03    2    -1000015        15   # BR(~chi_40 -> ~tau_1+   tau-)
     2.72165072E-03    2     2000015       -15   # BR(~chi_40 -> ~tau_2-   tau+)
     2.72165072E-03    2    -2000015        15   # BR(~chi_40 -> ~tau_2+   tau-)
     6.33032903E-04    2     1000012       -12   # BR(~chi_40 -> ~nu_eL    nu_eb)
     6.33032903E-04    2    -1000012        12   # BR(~chi_40 -> ~nu_eL*   nu_e )
     6.33032903E-04    2     1000014       -14   # BR(~chi_40 -> ~nu_muL   nu_mub)
     6.33032903E-04    2    -1000014        14   # BR(~chi_40 -> ~nu_muL*  nu_mu )
     6.22414010E-04    2     1000016       -16   # BR(~chi_40 -> ~nu_tau1  nu_taub)
     6.22414010E-04    2    -1000016        16   # BR(~chi_40 -> ~nu_tau1* nu_tau )
#
#         PDG            Width
DECAY        25     4.13440262E-03   # h decays
#          BR         NDA      ID1       ID2
     6.15653564E-01    2           5        -5   # BR(h -> b       bb     )
     6.25582311E-02    2         -15        15   # BR(h -> tau+    tau-   )
     2.21469195E-04    2         -13        13   # BR(h -> mu+     mu-    )
     4.40040074E-04    2           3        -3   # BR(h -> s       sb     )
     2.85661089E-02    2           4        -4   # BR(h -> c       cb     )
     6.64745394E-02    2          21        21   # BR(h -> g       g      )
     2.25994863E-03    2          22        22   # BR(h -> gam     gam    )
     1.47027521E-03    2          22        23   # BR(h -> Z       gam    )
     1.97885647E-01    2          24       -24   # BR(h -> W+      W-     )
     2.44701764E-02    2          23        23   # BR(h -> Z       Z      )
#
#         PDG            Width
DECAY        35     7.11801665E+00   # H decays
#          BR         NDA      ID1       ID2
     6.08247597E-01    2           5        -5   # BR(H -> b       bb     )
     1.18644170E-01    2         -15        15   # BR(H -> tau+    tau-   )
     4.19515827E-04    2         -13        13   # BR(H -> mu+     mu-    )
     4.55188684E-04    2           3        -3   # BR(H -> s       sb     )
     4.56911773E-06    2           4        -4   # BR(H -> c       cb     )
     2.71728745E-01    2           6        -6   # BR(H -> t       tb     )
     5.98930097E-05    2          21        21   # BR(H -> g       g      )
     2.47517229E-07    2          22        22   # BR(H -> gam     gam    )
     1.25004264E-07    2          23        22   # BR(H -> Z       gam    )
     5.12281638E-05    2          24       -24   # BR(H -> W+      W-     )
     2.56001677E-05    2          23        23   # BR(H -> Z       Z      )
     2.07050316E-04    2          25        25   # BR(H -> h       h      )
    -3.96085603E-24    2          36        36   # BR(H -> A       A      )
    -1.91717706E-19    2          23        36   # BR(H -> Z       A      )
     1.19621229E-04    2     1000022   1000022   # BR(H -> ~chi_10 ~chi_10)
     2.31318007E-05    2     1000022   1000023   # BR(H -> ~chi_10 ~chi_20)
     5.25193808E-06    2     1000011  -1000011   # BR(H -> ~e_L-   ~e_L+  )
     5.25193808E-06    2     1000013  -1000013   # BR(H -> ~mu_L-  ~mu_L+ )
     2.81309425E-06    2     1000015  -1000015   # BR(H -> ~tau_1- ~tau_1+)
#
#         PDG            Width
DECAY        36     7.12920956E+00   # A decays
#          BR         NDA      ID1       ID2
     6.07504980E-01    2           5        -5   # BR(A -> b       bb     )
     1.18459455E-01    2         -15        15   # BR(A -> tau+    tau-   )
     4.18862434E-04    2         -13        13   # BR(A -> mu+     mu-    )
     4.54813641E-04    2           3        -3   # BR(A -> s       sb     )
     4.59249274E-06    2           4        -4   # BR(A -> c       cb     )
     2.71705496E-01    2           6        -6   # BR(A -> t       tb     )
     1.70345763E-04    2          21        21   # BR(A -> g       g      )
     5.85226705E-07    2          22        22   # BR(A -> gam     gam    )
     2.44343748E-07    2          23        22   # BR(A -> Z       gam    )
     5.10640556E-05    2          23        25   # BR(A -> Z       h      )
     2.85482568E-04    2     1000022   1000022   # BR(A -> ~chi_10 ~chi_10)
     9.44078437E-04    2     1000022   1000023   # BR(A -> ~chi_10 ~chi_20)
#
#         PDG            Width
DECAY        37     6.75943869E+00   # H+ decays
#          BR         NDA      ID1       ID2
     1.24967050E-01    2         -15        16   # BR(H+ -> tau+    nu_tau )
     4.41872730E-04    2         -13        14   # BR(H+ -> mu+     nu_mu  )
     4.77169192E-04    2           4        -3   # BR(H+ -> c       sb     )
     8.73019178E-01    2           6        -5   # BR(H+ -> t       bb     )
     5.39076117E-05    2          24        25   # BR(H+ -> W+      h      )
     1.86359996E-13    2          24        36   # BR(H+ -> W+      A      )
     1.03705911E-03    2     1000024   1000022   # BR(H+ -> ~chi_1+ ~chi_10)
     1.88174438E-06    2    -1000011   1000012   # BR(H+ -> ~e_L+   ~nu_eL )
     1.88174438E-06    2    -1000013   1000014   # BR(H+ -> ~mu_L+  ~nu_muL)


==> anc/MRSSM/FS/FS.out <==
Block SPINFO
     1   FlexibleSUSY
     2   2.6.2
     5   MRSSM2
     9   4.14.3
Block MODSEL                 # Select model
    6   0                    # flavour violation
Block FlexibleSUSY
    0   1.000000000e-04      # precision goal
    1   0                    # max. iterations (0 = automatic)
    2   0                    # algorithm (0 = all, 1 = two_scale, 2 = semi_analytic)
    3   1                    # calculate SM pole masses
    4   1                    # pole mass loop order
    5   1                    # EWSB loop order
    6   2                    # beta-functions loop order
    7   2                    # threshold corrections loop order
    8   0                    # Higgs 2-loop corrections O(alpha_t alpha_s)
    9   0                    # Higgs 2-loop corrections O(alpha_b alpha_s)
   10   0                    # Higgs 2-loop corrections O((alpha_t + alpha_b)^2)
   11   0                    # Higgs 2-loop corrections O(alpha_tau^2)
   12   0                    # force output
   13   1                    # Top pole mass QCD corrections (0 = 1L, 1 = 2L, 2 = 3L)
   14   1.000000000e-11      # beta-function zero threshold
   15   1                    # calculate observables (a_muon, ...)
   16   0                    # force positive majorana masses
   17   0                    # pole mass renormalization scale (0 = SUSY scale)
   18   0                    # pole mass renormalization scale in the EFT (0 = min(SUSY scale, Mt))
   19   0                    # EFT matching scale (0 = SUSY scale)
   20   2                    # EFT loop order for upwards matching
   21   1                    # EFT loop order for downwards matching
   22   0                    # EFT index of SM-like Higgs in the BSM model
   23   1                    # calculate BSM pole masses
   24   123111321            # individual threshold correction loop orders
   25   0                    # ren. scheme for Higgs 3L corrections (0 = DR, 1 = MDR)
   26   0                    # Higgs 3-loop corrections O(alpha_t alpha_s^2)
   27   0                    # Higgs 3-loop corrections O(alpha_b alpha_s^2)
   28   0                    # Higgs 3-loop corrections O(alpha_t^2 alpha_s)
   29   0                    # Higgs 3-loop corrections O(alpha_t^3)
   30   1                    # Higgs 4-loop corrections O(alpha_t alpha_s^3)
   31   1                    # loop library (0 = softsusy)
Block FlexibleSUSYInput
    0   7.2973525693e-3      # alpha_em(0)
Block SMINPUTS               # Standard Model inputs
    1   1.279340000e+02      # alpha^(-1) SM MSbar(MZ)
    2   1.166378700e-05      # G_Fermi
    3   1.179000000e-01      # alpha_s(MZ) SM MSbar
    4   9.118760000e+01      # MZ(pole)
    5   4.180000000e+00      # mb(mb) SM MSbar
    6   172.76               # mtop(pole)
    7   1.77686e+00          # mtau(pole)
    8   0.000000000e+00      # mnu3(pole)
    9   80.385               # MW pole
   11   5.109989020e-04      # melectron(pole)
   12   0.000000000e+00      # mnu1(pole)
   13   1.056583570e-01      # mmuon(pole)
   14   0.000000000e+00      # mnu2(pole)
   21   4.750000000e-03      # md(2 GeV) MS-bar
   22   2.400000000e-03      # mu(2 GeV) MS-bar
   23   1.040000000e-01      # ms(2 GeV) MS-bar
   24   1.270000000e+00      # mc(mc) MS-bar
Block FlexibleDecay
    0   1                    # calculate decays (0 = no, 1 = yes)
    1   1e-7                 # minimum BR to print
    2   4                    # include higher order corrections in decays (0 = LO, 1 = NLO, 2 = NNLO, 3 = N^3LO, 4 = N^4LO)
    3   1                    # use Thomson alpha(0) instead of alpha(m) in decays to γγ and γZ
    4   2                    # decays into off-shell VV pair
Block MINPAR
     3     1.00000000E+01   # TanBeta
Block EXTPAR
     0     1.00000000E+03   # Ms
Block HMIXIN
   101     9.00000000E+04   # BMuInput
   301     1.10000000E+00   # LamSDInput
   302    -1.10000000E+00   # LamSUInput
   303    -1.00000000E+00   # LamTDInput
   304    -1.00000000E+00   # LamTUInput
   201     4.00000000E+02   # MuDInput
   202     4.00000000E+02   # MuUInput
Block MSD2IN
  1  1     6.25000000E+06   # md2Input(1,1)
  1  2     0.00000000E+00   # md2Input(1,2)
  1  3     0.00000000E+00   # md2Input(1,3)
  2  1     0.00000000E+00   # md2Input(2,1)
  2  2     6.25000000E+06   # md2Input(2,2)
  2  3     0.00000000E+00   # md2Input(2,3)
  3  1     0.00000000E+00   # md2Input(3,1)
  3  2     0.00000000E+00   # md2Input(3,2)
  3  3     1.00000000E+06   # md2Input(3,3)
Block MSOFTIN
   300     1.00000000E+03   # MDBSInput
   302     1.50000000E+03   # MDGocInput
   301     5.00000000E+02   # MDWBTInput
   111     1.00000000E+06   # moc2Input
    50     4.90000000E+05   # mRd2Input
    51     1.00000000E+06   # mRu2Input
   110     9.00000000E+06   # mT2Input
Block MSE2IN
  1  1     1.00000000E+06   # me2Input(1,1)
  1  2     0.00000000E+00   # me2Input(1,2)
  1  3     0.00000000E+00   # me2Input(1,3)
  2  1     0.00000000E+00   # me2Input(2,1)
  2  2     1.00000000E+06   # me2Input(2,2)
  2  3     0.00000000E+00   # me2Input(2,3)
  3  1     0.00000000E+00   # me2Input(3,1)
  3  2     0.00000000E+00   # me2Input(3,2)
  3  3     1.00000000E+06   # me2Input(3,3)
Block MSL2IN
  1  1     1.00000000E+06   # ml2Input(1,1)
  1  2     0.00000000E+00   # ml2Input(1,2)
  1  3     0.00000000E+00   # ml2Input(1,3)
  2  1     0.00000000E+00   # ml2Input(2,1)
  2  2     1.00000000E+06   # ml2Input(2,2)
  2  3     0.00000000E+00   # ml2Input(2,3)
  3  1     0.00000000E+00   # ml2Input(3,1)
  3  2     0.00000000E+00   # ml2Input(3,2)
  3  3     1.00000000E+06   # ml2Input(3,3)
Block MSQ2IN
  1  1     6.25000000E+06   # mq2Input(1,1)
  1  2     0.00000000E+00   # mq2Input(1,2)
  1  3     0.00000000E+00   # mq2Input(1,3)
  2  1     0.00000000E+00   # mq2Input(2,1)
  2  2     6.25000000E+06   # mq2Input(2,2)
  2  3     0.00000000E+00   # mq2Input(2,3)
  3  1     0.00000000E+00   # mq2Input(3,1)
  3  2     0.00000000E+00   # mq2Input(3,2)
  3  3     1.00000000E+06   # mq2Input(3,3)
Block NMSSMRUNIN
    10     4.00000000E+06   # mS2Input
Block MSU2IN
  1  1     6.25000000E+06   # mu2Input(1,1)
  1  2     0.00000000E+00   # mu2Input(1,2)
  1  3     0.00000000E+00   # mu2Input(1,3)
  2  1     0.00000000E+00   # mu2Input(2,1)
  2  2     6.25000000E+06   # mu2Input(2,2)
  2  3     0.00000000E+00   # mu2Input(2,3)
  3  1     0.00000000E+00   # mu2Input(3,1)
  3  2     0.00000000E+00   # mu2Input(3,2)
  3  3     1.00000000E+06   # mu2Input(3,3)
Block gauge Q= 1.00000000E+03
     1     3.62176000E-01   # g1 * 0.7745966692414834
     2     6.43098754E-01   # g2
     3     1.04308854E+00   # g3
Block Yu Q= 1.00000000E+03
  1  1     7.41616107E-06   # Yu(1,1)
  1  2     0.00000000E+00   # Yu(1,2)
  1  3     0.00000000E+00   # Yu(1,3)
  2  1     0.00000000E+00   # Yu(2,1)
  2  2     3.38581149E-03   # Yu(2,2)
  2  3     0.00000000E+00   # Yu(2,3)
  3  1     0.00000000E+00   # Yu(3,1)
  3  2     0.00000000E+00   # Yu(3,2)
  3  3     8.91512533E-01   # Yu(3,3)
Block Yd Q= 1.00000000E+03
  1  1     1.42629359E-04   # Yd(1,1)
  1  2     0.00000000E+00   # Yd(1,2)
  1  3     0.00000000E+00   # Yd(1,3)
  2  1     0.00000000E+00   # Yd(2,1)
  2  2     3.12283428E-03   # Yd(2,2)
  2  3     0.00000000E+00   # Yd(2,3)
  3  1     0.00000000E+00   # Yd(3,1)
  3  2     0.00000000E+00   # Yd(3,2)
  3  3     1.40836585E-01   # Yd(3,3)
Block Ye Q= 1.00000000E+03
  1  1     2.86311813E-05   # Ye(1,1)
  1  2     0.00000000E+00   # Ye(1,2)
  1  3     0.00000000E+00   # Ye(1,3)
  2  1     0.00000000E+00   # Ye(2,1)
  2  2     5.92002045E-03   # Ye(2,2)
  2  3     0.00000000E+00   # Ye(2,3)
  3  1     0.00000000E+00   # Ye(3,1)
  3  2     0.00000000E+00   # Ye(3,2)
  3  3     9.95608086E-02   # Ye(3,3)
Block HMIX Q= 1.00000000E+03
     1     0.00000000E+00   # Mu
   101     8.99999357E+04   # BMu
   102     2.48520527E+01   # vd
   103     2.40042333E+02   # vu
   310    -1.87892822E-01   # vT
   201     3.99999992E+02   # MuD
   202     3.99999710E+02   # MuU
   203     0.00000000E+00   # BMuD
   204     0.00000000E+00   # BMuU
   301     1.09999996E+00   # LamSD
   302    -1.09999919E+00   # LamSU
   303    -9.99999953E-01   # LamTD
   304    -9.99999247E-01   # LamTU
Block MSQ2 Q= 1.00000000E+03
  1  1     6.25000007E+06   # mq2(1,1)
  1  2     0.00000000E+00   # mq2(1,2)
  1  3     0.00000000E+00   # mq2(1,3)
  2  1     0.00000000E+00   # mq2(2,1)
  2  2     6.25000007E+06   # mq2(2,2)
  2  3     0.00000000E+00   # mq2(2,3)
  3  1     0.00000000E+00   # mq2(3,1)
  3  2     0.00000000E+00   # mq2(3,2)
  3  3     9.99999561E+05   # mq2(3,3)
Block MSE2 Q= 1.00000000E+03
  1  1     9.99999996E+05   # me2(1,1)
  1  2     0.00000000E+00   # me2(1,2)
  1  3     0.00000000E+00   # me2(1,3)
  2  1     0.00000000E+00   # me2(2,1)
  2  2     9.99999996E+05   # me2(2,2)
  2  3     0.00000000E+00   # me2(2,3)
  3  1     0.00000000E+00   # me2(3,1)
  3  2     0.00000000E+00   # me2(3,2)
  3  3     9.99999981E+05   # me2(3,3)
Block MSL2 Q= 1.00000000E+03
  1  1     1.00000001E+06   # ml2(1,1)
  1  2     0.00000000E+00   # ml2(1,2)
  1  3     0.00000000E+00   # ml2(1,3)
  2  1     0.00000000E+00   # ml2(2,1)
  2  2     1.00000001E+06   # ml2(2,2)
  2  3     0.00000000E+00   # ml2(2,3)
  3  1     0.00000000E+00   # ml2(3,1)
  3  2     0.00000000E+00   # ml2(3,2)
  3  3     1.00000000E+06   # ml2(3,3)
Block MSU2 Q= 1.00000000E+03
  1  1     6.25000007E+06   # mu2(1,1)
  1  2     0.00000000E+00   # mu2(1,2)
  1  3     0.00000000E+00   # mu2(1,3)
  2  1     0.00000000E+00   # mu2(2,1)
  2  2     6.25000007E+06   # mu2(2,2)
  2  3     0.00000000E+00   # mu2(2,3)
  3  1     0.00000000E+00   # mu2(3,1)
  3  2     0.00000000E+00   # mu2(3,2)
  3  3     9.99999017E+05   # mu2(3,3)
Block MSD2 Q= 1.00000000E+03
  1  1     6.25000006E+06   # md2(1,1)
  1  2     0.00000000E+00   # md2(1,2)
  1  3     0.00000000E+00   # md2(1,3)
  2  1     0.00000000E+00   # md2(2,1)
  2  2     6.25000006E+06   # md2(2,2)
  2  3     0.00000000E+00   # md2(2,3)
  3  1     0.00000000E+00   # md2(3,1)
  3  2     0.00000000E+00   # md2(3,2)
  3  3     1.00000006E+06   # md2(3,3)
Block MSOFT Q= 1.00000000E+03
    21     5.49111608E+05   # mHd2
    22    -2.96467286E+05   # mHu2
   110     8.99999990E+06   # mT2
   111     1.00000014E+06   # moc2
   300     9.99999989E+02   # MDBS
   301     5.00000000E+02   # MDWBT
   302     1.49999991E+03   # MDGoc
    50     4.89999996E+05   # mRd2
    51     9.99999783E+05   # mRu2
Block NMSSMRUN Q= 1.00000000E+03
    10     3.99999988E+06   # mS2
     5     1.29504805E+00   # vS
Block MASS
        24     8.03948398E+01   # VWm
       404     9.21480152E+02   # SRdp
       403     1.17876709E+03   # SRum
   1000021     1.69136277E+03   # Glu
   3000022     1.24973572E+03   # sigmaO
   3000021     3.22628288E+03   # phiO
   2000024     4.28640777E+02   # Cha2(1)
   2000037     5.54524612E+02   # Cha2(2)
   1000024     4.13327206E+02   # Cha1(1)
   1000037     5.26770727E+02   # Cha1(2)
       401     9.26347580E+02   # Rh(1)
       402     1.18442951E+03   # Rh(2)
   1000012     1.00256885E+03   # Sv(1)
   1000014     1.00268462E+03   # Sv(2)
   1000016     1.00268503E+03   # Sv(3)
   1000022     4.12928287E+02   # Chi(1)
   1000023     4.22528969E+02   # Chi(2)
   1000025     5.39890090E+02   # Chi(3)
   1000035     9.98264608E+02   # Chi(4)
        37     9.25000156E+02   # Hpm(2)
        47     3.01583370E+03   # Hpm(3)
        57     3.17796884E+03   # Hpm(4)
        25     1.24453107E+02   # hh(1)
        35     9.21449060E+02   # hh(2)
        45     2.82403120E+03   # hh(3)
        55     3.17776843E+03   # hh(4)
        36     9.21269749E+02   # Ah(2)
        46     1.97466187E+03   # Ah(3)
        56     3.01562724E+03   # Ah(4)
   1000001     1.10399010E+03   # Sd(1)
   1000003     1.10407762E+03   # Sd(2)
   1000005     2.55473229E+03   # Sd(3)
   2000001     2.55473237E+03   # Sd(4)
   2000003     2.56151975E+03   # Sd(5)
   2000005     2.56151986E+03   # Sd(6)
   1000011     1.00604688E+03   # Se(1)
   1000013     1.00616163E+03   # Se(2)
   1000015     1.00616204E+03   # Se(3)
   2000011     1.00703579E+03   # Se(4)
   2000013     1.00726209E+03   # Se(5)
   2000015     1.00726289E+03   # Se(6)
   1000002     1.10191749E+03   # Su(1)
   1000004     1.11222178E+03   # Su(2)
   1000006     2.55520014E+03   # Su(3)
   2000002     2.55520033E+03   # Su(4)
   2000004     2.56039028E+03   # Su(5)
   2000006     2.56039046E+03   # Su(6)
        21     0.00000000E+00   # VG
        12     0.00000000E+00   # Fv(1)
        14     0.00000000E+00   # Fv(2)
        16     0.00000000E+00   # Fv(3)
        11     5.29067276E-04   # Fe(1)
        13     1.07285931E-01   # Fe(2)
        15     1.78541805E+00   # Fe(3)
         1     4.41219660E-03   # Fd(1)
         3     8.74963431E-02   # Fd(2)
         5     3.44898880E+00   # Fd(3)
         2     2.28308898E-03   # Fu(1)
         4     8.48801151E-01   # Fu(2)
         6     1.71132709E+02   # Fu(3)
        22     0.00000000E+00   # VP
        23     9.11004335E+01   # VZ
Block U1MIX
  1  1     1.14646687E-02   # Re(UM1(1,1))
  1  2     9.99934279E-01   # Re(UM1(1,2))
  2  1     9.99934279E-01   # Re(UM1(2,1))
  2  2    -1.14646687E-02   # Re(UM1(2,2))
Block U2MIX
  1  1     3.80355831E-01   # Re(UM2(1,1))
  1  2    -9.24840225E-01   # Re(UM2(1,2))
  2  1     9.24840225E-01   # Re(UM2(2,1))
  2  2     3.80355831E-01   # Re(UM2(2,2))
Block V1MIX
  1  1     4.43977388E-02   # Re(UP1(1,1))
  1  2     9.99013934E-01   # Re(UP1(1,2))
  2  1     9.99013934E-01   # Re(UP1(2,1))
  2  2    -4.43977388E-02   # Re(UP1(2,2))
Block V2MIX
  1  1     9.88512315E-02   # Re(UP2(1,1))
  1  2     9.95102223E-01   # Re(UP2(1,2))
  2  1     9.95102223E-01   # Re(UP2(2,1))
  2  2    -9.88512315E-02   # Re(UP2(2,2))
Block PSEUDOSCALARMIX
  1  1    -1.00288399E-01   # ZA(1,1)
  1  2     9.94958347E-01   # ZA(1,2)
  1  3     3.12486888E-04   # ZA(1,3)
  1  4    -1.66755452E-04   # ZA(1,4)
  2  1     9.94958408E-01   # ZA(2,1)
  2  2     1.00288392E-01   # ZA(2,2)
  2  3     5.66722703E-05   # ZA(2,3)
  2  4     2.60954723E-05   # ZA(2,4)
  3  1    -2.52480970E-05   # ZA(3,1)
  3  2    -3.15824033E-04   # ZA(3,2)
  3  3     9.99988905E-01   # ZA(3,3)
  3  4     4.70002356E-03   # ZA(3,4)
  4  1     4.25693511E-05   # ZA(4,1)
  4  2    -1.64783859E-04   # ZA(4,2)
  4  3     4.69997276E-03   # ZA(4,3)
  4  4    -9.99988941E-01   # ZA(4,4)
Block DSQMIX
  1  1     0.00000000E+00   # ZD(1,1)
  1  2     0.00000000E+00   # ZD(1,2)
  1  3     0.00000000E+00   # ZD(1,3)
  1  4     0.00000000E+00   # ZD(1,4)
  1  5     0.00000000E+00   # ZD(1,5)
  1  6     1.00000000E+00   # ZD(1,6)
  2  1     0.00000000E+00   # ZD(2,1)
  2  2     0.00000000E+00   # ZD(2,2)
  2  3     1.00000000E+00   # ZD(2,3)
  2  4     0.00000000E+00   # ZD(2,4)
  2  5     0.00000000E+00   # ZD(2,5)
  2  6     0.00000000E+00   # ZD(2,6)
  3  1     1.00000000E+00   # ZD(3,1)
  3  2     0.00000000E+00   # ZD(3,2)
  3  3     0.00000000E+00   # ZD(3,3)
  3  4     0.00000000E+00   # ZD(3,4)
  3  5     0.00000000E+00   # ZD(3,5)
  3  6     0.00000000E+00   # ZD(3,6)
  4  1     0.00000000E+00   # ZD(4,1)
  4  2     1.00000000E+00   # ZD(4,2)
  4  3     0.00000000E+00   # ZD(4,3)
  4  4     0.00000000E+00   # ZD(4,4)
  4  5     0.00000000E+00   # ZD(4,5)
  4  6     0.00000000E+00   # ZD(4,6)
  5  1     0.00000000E+00   # ZD(5,1)
  5  2     0.00000000E+00   # ZD(5,2)
  5  3     0.00000000E+00   # ZD(5,3)
  5  4     1.00000000E+00   # ZD(5,4)
  5  5     0.00000000E+00   # ZD(5,5)
  5  6     0.00000000E+00   # ZD(5,6)
  6  1     0.00000000E+00   # ZD(6,1)
  6  2     0.00000000E+00   # ZD(6,2)
  6  3     0.00000000E+00   # ZD(6,3)
  6  4     0.00000000E+00   # ZD(6,4)
  6  5     1.00000000E+00   # ZD(6,5)
  6  6     0.00000000E+00   # ZD(6,6)
Block SELMIX
  1  1     0.00000000E+00   # ZE(1,1)
  1  2     0.00000000E+00   # ZE(1,2)
  1  3     1.00000000E+00   # ZE(1,3)
  1  4     0.00000000E+00   # ZE(1,4)
  1  5     0.00000000E+00   # ZE(1,5)
  1  6     0.00000000E+00   # ZE(1,6)
  2  1     0.00000000E+00   # ZE(2,1)
  2  2     1.00000000E+00   # ZE(2,2)
  2  3     0.00000000E+00   # ZE(2,3)
  2  4     0.00000000E+00   # ZE(2,4)
  2  5     0.00000000E+00   # ZE(2,5)
  2  6     0.00000000E+00   # ZE(2,6)
  3  1     1.00000000E+00   # ZE(3,1)
  3  2     0.00000000E+00   # ZE(3,2)
  3  3     0.00000000E+00   # ZE(3,3)
  3  4     0.00000000E+00   # ZE(3,4)
  3  5     0.00000000E+00   # ZE(3,5)
  3  6     0.00000000E+00   # ZE(3,6)
  4  1     0.00000000E+00   # ZE(4,1)
  4  2     0.00000000E+00   # ZE(4,2)
  4  3     0.00000000E+00   # ZE(4,3)
  4  4     0.00000000E+00   # ZE(4,4)
  4  5     0.00000000E+00   # ZE(4,5)
  4  6     1.00000000E+00   # ZE(4,6)
  5  1     0.00000000E+00   # ZE(5,1)
  5  2     0.00000000E+00   # ZE(5,2)
  5  3     0.00000000E+00   # ZE(5,3)
  5  4     0.00000000E+00   # ZE(5,4)
  5  5     1.00000000E+00   # ZE(5,5)
  5  6     0.00000000E+00   # ZE(5,6)
  6  1     0.00000000E+00   # ZE(6,1)
  6  2     0.00000000E+00   # ZE(6,2)
  6  3     0.00000000E+00   # ZE(6,3)
  6  4     1.00000000E+00   # ZE(6,4)
  6  5     0.00000000E+00   # ZE(6,5)
  6  6     0.00000000E+00   # ZE(6,6)
Block SCALARMIX
  1  1     1.05387712E-01   # ZH(1,1)
  1  2     9.94396631E-01   # ZH(1,2)
  1  3     8.14693158E-03   # ZH(1,3)
  1  4    -1.54822428E-03   # ZH(1,4)
  2  1    -9.94430632E-01   # ZH(2,1)
  2  2     1.05375002E-01   # ZH(2,2)
  2  3     1.92293150E-03   # ZH(2,3)
  2  4    -3.58903221E-04   # ZH(2,4)
  3  1    -1.05127271E-03   # ZH(3,1)
  3  2     8.28468325E-03   # ZH(3,2)
  3  3    -9.99893034E-01   # ZH(3,3)
  3  4    -1.20074600E-02   # ZH(3,4)
  4  1    -2.06378797E-04   # ZH(4,1)
  4  2     1.67696945E-03   # ZH(4,2)
  4  3    -1.19937520E-02   # ZH(4,3)
  4  4     9.99926645E-01   # ZH(4,4)
Block RHMIX
  1  1    -9.99958208E-01   # ZHR(1,1)
  1  2     9.14237158E-03   # ZHR(1,2)
  2  1    -9.14237158E-03   # ZHR(2,1)
  2  2    -9.99958208E-01   # ZHR(2,2)
Block N1MIX
  1  1    -3.55959564E-03   # Re(ZN1(1,1))
  1  2     5.94559369E-03   # Re(ZN1(1,2))
  1  3    -9.96457875E-01   # Re(ZN1(1,3))
  1  4     8.38074139E-02   # Re(ZN1(1,4))
  2  1     1.91709458E-01   # Re(ZN1(2,1))
  2  2    -2.72737246E-01   # Re(ZN1(2,2))
  2  3     7.67189061E-02   # Re(ZN1(2,3))
  2  4     9.39668073E-01   # Re(ZN1(2,4))
  3  1     6.80594107E-02   # Re(ZN1(3,1))
  3  2     9.61976231E-01   # Re(ZN1(3,2))
  3  3     2.76224456E-02   # Re(ZN1(3,3))
  3  4     2.63071566E-01   # Re(ZN1(3,4))
  4  1     9.79082596E-01   # Re(ZN1(4,1))
  4  2    -1.34453026E-02   # Re(ZN1(4,2))
  4  3    -2.05648578E-02   # Re(ZN1(4,3))
  4  4    -2.01974209E-01   # Re(ZN1(4,4))
Block N2MIX
  1  1    -5.81567130E-04   # Re(ZN2(1,1))
  1  2     1.67821134E-03   # Re(ZN2(1,2))
  1  3     9.96575832E-01   # Re(ZN2(1,3))
  1  4     8.26647243E-02   # Re(ZN2(1,4))
  2  1     3.76498451E-02   # Re(ZN2(2,1))
  2  2    -6.90423845E-02   # Re(ZN2(2,2))
  2  3    -8.22715505E-02   # Re(ZN2(2,3))
  2  4     9.93502406E-01   # Re(ZN2(2,4))
  3  1     3.42270774E-02   # Re(ZN2(3,1))
  3  2     9.97112705E-01   # Re(ZN2(3,2))
  3  3    -7.24954554E-03   # Re(ZN2(3,3))
  3  4     6.73958743E-02   # Re(ZN2(3,4))
  4  1     9.98704490E-01   # Re(ZN2(4,1))
  4  2    -3.15687403E-02   # Re(ZN2(4,2))
  4  3     3.93030939E-03   # Re(ZN2(4,3))
  4  4    -3.97153521E-02   # Re(ZN2(4,4))
Block CHARGEMIX
  1  1    -9.96825421E-02   # ZP(1,1)
  1  2     9.95018488E-01   # ZP(1,2)
  1  3     6.21403537E-04   # ZP(1,3)
  1  4     1.10138131E-03   # ZP(1,4)
  2  1     9.95019279E-01   # ZP(2,1)
  2  2     9.96822768E-02   # ZP(2,2)
  2  3     1.97074220E-04   # ZP(2,3)
  2  4     2.00091843E-04   # ZP(2,4)
  3  1    -3.30511073E-05   # ZP(3,1)
  3  2     3.27360149E-04   # ZP(3,2)
  3  3     7.13094247E-01   # ZP(3,3)
  3  4    -7.01068104E-01   # ZP(3,4)
  4  1     1.57732244E-04   # ZP(4,1)
  4  2     1.24294877E-03   # ZP(4,2)
  4  3    -7.01067878E-01   # ZP(4,3)
  4  4    -7.13093445E-01   # ZP(4,4)
Block USQMIX
  1  1     0.00000000E+00   # ZU(1,1)
  1  2     0.00000000E+00   # ZU(1,2)
  1  3     0.00000000E+00   # ZU(1,3)
  1  4     0.00000000E+00   # ZU(1,4)
  1  5     0.00000000E+00   # ZU(1,5)
  1  6     1.00000000E+00   # ZU(1,6)
  2  1     0.00000000E+00   # ZU(2,1)
  2  2     0.00000000E+00   # ZU(2,2)
  2  3     1.00000000E+00   # ZU(2,3)
  2  4     0.00000000E+00   # ZU(2,4)
  2  5     0.00000000E+00   # ZU(2,5)
  2  6     0.00000000E+00   # ZU(2,6)
  3  1     1.00000000E+00   # ZU(3,1)
  3  2     0.00000000E+00   # ZU(3,2)
  3  3     0.00000000E+00   # ZU(3,3)
  3  4     0.00000000E+00   # ZU(3,4)
  3  5     0.00000000E+00   # ZU(3,5)
  3  6     0.00000000E+00   # ZU(3,6)
  4  1     0.00000000E+00   # ZU(4,1)
  4  2     1.00000000E+00   # ZU(4,2)
  4  3     0.00000000E+00   # ZU(4,3)
  4  4     0.00000000E+00   # ZU(4,4)
  4  5     0.00000000E+00   # ZU(4,5)
  4  6     0.00000000E+00   # ZU(4,6)
  5  1     0.00000000E+00   # ZU(5,1)
  5  2     0.00000000E+00   # ZU(5,2)
  5  3     0.00000000E+00   # ZU(5,3)
  5  4     1.00000000E+00   # ZU(5,4)
  5  5     0.00000000E+00   # ZU(5,5)
  5  6     0.00000000E+00   # ZU(5,6)
  6  1     0.00000000E+00   # ZU(6,1)
  6  2     0.00000000E+00   # ZU(6,2)
  6  3     0.00000000E+00   # ZU(6,3)
  6  4     0.00000000E+00   # ZU(6,4)
  6  5     1.00000000E+00   # ZU(6,5)
  6  6     0.00000000E+00   # ZU(6,6)
Block SNUMIX
  1  1     0.00000000E+00   # ZV(1,1)
  1  2     0.00000000E+00   # ZV(1,2)
  1  3     1.00000000E+00   # ZV(1,3)
  2  1     0.00000000E+00   # ZV(2,1)
  2  2     1.00000000E+00   # ZV(2,2)
  2  3     0.00000000E+00   # ZV(2,3)
  3  1     1.00000000E+00   # ZV(3,1)
  3  2     0.00000000E+00   # ZV(3,2)
  3  3     0.00000000E+00   # ZV(3,3)
Block UELMIX
  1  1     1.00000000E+00   # Re(ZEL(1,1))
  1  2     0.00000000E+00   # Re(ZEL(1,2))
  1  3     0.00000000E+00   # Re(ZEL(1,3))
  2  1     0.00000000E+00   # Re(ZEL(2,1))
  2  2     1.00000000E+00   # Re(ZEL(2,2))
  2  3     0.00000000E+00   # Re(ZEL(2,3))
  3  1     0.00000000E+00   # Re(ZEL(3,1))
  3  2     0.00000000E+00   # Re(ZEL(3,2))
  3  3     1.00000000E+00   # Re(ZEL(3,3))
Block UERMIX
  1  1     1.00000000E+00   # Re(ZER(1,1))
  1  2     0.00000000E+00   # Re(ZER(1,2))
  1  3     0.00000000E+00   # Re(ZER(1,3))
  2  1     0.00000000E+00   # Re(ZER(2,1))
  2  2     1.00000000E+00   # Re(ZER(2,2))
  2  3     0.00000000E+00   # Re(ZER(2,3))
  3  1     0.00000000E+00   # Re(ZER(3,1))
  3  2     0.00000000E+00   # Re(ZER(3,2))
  3  3     1.00000000E+00   # Re(ZER(3,3))
Block UDLMIX
  1  1     1.00000000E+00   # Re(ZDL(1,1))
  1  2     0.00000000E+00   # Re(ZDL(1,2))
  1  3     0.00000000E+00   # Re(ZDL(1,3))
  2  1     0.00000000E+00   # Re(ZDL(2,1))
  2  2     1.00000000E+00   # Re(ZDL(2,2))
  2  3     0.00000000E+00   # Re(ZDL(2,3))
  3  1     0.00000000E+00   # Re(ZDL(3,1))
  3  2     0.00000000E+00   # Re(ZDL(3,2))
  3  3     1.00000000E+00   # Re(ZDL(3,3))
Block UDRMIX
  1  1     1.00000000E+00   # Re(ZDR(1,1))
  1  2     0.00000000E+00   # Re(ZDR(1,2))
  1  3     0.00000000E+00   # Re(ZDR(1,3))
  2  1     0.00000000E+00   # Re(ZDR(2,1))
  2  2     1.00000000E+00   # Re(ZDR(2,2))
  2  3     0.00000000E+00   # Re(ZDR(2,3))
  3  1     0.00000000E+00   # Re(ZDR(3,1))
  3  2     0.00000000E+00   # Re(ZDR(3,2))
  3  3     1.00000000E+00   # Re(ZDR(3,3))
Block UULMIX
  1  1     1.00000000E+00   # Re(ZUL(1,1))
  1  2     0.00000000E+00   # Re(ZUL(1,2))
  1  3     0.00000000E+00   # Re(ZUL(1,3))
  2  1     0.00000000E+00   # Re(ZUL(2,1))
  2  2     1.00000000E+00   # Re(ZUL(2,2))
  2  3     0.00000000E+00   # Re(ZUL(2,3))
  3  1     0.00000000E+00   # Re(ZUL(3,1))
  3  2     0.00000000E+00   # Re(ZUL(3,2))
  3  3     1.00000000E+00   # Re(ZUL(3,3))
Block UURMIX
  1  1     1.00000000E+00   # Re(ZUR(1,1))
  1  2     0.00000000E+00   # Re(ZUR(1,2))
  1  3     0.00000000E+00   # Re(ZUR(1,3))
  2  1     0.00000000E+00   # Re(ZUR(2,1))
  2  2     1.00000000E+00   # Re(ZUR(2,2))
  2  3     0.00000000E+00   # Re(ZUR(2,3))
  3  1     0.00000000E+00   # Re(ZUR(3,1))
  3  2     0.00000000E+00   # Re(ZUR(3,2))
  3  3     1.00000000E+00   # Re(ZUR(3,3))
Block FlexibleSUSYLowEnergy Q= 1.00000000E+03
    21    -5.15983161E-11   # Delta(g-2)_muon/2 FlexibleSUSY
    23     0.00000000E+00   # electric dipole moment of Fe(0) [1/GeV]
    24     0.00000000E+00   # electric dipole moment of Fe(1) [1/GeV]
    25     0.00000000E+00   # electric dipole moment of Fe(2) [1/GeV]
    26     0.00000000E+00   # BR(Fe1 -> Fe0 VP)
Block DCINFO
     1   FlexibleSUSY
     2   2.6.2
     5   MRSSM2
     9   4.14.3
DECAY        25     4.05555378E-03   # hh(1) decays
     5.99833698E-01   2          -5         5  # BR(hh(1) -> barFd(3) Fd(3))
     1.93711263E-01   2         -24        24  # BR(hh(1) -> VWm conjVWm)
     8.53530603E-02   2          21        21  # BR(hh(1) -> VG VG)
     6.37968636E-02   2         -15        15  # BR(hh(1) -> barFe(3) Fe(3))
     2.85482243E-02   2          -4         4  # BR(hh(1) -> barFu(2) Fu(2))
     2.46259429E-02   2          23        23  # BR(hh(1) -> VZ VZ)
     2.25371821E-03   2          22        22  # BR(hh(1) -> VP VP)
     1.37785543E-03   2          22        23  # BR(hh(1) -> VP VZ)
     2.72783797E-04   2          -3         3  # BR(hh(1) -> barFd(2) Fd(2))
     2.25858774E-04   2         -13        13  # BR(hh(1) -> barFe(2) Fe(2))
     5.83205803E-07   2          -1         1  # BR(hh(1) -> barFd(1) Fd(1))
     1.43338719E-07   2          -2         2  # BR(hh(1) -> barFu(1) Fu(1))
DECAY        35     2.17869140E+00   # hh(2) decays
     5.75173610E-01   2          -5         5  # BR(hh(2) -> barFd(3) Fd(3))
     1.91750813E-01   2          -6         6  # BR(hh(2) -> barFu(3) Fu(3))
     8.72178911E-02   2         -15        15  # BR(hh(2) -> barFe(3) Fe(3))
     7.14767949E-02   2    -1000023   1000022  # BR(hh(2) -> barChi(2) Chi(1))
     7.14767949E-02   2    -1000022   1000023  # BR(hh(2) -> barChi(1) Chi(2))
     1.56953297E-03   2          25        25  # BR(hh(2) -> hh(1) hh(1))
     3.08401682E-04   2         -13        13  # BR(hh(2) -> barFe(2) Fe(2))
     2.65381454E-04   2         -24        24  # BR(hh(2) -> VWm conjVWm)
     2.64216605E-04   2          -3         3  # BR(hh(2) -> barFd(2) Fd(2))
     1.38323946E-04   2          23        23  # BR(hh(2) -> VZ VZ)
     1.19299763E-04   2          21        21  # BR(hh(2) -> VG VG)
     1.18984052E-04   2    -1000024   1000024  # BR(hh(2) -> Cha1(1) barCha1(1))
     8.01590407E-05   2    -2000024   2000024  # BR(hh(2) -> Cha2(1) barCha2(1))
     2.20007674E-05   2    -1000022   1000022  # BR(hh(2) -> barChi(1) Chi(1))
     1.32169973E-05   2    -1000023   1000023  # BR(hh(2) -> barChi(2) Chi(2))
     3.04833965E-06   2          -4         4  # BR(hh(2) -> barFu(2) Fu(2))
     8.46704640E-07   2          22        22  # BR(hh(2) -> VP VP)
     5.51045502E-07   2          -1         1  # BR(hh(2) -> barFd(1) Fd(1))
     1.25521973E-07   2          22        23  # BR(hh(2) -> VP VZ)
DECAY        45     3.10583019E+02   # hh(3) decays
     2.19635143E-01   2    -1000024   1000024  # BR(hh(3) -> Cha1(1) barCha1(1))
     2.08279542E-01   2    -1000022   1000022  # BR(hh(3) -> barChi(1) Chi(1))
     1.77410137E-01   2    -1000023   1000023  # BR(hh(3) -> barChi(2) Chi(2))
     1.71428978E-01   2    -2000024   2000024  # BR(hh(3) -> Cha2(1) barCha2(1))
     2.50944736E-02   2    -2000037   2000024  # BR(hh(3) -> Cha2(2) barCha2(1))
     2.50944736E-02   2    -2000024   2000037  # BR(hh(3) -> Cha2(1) barCha2(2))
     1.97990341E-02   2        -404       404  # BR(hh(3) -> conjSRdp SRdp)
     1.88157536E-02   2        -401       401  # BR(hh(3) -> conjRh(1) Rh(1))
     1.49827358E-02   2        -403       403  # BR(hh(3) -> conjSRum SRum)
     1.41571871E-02   2        -402       402  # BR(hh(3) -> conjRh(2) Rh(2))
     1.27309113E-02   2    -1000025   1000023  # BR(hh(3) -> barChi(3) Chi(2))
     1.27309113E-02   2    -1000023   1000025  # BR(hh(3) -> barChi(2) Chi(3))
     1.08433536E-02   2    -1000004   1000004  # BR(hh(3) -> conjSu(2) Su(2))
     9.21069301E-03   2    -1000011   1000011  # BR(hh(3) -> conjSe(1) Se(1))
     9.20961225E-03   2    -1000015   1000015  # BR(hh(3) -> conjSe(3) Se(3))
     9.20960978E-03   2    -1000013   1000013  # BR(hh(3) -> conjSe(2) Se(2))
     3.73402308E-03   2    -1000035   1000023  # BR(hh(3) -> barChi(4) Chi(2))
     3.73402308E-03   2    -1000023   1000035  # BR(hh(3) -> barChi(2) Chi(4))
     2.72798274E-03   2    -1000001   1000001  # BR(hh(3) -> conjSd(1) Sd(1))
     2.65687414E-03   2    -1000022   1000023  # BR(hh(3) -> barChi(1) Chi(2))
     2.65687414E-03   2    -1000023   1000022  # BR(hh(3) -> barChi(2) Chi(1))
     2.36815673E-03   2    -2000011   2000011  # BR(hh(3) -> conjSe(4) Se(4))
     2.36760572E-03   2    -2000013   2000013  # BR(hh(3) -> conjSe(5) Se(5))
     2.36760056E-03   2    -2000015   2000015  # BR(hh(3) -> conjSe(6) Se(6))
     2.24371255E-03   2    -1000012   1000012  # BR(hh(3) -> conjSv(1) Sv(1))
     2.24344909E-03   2    -1000014   1000014  # BR(hh(3) -> conjSv(2) Sv(2))
     2.24344815E-03   2    -1000016   1000016  # BR(hh(3) -> conjSv(3) Sv(3))
     1.92595140E-03   2    -2000037   2000037  # BR(hh(3) -> Cha2(2) barCha2(2))
     1.56144745E-03   2         -24        24  # BR(hh(3) -> VWm conjVWm)
     1.49407695E-03   2         -37        37  # BR(hh(3) -> Hpm(2) conjHpm(2))
     1.04671635E-03   2          25        25  # BR(hh(3) -> hh(1) hh(1))
     8.20564051E-04   2          23        23  # BR(hh(3) -> VZ VZ)
     7.37171997E-04   2          36        36  # BR(hh(3) -> Ah(2) Ah(2))
     7.36205005E-04   2          35        35  # BR(hh(3) -> hh(2) hh(2))
     7.29421485E-04   2    -1000002   1000002  # BR(hh(3) -> conjSu(1) Su(1))
     6.23352236E-04   2    -1000003   1000003  # BR(hh(3) -> conjSd(2) Sd(2))
     4.03997725E-04   2    -1000025   1000025  # BR(hh(3) -> barChi(3) Chi(3))
     3.17273850E-04   2    -1000024   1000037  # BR(hh(3) -> Cha1(1) barCha1(2))
     3.17273850E-04   2    -1000037   1000024  # BR(hh(3) -> Cha1(2) barCha1(1))
     3.07167966E-04   2    -1000025   1000022  # BR(hh(3) -> barChi(3) Chi(1))
     3.07167966E-04   2    -1000022   1000025  # BR(hh(3) -> barChi(1) Chi(3))
     9.37104775E-05   2    -1000035   1000022  # BR(hh(3) -> barChi(4) Chi(1))
     9.37104775E-05   2    -1000022   1000035  # BR(hh(3) -> barChi(1) Chi(4))
     8.09960709E-05   2    -1000035   1000025  # BR(hh(3) -> barChi(4) Chi(3))
     8.09960709E-05   2    -1000025   1000035  # BR(hh(3) -> barChi(3) Chi(4))
     7.55738377E-05   2          25        35  # BR(hh(3) -> hh(1) hh(2))
     5.97499146E-05   2          23        36  # BR(hh(3) -> VZ Ah(2))
     5.86740440E-05   2         -37        24  # BR(hh(3) -> Hpm(2) conjVWm)
     5.86740440E-05   2         -24        37  # BR(hh(3) -> VWm conjHpm(2))
     3.77564669E-05   2    -1000037   1000037  # BR(hh(3) -> Cha1(2) barCha1(2))
     3.23374687E-05   2          -6         6  # BR(hh(3) -> barFu(3) Fu(3))
     9.36502158E-06   2    -1000035   1000035  # BR(hh(3) -> barChi(4) Chi(4))
     7.05202580E-06   2        -402       401  # BR(hh(3) -> conjRh(2) Rh(1))
     7.05202580E-06   2        -401       402  # BR(hh(3) -> conjRh(1) Rh(2))
     1.48695911E-07   2          22        23  # BR(hh(3) -> VP VZ)
DECAY        55     2.24891765E+02   # hh(4) decays
     1.88750621E-01   2    -1000037   1000037  # BR(hh(4) -> Cha1(2) barCha1(2))
     1.62545668E-01   2    -2000037   2000037  # BR(hh(4) -> Cha2(2) barCha2(2))
     1.41131171E-01   2    -1000022   1000022  # BR(hh(4) -> barChi(1) Chi(1))
     1.27631661E-01   2    -1000024   1000024  # BR(hh(4) -> Cha1(1) barCha1(1))
     1.24868713E-01   2    -2000024   2000024  # BR(hh(4) -> Cha2(1) barCha2(1))
     1.20032556E-01   2    -1000023   1000023  # BR(hh(4) -> barChi(2) Chi(2))
     1.63858547E-02   2    -2000037   2000024  # BR(hh(4) -> Cha2(2) barCha2(1))
     1.63858547E-02   2    -2000024   2000037  # BR(hh(4) -> Cha2(1) barCha2(2))
     1.33114245E-02   2        -401       401  # BR(hh(4) -> conjRh(1) Rh(1))
     1.20708176E-02   2        -404       404  # BR(hh(4) -> conjSRdp SRdp)
     1.13507981E-02   2        -402       402  # BR(hh(4) -> conjRh(2) Rh(2))
     1.02854686E-02   2        -403       403  # BR(hh(4) -> conjSRum SRum)
     9.08013813E-03   2    -1000025   1000023  # BR(hh(4) -> barChi(3) Chi(2))
     9.08013813E-03   2    -1000023   1000025  # BR(hh(4) -> barChi(2) Chi(3))
     6.28141711E-03   2    -1000003   1000003  # BR(hh(4) -> conjSd(2) Sd(2))
     6.13908517E-03   2    -1000002   1000002  # BR(hh(4) -> conjSu(1) Su(1))
     2.72314497E-03   2    -1000023   1000035  # BR(hh(4) -> barChi(2) Chi(4))
     2.72314497E-03   2    -1000035   1000023  # BR(hh(4) -> barChi(4) Chi(2))
     2.32130304E-03   2    -1000012   1000012  # BR(hh(4) -> conjSv(1) Sv(1))
     2.32112569E-03   2    -1000014   1000014  # BR(hh(4) -> conjSv(2) Sv(2))
     2.32112506E-03   2    -1000016   1000016  # BR(hh(4) -> conjSv(3) Sv(3))
     2.12997530E-03   2    -2000011   2000011  # BR(hh(4) -> conjSe(4) Se(4))
     2.12965389E-03   2    -2000013   2000013  # BR(hh(4) -> conjSe(5) Se(5))
     2.12965383E-03   2    -2000015   2000015  # BR(hh(4) -> conjSe(6) Se(6))
     1.51264364E-03   2    -1000022   1000023  # BR(hh(4) -> barChi(1) Chi(2))
     1.51264364E-03   2    -1000023   1000022  # BR(hh(4) -> barChi(2) Chi(1))
     3.07450557E-04   2    -1000025   1000025  # BR(hh(4) -> barChi(3) Chi(3))
     2.76111350E-04   2         -24        24  # BR(hh(4) -> VWm conjVWm)
     2.70274494E-04   2          25        45  # BR(hh(4) -> hh(1) hh(3))
     2.19252334E-04   2         -37        37  # BR(hh(4) -> Hpm(2) conjHpm(2))
     2.02725226E-04   2    -1000025   1000022  # BR(hh(4) -> barChi(3) Chi(1))
     2.02725226E-04   2    -1000022   1000025  # BR(hh(4) -> barChi(1) Chi(3))
     1.94014788E-04   2          25        25  # BR(hh(4) -> hh(1) hh(1))
     1.79822399E-04   2    -1000024   1000037  # BR(hh(4) -> Cha1(1) barCha1(2))
     1.79822399E-04   2    -1000037   1000024  # BR(hh(4) -> Cha1(2) barCha1(1))
     1.79027771E-04   2          23        23  # BR(hh(4) -> VZ VZ)
     1.35425792E-04   2          36        36  # BR(hh(4) -> Ah(2) Ah(2))
     1.35256382E-04   2          35        35  # BR(hh(4) -> hh(2) hh(2))
     6.37846524E-05   2    -1000035   1000022  # BR(hh(4) -> barChi(4) Chi(1))
     6.37846524E-05   2    -1000022   1000035  # BR(hh(4) -> barChi(1) Chi(4))
     6.21912149E-05   2    -1000025   1000035  # BR(hh(4) -> barChi(3) Chi(4))
     6.21912149E-05   2    -1000035   1000025  # BR(hh(4) -> barChi(4) Chi(3))
     1.37821749E-05   2          25        35  # BR(hh(4) -> hh(1) hh(2))
     1.28497703E-05   2          23        36  # BR(hh(4) -> VZ Ah(2))
     1.10863141E-05   2         -24        47  # BR(hh(4) -> VWm conjHpm(3))
     1.10863141E-05   2         -47        24  # BR(hh(4) -> Hpm(3) conjVWm)
     1.01615128E-05   2         -37        24  # BR(hh(4) -> Hpm(2) conjVWm)
     1.01615128E-05   2         -24        37  # BR(hh(4) -> VWm conjHpm(2))
     7.10674573E-06   2    -1000035   1000035  # BR(hh(4) -> barChi(4) Chi(4))
     5.52566928E-06   2          -6         6  # BR(hh(4) -> barFu(3) Fu(3))
     5.31925093E-06   2        -402       401  # BR(hh(4) -> conjRh(2) Rh(1))
     5.31925093E-06   2        -401       402  # BR(hh(4) -> conjRh(1) Rh(2))
     5.22514889E-06   2    -1000004   1000004  # BR(hh(4) -> conjSu(2) Su(2))
     3.83208400E-06   2    -1000011   1000011  # BR(hh(4) -> conjSe(1) Se(1))
     3.83183654E-06   2    -1000015   1000015  # BR(hh(4) -> conjSe(3) Se(3))
     3.83179165E-06   2    -1000013   1000013  # BR(hh(4) -> conjSe(2) Se(2))
     1.18695395E-06   2    -1000001   1000001  # BR(hh(4) -> conjSd(1) Sd(1))
DECAY        36     2.24793028E+00   # Ah(2) decays
     5.57621996E-01   2          -5         5  # BR(Ah(2) -> barFd(3) Fd(3))
     2.03037181E-01   2          -6         6  # BR(Ah(2) -> barFu(3) Fu(3))
     8.45438830E-02   2         -15        15  # BR(Ah(2) -> barFe(3) Fe(3))
     6.43479924E-02   2    -1000023   1000022  # BR(Ah(2) -> barChi(2) Chi(1))
     6.43479924E-02   2    -1000022   1000023  # BR(Ah(2) -> barChi(1) Chi(2))
     1.34532526E-02   2    -1000023   1000023  # BR(Ah(2) -> barChi(2) Chi(2))
     7.22647011E-03   2    -1000024   1000024  # BR(Ah(2) -> Cha1(1) barCha1(1))
     4.05294016E-03   2    -2000024   2000024  # BR(Ah(2) -> Cha2(1) barCha2(1))
     3.27154667E-04   2    -1000022   1000022  # BR(Ah(2) -> barChi(1) Chi(1))
     2.98941941E-04   2         -13        13  # BR(Ah(2) -> barFe(2) Fe(2))
     2.73059536E-04   2          23        25  # BR(Ah(2) -> VZ hh(1))
     2.56193330E-04   2          -3         3  # BR(Ah(2) -> barFd(2) Fd(2))
     2.01504994E-04   2          21        21  # BR(Ah(2) -> VG VG)
     5.23729494E-06   2         -24        24  # BR(Ah(2) -> VWm conjVWm)
     2.88665738E-06   2          -4         4  # BR(Ah(2) -> barFu(2) Fu(2))
     1.84400978E-06   2          23        23  # BR(Ah(2) -> VZ VZ)
     5.34427245E-07   2          -1         1  # BR(Ah(2) -> barFd(1) Fd(1))
     4.72097369E-07   2          22        22  # BR(Ah(2) -> VP VP)
     4.55549666E-07   2          22        23  # BR(Ah(2) -> VP VZ)
DECAY        46     1.85578060E+02   # Ah(3) decays
     2.52207056E-01   2    -1000024   1000024  # BR(Ah(3) -> Cha1(1) barCha1(1))
     2.43915524E-01   2    -1000022   1000022  # BR(Ah(3) -> barChi(1) Chi(1))
     2.08973050E-01   2    -1000023   1000023  # BR(Ah(3) -> barChi(2) Chi(2))
     1.99681130E-01   2    -2000024   2000024  # BR(Ah(3) -> Cha2(1) barCha2(1))
     2.51038752E-02   2    -2000037   2000024  # BR(Ah(3) -> Cha2(2) barCha2(1))
     2.51038752E-02   2    -2000024   2000037  # BR(Ah(3) -> Cha2(1) barCha2(2))
     1.25824306E-02   2    -1000025   1000023  # BR(Ah(3) -> barChi(3) Chi(2))
     1.25824306E-02   2    -1000023   1000025  # BR(Ah(3) -> barChi(2) Chi(3))
     5.26513564E-03   2    -1000023   1000022  # BR(Ah(3) -> barChi(2) Chi(1))
     5.26513564E-03   2    -1000022   1000023  # BR(Ah(3) -> barChi(1) Chi(2))
     3.08663484E-03   2    -1000035   1000023  # BR(Ah(3) -> barChi(4) Chi(2))
     3.08663484E-03   2    -1000023   1000035  # BR(Ah(3) -> barChi(2) Chi(4))
     1.08579384E-03   2    -2000037   2000037  # BR(Ah(3) -> Cha2(2) barCha2(2))
     3.89452813E-04   2    -1000022   1000025  # BR(Ah(3) -> barChi(1) Chi(3))
     3.89452813E-04   2    -1000025   1000022  # BR(Ah(3) -> barChi(3) Chi(1))
     3.29491393E-04   2    -1000024   1000037  # BR(Ah(3) -> Cha1(1) barCha1(2))
     3.29491393E-04   2    -1000037   1000024  # BR(Ah(3) -> Cha1(2) barCha1(1))
     3.14690406E-04   2    -1000025   1000025  # BR(Ah(3) -> barChi(3) Chi(3))
     9.75571068E-05   2    -1000035   1000022  # BR(Ah(3) -> barChi(4) Chi(1))
     9.75571068E-05   2    -1000022   1000035  # BR(Ah(3) -> barChi(1) Chi(4))
     5.56706158E-05   2    -1000035   1000025  # BR(Ah(3) -> barChi(4) Chi(3))
     5.56706158E-05   2    -1000025   1000035  # BR(Ah(3) -> barChi(3) Chi(4))
     2.16347497E-06   2    -1000037   1000037  # BR(Ah(3) -> Cha1(2) barCha1(2))
DECAY        56     2.14455898E+02   # Ah(4) decays
     2.09116835E-01   2    -1000037   1000037  # BR(Ah(4) -> Cha1(2) barCha1(2))
     1.43810533E-01   2    -1000022   1000022  # BR(Ah(4) -> barChi(1) Chi(1))
     1.40053156E-01   2    -1000024   1000024  # BR(Ah(4) -> Cha1(1) barCha1(1))
     1.32606207E-01   2    -2000037   2000037  # BR(Ah(4) -> Cha2(2) barCha2(2))
     1.22773331E-01   2    -1000023   1000023  # BR(Ah(4) -> barChi(2) Chi(2))
     8.46352184E-02   2    -2000024   2000024  # BR(Ah(4) -> Cha2(1) barCha2(1))
     6.82888817E-02   2    -2000024   2000037  # BR(Ah(4) -> Cha2(1) barCha2(2))
     6.82888817E-02   2    -2000037   2000024  # BR(Ah(4) -> Cha2(2) barCha2(1))
     9.03401968E-03   2    -1000023   1000025  # BR(Ah(4) -> barChi(2) Chi(3))
     9.03401968E-03   2    -1000025   1000023  # BR(Ah(4) -> barChi(3) Chi(2))
     2.70913607E-03   2    -1000023   1000035  # BR(Ah(4) -> barChi(2) Chi(4))
     2.70913607E-03   2    -1000035   1000023  # BR(Ah(4) -> barChi(4) Chi(2))
     1.66755578E-03   2    -1000023   1000022  # BR(Ah(4) -> barChi(2) Chi(1))
     1.66755578E-03   2    -1000022   1000023  # BR(Ah(4) -> barChi(1) Chi(2))
     9.01640548E-04   2    -1000024   1000037  # BR(Ah(4) -> Cha1(1) barCha1(2))
     9.01640548E-04   2    -1000037   1000024  # BR(Ah(4) -> Cha1(2) barCha1(1))
     8.15605555E-04   2          25        46  # BR(Ah(4) -> hh(1) Ah(3))
     3.03046523E-04   2    -1000025   1000025  # BR(Ah(4) -> barChi(3) Chi(3))
     2.08442695E-04   2    -1000025   1000022  # BR(Ah(4) -> barChi(3) Chi(1))
     2.08442695E-04   2    -1000022   1000025  # BR(Ah(4) -> barChi(1) Chi(3))
     6.54056734E-05   2    -1000035   1000022  # BR(Ah(4) -> barChi(4) Chi(1))
     6.54056734E-05   2    -1000022   1000035  # BR(Ah(4) -> barChi(1) Chi(4))
     6.35801155E-05   2    -1000025   1000035  # BR(Ah(4) -> barChi(3) Chi(4))
     6.35801155E-05   2    -1000035   1000025  # BR(Ah(4) -> barChi(4) Chi(3))
     8.65024448E-06   2    -1000035   1000035  # BR(Ah(4) -> barChi(4) Chi(4))
DECAY       -37     2.16836062E+00   # Hpm(2) decays
     6.29882739E-01   2          -6         5  # BR(Hpm(2) -> barFu(3) Fd(3))
     2.57829454E-01   2    -2000024  -1000022  # BR(Hpm(2) -> Cha2(1) barChi(1))
     8.70752401E-02   2         -16        15  # BR(Hpm(2) -> barFv(3) Fe(3))
     2.15304838E-02   2     1000023   1000024  # BR(Hpm(2) -> Chi(2) barCha1(1))
     2.84776764E-03   2    -2000024  -1000023  # BR(Hpm(2) -> Cha2(1) barChi(2))
     3.07892642E-04   2         -14        13  # BR(Hpm(2) -> barFv(2) Fe(2))
     2.80193129E-04   2         -24        25  # BR(Hpm(2) -> VWm hh(1))
     2.27519880E-04   2          -4         3  # BR(Hpm(2) -> barFu(2) Fd(2))
     1.82332152E-05   2     1000022   1000024  # BR(Hpm(2) -> Chi(1) barCha1(1))
     4.69483062E-07   2          -2         1  # BR(Hpm(2) -> barFu(1) Fd(1))
DECAY       -47     2.14480476E+02   # Hpm(3) decays
     2.85059247E-01   2     1000022   1000024  # BR(Hpm(3) -> Chi(1) barCha1(1))
     2.04946514E-01   2    -2000024  -1000023  # BR(Hpm(3) -> Cha2(1) barChi(2))
     1.94211456E-01   2     1000025   1000037  # BR(Hpm(3) -> Chi(3) barCha1(2))
     1.41978779E-01   2    -2000037  -1000025  # BR(Hpm(3) -> Cha2(2) barChi(3))
     7.66249846E-02   2    -2000037  -1000023  # BR(Hpm(3) -> Cha2(2) barChi(2))
     7.25822546E-02   2    -2000024  -1000025  # BR(Hpm(3) -> Cha2(1) barChi(3))
     1.49282179E-02   2     1000023   1000037  # BR(Hpm(3) -> Chi(2) barCha1(2))
     5.67558108E-03   2    -2000024  -1000035  # BR(Hpm(3) -> Cha2(1) barChi(4))
     9.19162100E-04   2    -2000024  -1000022  # BR(Hpm(3) -> Cha2(1) barChi(1))
     8.28774520E-04   2         -24        46  # BR(Hpm(3) -> VWm Ah(3))
     7.62015243E-04   2     1000024   1000025  # BR(Hpm(3) -> barCha1(1) Chi(3))
     5.86089281E-04   2     1000023   1000024  # BR(Hpm(3) -> Chi(2) barCha1(1))
     5.75590803E-04   2     1000022   1000037  # BR(Hpm(3) -> Chi(1) barCha1(2))
     9.60474847E-05   2    -2000037  -1000035  # BR(Hpm(3) -> Cha2(2) barChi(4))
     9.27473812E-05   2     1000035   1000037  # BR(Hpm(3) -> Chi(4) barCha1(2))
     7.15928180E-05   2    -2000037  -1000022  # BR(Hpm(3) -> Cha2(2) barChi(1))
     5.33755515E-05   2     1000024   1000035  # BR(Hpm(3) -> barCha1(1) Chi(4))
     2.71619906E-06   2        -404       401  # BR(Hpm(3) -> conjSRdp Rh(1))
     2.21299912E-06   2        -402       403  # BR(Hpm(3) -> conjRh(2) SRum)
     1.21074944E-06   2    -1000002   1000003  # BR(Hpm(3) -> conjSu(1) Sd(2))
     4.40701411E-07   2    -1000012   2000011  # BR(Hpm(3) -> conjSv(1) Se(4))
     4.40641467E-07   2    -1000014   2000013  # BR(Hpm(3) -> conjSv(2) Se(5))
     4.40641362E-07   2    -1000016   2000015  # BR(Hpm(3) -> conjSv(3) Se(6))
DECAY       -57     2.24937141E+02   # Hpm(4) decays
     2.69294814E-01   2     1000022   1000024  # BR(Hpm(4) -> Chi(1) barCha1(1))
     2.46694562E-01   2    -2000024  -1000023  # BR(Hpm(4) -> Cha2(1) barChi(2))
     1.76262384E-01   2    -2000037  -1000025  # BR(Hpm(4) -> Cha2(2) barChi(3))
     1.74735756E-01   2     1000025   1000037  # BR(Hpm(4) -> Chi(3) barCha1(2))
     2.53701901E-02   2        -404       401  # BR(Hpm(4) -> conjSRdp Rh(1))
     2.16276041E-02   2        -402       403  # BR(Hpm(4) -> conjRh(2) SRum)
     2.15263883E-02   2    -2000037  -1000023  # BR(Hpm(4) -> Cha2(2) barChi(2))
     1.54700941E-02   2    -2000024  -1000025  # BR(Hpm(4) -> Cha2(1) barChi(3))
     1.38981133E-02   2     1000023   1000037  # BR(Hpm(4) -> Chi(2) barCha1(2))
     1.24196950E-02   2    -1000002   1000003  # BR(Hpm(4) -> conjSu(1) Sd(2))
     4.90389233E-03   2    -2000024  -1000035  # BR(Hpm(4) -> Cha2(1) barChi(4))
     4.44914001E-03   2    -1000012   2000011  # BR(Hpm(4) -> conjSv(1) Se(4))
     4.44863511E-03   2    -1000014   2000013  # BR(Hpm(4) -> conjSv(2) Se(5))
     4.44863437E-03   2    -1000016   2000015  # BR(Hpm(4) -> conjSv(3) Se(6))
     8.28063618E-04   2     1000023   1000024  # BR(Hpm(4) -> Chi(2) barCha1(1))
     6.91377763E-04   2    -2000024  -1000022  # BR(Hpm(4) -> Cha2(1) barChi(1))
     4.61842653E-04   2         -24        45  # BR(Hpm(4) -> VWm hh(3))
     4.48009000E-04   2    -2000037  -1000035  # BR(Hpm(4) -> Cha2(2) barChi(4))
     3.19572616E-04   2         -24        25  # BR(Hpm(4) -> VWm hh(1))
     3.15241151E-04   2         -24        23  # BR(Hpm(4) -> VWm VZ)
     3.09740842E-04   2     1000022   1000037  # BR(Hpm(4) -> Chi(1) barCha1(2))
     2.44326610E-04   2         -37        36  # BR(Hpm(4) -> Hpm(2) Ah(2))
     2.44171272E-04   2         -37        35  # BR(Hpm(4) -> Hpm(2) hh(2))
     1.89910280E-04   2     1000024   1000025  # BR(Hpm(4) -> barCha1(1) Chi(3))
     1.81405549E-04   2    -2000037  -1000022  # BR(Hpm(4) -> Cha2(2) barChi(1))
     8.75162982E-05   2     1000035   1000037  # BR(Hpm(4) -> Chi(4) barCha1(2))
     4.89187868E-05   2     1000024   1000035  # BR(Hpm(4) -> barCha1(1) Chi(4))
     1.27885867E-05   2         -37        25  # BR(Hpm(4) -> Hpm(2) hh(1))
     1.25637480E-05   2         -47        25  # BR(Hpm(4) -> Hpm(3) hh(1))
     1.16537472E-05   2         -37        23  # BR(Hpm(4) -> Hpm(2) VZ)
     1.12684191E-05   2         -24        36  # BR(Hpm(4) -> VWm Ah(2))
     1.11964751E-05   2         -24        56  # BR(Hpm(4) -> VWm Ah(4))
     1.10014720E-05   2         -24        35  # BR(Hpm(4) -> VWm hh(2))
     4.35394023E-06   2          -6         5  # BR(Hpm(4) -> barFu(3) Fd(3))
     2.58191373E-06   2        -401       403  # BR(Hpm(4) -> conjRh(1) SRum)
     2.47769467E-06   2        -404       402  # BR(Hpm(4) -> conjSRdp Rh(2))
     1.14735964E-07   2         -24        46  # BR(Hpm(4) -> VWm Ah(3))
DECAY   3000022     8.99610606E-11   # sigmaO decays
     9.99111942E-01   2          -6         6  # BR(sigmaO -> barFu(3) Fu(3))
     8.88035289E-04   2          -5         5  # BR(sigmaO -> barFd(3) Fd(3))
DECAY   3000021     1.84431622E+01   # phiO decays
     2.50719012E-01   2    -1000002   1000002  # BR(phiO -> conjSu(1) Su(1))
     2.50305745E-01   2    -1000001   1000001  # BR(phiO -> conjSd(1) Sd(1))
     2.50288261E-01   2    -1000003   1000003  # BR(phiO -> conjSd(2) Sd(2))
     2.48649891E-01   2    -1000004   1000004  # BR(phiO -> conjSu(2) Su(2))
     1.77774964E-05   2    -1000021   1000023  # BR(phiO -> barGlu Chi(2))
     1.77774964E-05   2    -1000023   1000021  # BR(phiO -> barChi(2) Glu)
     7.05989298E-07   2          -6         6  # BR(phiO -> barFu(3) Fu(3))
     3.22935614E-07   2    -1000021   1000025  # BR(phiO -> barGlu Chi(3))
     3.22935614E-07   2    -1000025   1000021  # BR(phiO -> barChi(3) Glu)


==> anc/MRSSM/FS/LesHouches.in.MRSSM2 <==
Block MODSEL                 # Select model
    6   0                    # flavour violation
Block FlexibleSUSY
    0   1.000000000e-04      # precision goal
    1   0                    # max. iterations (0 = automatic)
    2   0                    # algorithm (0 = all, 1 = two_scale, 2 = semi_analytic)
    3   1                    # calculate SM pole masses
    4   1                    # pole mass loop order
    5   1                    # EWSB loop order
    6   2                    # beta-functions loop order
    7   2                    # threshold corrections loop order
    8   0                    # Higgs 2-loop corrections O(alpha_t alpha_s)
    9   0                    # Higgs 2-loop corrections O(alpha_b alpha_s)
   10   0                    # Higgs 2-loop corrections O((alpha_t + alpha_b)^2)
   11   0                    # Higgs 2-loop corrections O(alpha_tau^2)
   12   0                    # force output
   13   1                    # Top pole mass QCD corrections (0 = 1L, 1 = 2L, 2 = 3L)
   14   1.000000000e-11      # beta-function zero threshold
   15   1                    # calculate observables (a_muon, ...)
   16   0                    # force positive majorana masses
   17   0                    # pole mass renormalization scale (0 = SUSY scale)
   18   0                    # pole mass renormalization scale in the EFT (0 = min(SUSY scale, Mt))
   19   0                    # EFT matching scale (0 = SUSY scale)
   20   2                    # EFT loop order for upwards matching
   21   1                    # EFT loop order for downwards matching
   22   0                    # EFT index of SM-like Higgs in the BSM model
   23   1                    # calculate BSM pole masses
   24   123111321            # individual threshold correction loop orders
   25   0                    # ren. scheme for Higgs 3L corrections (0 = DR, 1 = MDR)
   26   0                    # Higgs 3-loop corrections O(alpha_t alpha_s^2)
   27   0                    # Higgs 3-loop corrections O(alpha_b alpha_s^2)
   28   0                    # Higgs 3-loop corrections O(alpha_t^2 alpha_s)
   29   0                    # Higgs 3-loop corrections O(alpha_t^3)
   30   1                    # Higgs 4-loop corrections O(alpha_t alpha_s^3)
   31   1                    # loop library (0 = softsusy)
Block FlexibleSUSYInput
    0   7.2973525693e-3      # alpha_em(0)
Block SMINPUTS               # Standard Model inputs
    1   1.279340000e+02      # alpha^(-1) SM MSbar(MZ)
    2   1.166378700e-05      # G_Fermi
    3   1.179000000e-01      # alpha_s(MZ) SM MSbar
    4   9.118760000e+01      # MZ(pole)
    5   4.180000000e+00      # mb(mb) SM MSbar
    6   172.76               # mtop(pole)
    7   1.77686e+00          # mtau(pole)
    8   0.000000000e+00      # mnu3(pole)
    9   80.385               # MW pole
   11   5.109989020e-04      # melectron(pole)
   12   0.000000000e+00      # mnu1(pole)
   13   1.056583570e-01      # mmuon(pole)
   14   0.000000000e+00      # mnu2(pole)
   21   4.750000000e-03      # md(2 GeV) MS-bar
   22   2.400000000e-03      # mu(2 GeV) MS-bar
   23   1.040000000e-01      # ms(2 GeV) MS-bar
   24   1.270000000e+00      # mc(mc) MS-bar
Block MINPAR
   3   10         # TanBeta
Block EXTPAR
   0   1000      # SUSY scale, Ms
Block HMIXIN
   303   -1.0E+0    # LamTDInput
   304   -1.0E-0    # LamTUInput
   301   1.1E-0    # LamSDInput
   302   -1.1E-0    # LamSUInput
   201   400    # MuDInput
   202   400    # MuUInput
   101   9E+04    # BMuInput
Block MSQ2IN
1 1   6.250000E+06         # mq2(1,1)
1 2   0.000000E+00         # mq2(1,2)
1 3   0.000000E+00         # mq2(1,3)
2 1   0.000000E+00         # mq2(2,1)
2 2   6.250000E+06         # mq2(2,2)
2 3   0.000000E+00         # mq2(2,3)
3 1   0.000000E+00         # mq2(3,1)
3 2   0.000000E+00         # mq2(3,2)
3 3   1.000000E+06         # mq2(3,3)
Block MSL2IN
   1   1   1e6   # ml2Input(1,1)
   1   2   0     # ml2Input(1,2)
   1   3   0     # ml2Input(1,3)
   2   1   0     # ml2Input(2,1)
   2   2   1e6   # ml2Input(2,2)
   2   3   0     # ml2Input(2,3)
   3   1   0     # ml2Input(3,1)
   3   2   0     # ml2Input(3,2)
   3   3   1e6   # ml2Input(3,3)
Block MSD2IN
1 1   6.250000E+06         # md2(1,1)
1 2   0.000000E+00         # md2(1,2)
1 3   0.000000E+00         # md2(1,3)
2 1   0.000000E+00         # md2(2,1)
2 2   6.250000E+06         # md2(2,2)
2 3   0.000000E+00         # md2(2,3)
3 1   0.000000E+00         # md2(3,1)
3 2   0.000000E+00         # md2(3,2)
3 3   1.000000E+06         # md2(3,3)
Block MSU2IN
1 1   6.250000E+06         # mu2(1,1)
1 2   0.000000E+00         # mu2(1,2)
1 3   0.000000E+00         # mu2(1,3)
2 1   0.000000E+00         # mu2(2,1)
2 2   6.250000E+06         # mu2(2,2)
2 3   0.000000E+00         # mu2(2,3)
3 1   0.000000E+00         # mu2(3,1)
3 2   0.000000E+00         # mu2(3,2)
3 3   1.000000E+06         # mu2(3,3)
Block MSE2IN
   1   1   1e6   # me2Input(1,1)
   1   2   0     # me2Input(1,2)
   1   3   0     # me2Input(1,3)
   2   1   0     # me2Input(2,1)
   2   2   1e6   # me2Input(2,2)
   2   3   0     # me2Input(2,3)
   3   1   0     # me2Input(3,1)
   3   2   0     # me2Input(3,2)
   3   3   1e6   # me2Input(3,3)
Block NMSSMRUNIN
    10   4e6     # mS2Input
Block MSOFTIN
   110   9e6     # mT2Input
   111   1e6     # moc2Input
    50   4.9E+05     # mRd2Input
    51   1.0E+06     # mRu2Input
   300   10.0E+02    # MDBSInput
   301   500    # MDWBTInput
   302   1500    # MDGocInput
Block FlexibleDecay
    0   1                    # calculate decays (0 = no, 1 = yes)
    1   1e-7                 # minimum BR to print
    2   4                    # include higher order corrections in decays (0 = LO, 1 = NLO, 2 = NNLO, 3 = N^3LO, 4 = N^4LO)
    3   1                    # use Thomson alpha(0) instead of alpha(m) in decays to γγ and γZ
    4   2                    # decays into off-shell VV pair


==> anc/MRSSM/SARAH/BMP2.in.MRSSM <==
Block MODSEL      #  
1 1               #  1/0: High/low scale input 
2 1              # Boundary Condition  
6 0               # Generation Mixing 
Block SMINPUTS    # Standard Model inputs 
 1   1.279340000e+02    # alpha^(-1) SM MSbar(MZ)
 2   1.166378700e-05    # G_F,Fermi constant 
 3   1.179000000e-01    # alpha_s(MZ) SM MSbar 
 4   9.118760000e+01    # Z-boson pole mass 
 5   4.180000E+00       # m_b(mb) SM MSbar 
 6   172.76             # m_top(pole) 
 7   1.77686e+00        # m_tau(pole) 
 24  1.270000000e+00    # mc(mc) MS-bar
Block MINPAR      # Input parameters 
3   10.000000E+00    # TanBeta
Block EXTPAR      # Input parameters 
1  1.1E-00          # LSDInput
2  -1.1E-00         # LSUInput
3  -1.0E+00         # LTDInput
4  -1.00E-00         # LTUInput
5 4.0E+02         # MuDInput
6 4.0E+02         # MuUInput
7 9E+04         # BmuInput
8 1.0E+06    # mRu2Input
9 4.9E+05    # mRd2Input
10 1.0E+06    # mO2Input
11 10.0E+02    # M1Input
12 5.0E+02    # M2Input
13 1.5E+03    # M3Input
14 4.0E+06    # mS2Input
15 9.0E+06    # mT2Input
Block SPhenoInput   # SPheno specific input 
  1 -1              # error level 
  2  1              # SPA conventions 
  7  1              # Skip 2-loop Higgs corrections 
  8  3              # Method used for two-loop calculation 
  9  1              # Gaugeless limit used at two-loop 
 10  0              # safe-mode used at two-loop 
 11 1               # calculate branching ratios 
 13 1               # 3-Body decays: none (0), fermion (1), scalar (2), both (3) 
 14 1               # Run couplings to scale of decaying particle 
 12 1.000E-100       # write only branching ratios larger than this value 
 15 1.000E-30       # write only decay if width larger than this value 
 16 1              # One-loop decays 
 31 1.1E+3              # fixed GUT scale (-1: dynamical GUT scale) 
 32 0               # Strict unification 
 34 1.000E-05       # Precision of mass calculation 
 35 40              # Maximal number of iterations
 36 5               # Minimal number of iterations before discarding points
 37 1               # Set Yukawa scheme  
 38 2               # 1- or 2-Loop RGEs 
 50 1               # Majorana phases: use only positive masses (put 0 to use file with CalcHep/Micromegas!) 
 51 0               # Write Output in CKM basis 
 52 0               # Write spectrum in case of tachyonic states 
 55 1               # Calculate loop corrected masses 
 57 0               # Calculate low energy constraints 
 65 1               # Solution tadpole equation 
 66 0               # Two-Scale Matching 
 67 0               # effective Higgs mass calculation 
 75 0               # Write WHIZARD files 
 76 0               # Write HiggsBounds file   
 77 0               # Output for MicrOmegas (running masses for light quarks; real mixing matrices)   
 78 0               # Output for MadGraph (writes also vanishing blocks)   
 79 0               # Write WCXF files (exchange format for Wilson coefficients) 
 86 0.              # Maximal width to be counted as invisible in Higgs decays; -1: only LSP 
510 0.              # Write tree level values for tadpole solutions 
515 0               # Write parameter values at GUT scale 
520 0.              # Write effective Higgs couplings (HiggsBounds blocks): put 0 to use file with MadGraph! 
521 1.              # Diphoton/Digluon widths including higher order 
525 0.              # Write loop contributions to diphoton decay of Higgs 
530 0.              # Write Blocks for Vevacious 
1101 1             # Include Glu in 1.loop corrections 
1102 1             # Include Fv in 1.loop corrections 
1103 1             # Include Chi in 1.loop corrections 
1104 1             # Include Cha1 in 1.loop corrections 
1105 1             # Include Cha2 in 1.loop corrections 
1106 1             # Include Fe in 1.loop corrections 
1107 1             # Include Fd in 1.loop corrections 
1108 1             # Include Fu in 1.loop corrections 
1201 1             # Include SRdp in 1.loop corrections 
1202 1             # Include SRum in 1.loop corrections 
1203 1             # Include sigmaO in 1.loop corrections 
1204 1             # Include phiO in 1.loop corrections 
1205 1             # Include Sd in 1.loop corrections 
1206 1             # Include Sv in 1.loop corrections 
1207 1             # Include Su in 1.loop corrections 
1208 1             # Include Se in 1.loop corrections 
1209 1             # Include hh in 1.loop corrections 
1210 1             # Include Ah in 1.loop corrections 
1211 1             # Include Rh in 1.loop corrections 
1212 1             # Include Hpm in 1.loop corrections 
1301 1             # Include VG in 1.loop corrections 
1302 1             # Include VP in 1.loop corrections 
1303 1             # Include VZ in 1.loop corrections 
1304 1             # Include VWm in 1.loop corrections 
1401 1             # Include gG in 1.loop corrections 
1402 1             # Include gA in 1.loop corrections 
1403 1             # Include gZ in 1.loop corrections 
1404 1             # Include gWm in 1.loop corrections 
1405 1             # Include gWpC in 1.loop corrections 
1500 1               # Include Wave diagrams 1.loop corrections 
1501 1               # Include Penguin diagrams 1.loop corrections 
1502 1               # Include Box diagrams 1.loop corrections 
Block DECAYOPTIONS   # Options to turn on/off specific decays 
1    1     # Calc 3-Body decays of Glu 
2    1     # Calc 3-Body decays of Chi 
3    1     # Calc 3-Body decays of Cha1 
4    1     # Calc 3-Body decays of Cha2 
5    1     # Calc 3-Body decays of Sd 
6    1     # Calc 3-Body decays of Su 
7    1     # Calc 3-Body decays of Se 
8    1     # Calc 3-Body decays of Sv 
9    1     # Calc 3-Body decays of phiO 
10    1     # Calc 3-Body decays of sigmaO 
11    1     # Calc 3-Body decays of Rh 
12    1     # Calc 3-Body decays of SRum 
13    1     # Calc 3-Body decays of SRdp 
1001 1     # Loop Decay of Sd 
1002 1     # Loop Decay of Su 
1003 1     # Loop Decay of Se 
1004 1     # Loop Decay of Sv 
1005 1     # Loop Decay of hh 
1006 1     # Loop Decay of Ah 
1007 1     # Loop Decay of Hpm 
1008 1     # Loop Decay of phiO 
1009 1     # Loop Decay of sigmaO 
1010 1     # Loop Decay of Rh 
1011 1     # Loop Decay of SRum 
1012 1     # Loop Decay of SRdp 
1013 1     # Loop Decay of Glu 
1014 1     # Loop Decay of Chi 
1015 1     # Loop Decay of Cha1 
1016 1     # Loop Decay of Cha2 
1017 1     # Loop Decay of Fu 
1114 1.     # U-factors (0: off, 1:p2_i=m2_i, 2:p2=0, p3:p2_i=m2_1) 
1115 1.     # Use loop-corrected masses for external states 
1116 0.     # OS values for W,Z and fermions (0: off, 1:g1,g2,v 2:g1,g2,v,Y_i) 
1117 0.     # Use defined counter-terms 
1118 0.     # Use everywhere loop-corrected masses for loop-induced decays 
Block MSD2IN    #  
1 1   6.250000E+06         # md2(1,1)
1 2   0.000000E+00         # md2(1,2)
1 3   0.000000E+00         # md2(1,3)
2 1   0.000000E+00         # md2(2,1)
2 2   6.250000E+06         # md2(2,2)
2 3   0.000000E+00         # md2(2,3)
3 1   0.000000E+00         # md2(3,1)
3 2   0.000000E+00         # md2(3,2)
3 3   1.000000E+06         # md2(3,3)
Block MSE2IN    #  
1 1   1.000000E+06         # me2(1,1)
1 2   0.000000E+00         # me2(1,2)
1 3   0.000000E+00         # me2(1,3)
2 1   0.000000E+00         # me2(2,1)
2 2   1.000000E+06         # me2(2,2)
2 3   0.000000E+00         # me2(2,3)
3 1   0.000000E+00         # me2(3,1)
3 2   0.000000E+00         # me2(3,2)
3 3   1.000000E+06         # me2(3,3)
Block MSL2IN    #  
1 1   1.000000E+06         # ml2(1,1)
1 2   0.000000E+00         # ml2(1,2)
1 3   0.000000E+00         # ml2(1,3)
2 1   0.000000E+00         # ml2(2,1)
2 2   1.000000E+06         # ml2(2,2)
2 3   0.000000E+00         # ml2(2,3)
3 1   0.000000E+00         # ml2(3,1)
3 2   0.000000E+00         # ml2(3,2)
3 3   1.000000E+06         # ml2(3,3)
Block MSQ2IN    #  
1 1   6.250000E+06         # mq2(1,1)
1 2   0.000000E+00         # mq2(1,2)
1 3   0.000000E+00         # mq2(1,3)
2 1   0.000000E+00         # mq2(2,1)
2 2   6.250000E+06         # mq2(2,2)
2 3   0.000000E+00         # mq2(2,3)
3 1   0.000000E+00         # mq2(3,1)
3 2   0.000000E+00         # mq2(3,2)
3 3   1.000000E+06         # mq2(3,3)
Block MSU2IN    #  
1 1   6.250000E+06         # mu2(1,1)
1 2   0.000000E+00         # mu2(1,2)
1 3   0.000000E+00         # mu2(1,3)
2 1   0.000000E+00         # mu2(2,1)
2 2   6.250000E+06         # mu2(2,2)
2 3   0.000000E+00         # mu2(2,3)
3 1   0.000000E+00         # mu2(3,1)
3 2   0.000000E+00         # mu2(3,2)
3 3   1.000000E+06         # mu2(3,3)


==> anc/MRSSM/SARAH/SPheno.m <==
(* created by Wojciech Kotlarski *)

MINPAR = { {3, TanBeta} };

EXTPAR = {
   {1,	LSDInput},
   {2,	LSUInput},
   {3,	LTDInput},
   {4,	LTUInput},
   {5,	MuDInput},
   {6,	MuUInput},
   {7, 	BMuInput},
   {8, 	mRu2Input},
   {9, 	mRd2Input},
   {10, 	mO2Input},
   {11, 	M1Input},
   {12, 	M2Input},
   {13, 	M3Input},
   {14, 	mS2Input},
   {15, 	mT2Input}
};

DEFINITION[MatchingConditions]=Default[THDMII];

RealParameters = {TanBeta};

AssumptionsTadpoleEquations = {conj -> Identity};
ParametersToSolveTadpoles = {mHd2, mHu2, vS, vT};

RenormalizationScaleFirstGuess = 1000^2;
RenormalizationScale =  1000.0^2;

(* Low-scale R-symmetry *)

BoundarySUSYScale = {
	{B[MuD],	   0},
	{B[MuU],	   0},
	{\[Mu],		0},
	{mS2,       mS2Input},
 	{mT2,       mT2Input},
 	{MDBS,      M1Input},
   {MDWBT,     M2Input},
 	{MDGoc,     M3Input},
	{B[\[Mu]],  BMuInput},
	{mq2,       LHInput[mq2]},
	{ml2,       LHInput[ml2]},
	{md2,       LHInput[md2]},
	{mu2,       LHInput[mu2]},
	{me2,       LHInput[me2]},
	{LamSD,     LSDInput},
	{LamSU,     LSUInput},
	{LamTD,     LTDInput},
	{LamTU,     LTUInput},
	{MuD,       MuDInput},
	{MuU,       MuUInput},
	{mRu2,      mRu2Input},
	{mRd2,      mRd2Input},
	{moc2,      mO2Input}
};

(* just in case set B[MuD], B[MuU] and \[Mu] zero at GUT and EW scales *)
BoundaryHighScale = {
   {B[MuD], 0},
   {B[MuU], 0},
   {\[Mu],  0}
};

(* Do not 'freeze' SUSY parameters at the SUSY scale
   but also run them down to mZ scale  *)
UseBoundarySUSYatEWSB = False;

BoundaryEWSBScale = {
   {vd, Sqrt[4 mz2/(g1^2+g2^2)]*Cos[ArcTan[TanBeta]]},
   {vu, Sqrt[4 mz2/(g1^2+g2^2)]*Sin[ArcTan[TanBeta]]},
   {B[MuD],	0},
	{B[MuU],	0},
	{\[Mu],  0}
};
(* End of low-scale R-symmetry *)

(* N=2 Susy
BoundarySUSYScale[[2]] = {
 	{mS2, mS2Input},
 	{mT2, mT2Input},
 	{MDBS, M1input},
 	{MDWBT, M2input},
 	{MDGoc, M3input},
	{B[\[Mu]], BMuInput},
	{mq2, DIAGONAL mq2input},
	{ml2, DIAGONAL ml2input},
	{md2, DIAGONAL md2input},
	{mu2, DIAGONAL mu2input},
	{me2, DIAGONAL me2input},
	{MuD, MuDinput},
	{MuU, MuUinput},
	{B[MuD], 0},
	{B[MuU], 0},
	{\[Mu],	0},
	{mRu2, mRu2input},
	{mRd2, mRd2input},
	{moc2, mO2input}
};

BoundaryHighScale[[2]]={
{LamSD,  g1/Sqrt[2]},
{LamSU,  g1/Sqrt[2]},
{LamTD, -g2},
{LamTU,  g2}
};
*)

(* If the Higgs sector of the model is the same as for the MSSM,
the original SPheno routines for calculating the two loop tadpole
equations and two loop self energies to the the scalar and pseudo
scalar Higgs can be activated by setting it to True *)
UseHiggs2LoopMSSM = False;

ListDecayParticles = Automatic;
(* don't add Higgses for 3-body decays as for example H -> WW* takes already them into account *)
ListDecayParticles3B = Automatic;

(* additional options *)
FlagLoopContributions = True;

(* SA`AddOneLoopDecay = False; *)

RenConditionsDecays={
{dCosTW, 1/2*Cos[ThetaW] * (PiVWm/(MVWM^2) - PiVZ/(mVZ^2)) },
{dSinTW, -dCosTW/Tan[ThetaW]},
{dg2, 1/2*g2*(derPiVPheavy0 + PiVPlightMZ/MVZ^2 - (-(PiVWm/MVWm^2) + PiVZ/MVZ^2)/Tan[ThetaW]^2 + (2*PiVZVP*Tan[ThetaW])/MVZ^2)  },
{dg1, dg2*Tan[ThetaW]+g2*dSinTW/Cos[ThetaW]- dCosTW*g2*Tan[ThetaW]/Cos[ThetaW]}
};


==> anc/MRSSM/SARAH/SPheno.spc.MRSSM <==
# SUSY Les Houches Accord 2 - MRSSM Spectrum + Decays + Flavor Observables
# SPheno module generated by SARAH
# ----------------------------------------------------------------------
# SPheno v4.0.4  
#   W. Porod, Comput. Phys. Commun. 153 (2003) 275-315, hep-ph/0301101
#   W. Porod, F.Staub, Comput.Phys.Commun.183 (2012) 2458-2469, arXiv:1104.1573
# SARAH: 4.14.3  
#   F. Staub; arXiv:0806.0538 (online manual)
#   F. Staub; Comput. Phys. Commun. 181 (2010) 1077-1086; arXiv:0909.2863
#   F. Staub; Comput. Phys. Commun. 182 (2011)  808-833; arXiv:1002.0840
#   F. Staub; Comput. Phys. Commun. 184 (2013)  1792-1809; arXiv:1207.0906
#   F. Staub; Comput. Phys. Commun. 185 (2014)  1773-1790; arXiv:1309.7223 
# Including the calculation of flavor observables based on the FlavorKit 
#   W. Porod, F. Staub, A. Vicente; Eur.Phys.J. C74 (2014) 8, 2992; arXiv:1405.1434 
# Two-loop masss corrections to Higgs fields based on 
#   M. D. Goodsell, K. Nickel, F. Staub; Eur.Phys.J. C75 (2015) no.6, 290; arXiv:1411.0675 
#   M. D. Goodsell, K. Nickel, F. Staub; Eur.Phys.J. C75 (2015) no.1, 32; arXiv:1503.03098
#   M. D. Goodsell, F. Staub; arXiv:1511.01904
#  
# in case of problems send email to florian.staub@kit.edu and goodsell@lpthe.jussieu.fr 
# ----------------------------------------------------------------------
# Created: 11.07.2021,  18:32
Block SPINFO         # Program information
     1   SPhenoSARAH      # spectrum calculator
     2   v4.0.4      # version number of SPheno
     9   4.14.3      # version number of SARAH
Block MODSEL  # Input parameters
     1  1   #  GUT scale input
     2  1   #  Boundary conditions 
Block MINPAR  # Input parameters
    3    1.00000000E+01  # TanBeta
Block EXTPAR  # Input parameters
    1    1.10000000E+00  # LSDInput
    2   -1.10000000E+00  # LSUInput
    3   -1.00000000E+00  # LTDInput
    4   -1.00000000E+00  # LTUInput
    5    4.00000000E+02  # MuDInput
    6    4.00000000E+02  # MuUInput
    7    9.00000000E+04  # BMuInput
    8    1.00000000E+06  # mRu2Input
    9    4.90000000E+05  # mRd2Input
   10    1.00000000E+06  # mO2Input
   11    1.00000000E+03  # M1Input
   12    5.00000000E+02  # M2Input
   13    1.50000000E+03  # M3Input
   14    4.00000000E+06  # mS2Input
   15    9.00000000E+06  # mT2Input
Block gaugeGUT Q=  1.10000000E+03  # (GUT scale)
   1    4.67964587E-01  # g1(Q)
   2    6.43830539E-01  # g2(Q)
   3    1.04347209E+00  # g3(Q)
Block SMINPUTS  # SM parameters
         1     1.27934000E+02  # alpha_em^-1(MZ)^MSbar
         2     1.16637870E-05  # G_mu [GeV^-2]
         3     1.17900000E-01  # alpha_s(MZ)^MSbar
         4     9.11876000E+01  # m_Z(pole)
         5     4.18000000E+00  # m_b(m_b), MSbar
         6     1.72760000E+02  # m_t(pole)
         7     1.77686000E+00  # m_tau(pole)
Block GAUGE Q=  1.00000000E+03  # (SUSY Scale)
   1    3.62135320E-01  # g1
   2    6.43160627E-01  # g2
   3    1.04314638E+00  # g3
Block HMIX Q=  1.00000000E+03  # (SUSY Scale)
 303   -1.00000000E+00  # LTD
 304   -1.00000000E+00  # LTU
 301    1.10000000E+00  # LSD
 302   -1.10000000E+00  # LSU
   1    0.00000000E+00  # Mu
 201    4.00000000E+02  # MuD
 202    4.00000000E+02  # MuU
 101    9.00000000E+04  # Bmu
 203    0.00000000E+00  # BmuD
 204    0.00000000E+00  # BmuU
 310   -2.21503129E-01  # vT
 102    2.40176275E+01  # vd
 103    2.40176275E+02  # vu
 310   -2.21503129E-01  # vT
   3    2.41374169E+02  # v
  10    1.47111983E+00  # betaH
Block MSOFT Q=  1.00000000E+03  # (SUSY Scale)
  21    7.43630687E+05  # mHd2
  22   -1.54632062E+05  # mHu2
 110    9.00000000E+06  # mt2
 111    1.00000000E+06  # mo2
  50    4.90000000E+05  # mRd2
  51    1.00000000E+06  # mRu2
 300    1.00000000E+03  # MDB
 301    5.00000000E+02  # MDW
 302    1.50000000E+03  # MDO
Block NMSSMRUN Q=  1.00000000E+03  # (SUSY Scale)
  10    4.00000000E+06  # ms2
   5    9.23727844E-01  # vS
   5    9.23727844E-01  # vS
Block Yd Q=  1.00000000E+03  # (SUSY Scale)
  1  1     1.42679998E-04   # Real(Yd(1,1),dp)
  1  2     0.00000000E+00   # Real(Yd(1,2),dp)
  1  3     0.00000000E+00   # Real(Yd(1,3),dp)
  2  1     0.00000000E+00   # Real(Yd(2,1),dp)
  2  2     2.71091878E-03   # Real(Yd(2,2),dp)
  2  3     0.00000000E+00   # Real(Yd(2,3),dp)
  3  1     0.00000000E+00   # Real(Yd(3,1),dp)
  3  2     0.00000000E+00   # Real(Yd(3,2),dp)
  3  3     1.40584195E-01   # Real(Yd(3,3),dp)
Block Ye Q=  1.00000000E+03  # (SUSY Scale)
  1  1     2.85074173E-05   # Real(Ye(1,1),dp)
  1  2     0.00000000E+00   # Real(Ye(1,2),dp)
  1  3     0.00000000E+00   # Real(Ye(1,3),dp)
  2  1     0.00000000E+00   # Real(Ye(2,1),dp)
  2  2     5.89443072E-03   # Real(Ye(2,2),dp)
  2  3     0.00000000E+00   # Real(Ye(2,3),dp)
  3  1     0.00000000E+00   # Real(Ye(3,1),dp)
  3  2     0.00000000E+00   # Real(Ye(3,2),dp)
  3  3     9.91316949E-02   # Real(Ye(3,3),dp)
Block Yu Q=  1.00000000E+03  # (SUSY Scale)
  1  1     7.33215732E-06   # Real(Yu(1,1),dp)
  1  2     0.00000000E+00   # Real(Yu(1,2),dp)
  1  3     0.00000000E+00   # Real(Yu(1,3),dp)
  2  1     0.00000000E+00   # Real(Yu(2,1),dp)
  2  2     3.72473551E-03   # Real(Yu(2,2),dp)
  2  3     0.00000000E+00   # Real(Yu(2,3),dp)
  3  1     0.00000000E+00   # Real(Yu(3,1),dp)
  3  2     0.00000000E+00   # Real(Yu(3,2),dp)
  3  3     8.81042132E-01   # Real(Yu(3,3),dp)
Block MSQ2 Q=  1.00000000E+03  # (SUSY Scale)
  1  1     6.25000000E+06   # Real(mq2(1,1),dp)
  1  2     0.00000000E+00   # Real(mq2(1,2),dp)
  1  3     0.00000000E+00   # Real(mq2(1,3),dp)
  2  1     0.00000000E+00   # Real(mq2(2,1),dp)
  2  2     6.25000000E+06   # Real(mq2(2,2),dp)
  2  3     0.00000000E+00   # Real(mq2(2,3),dp)
  3  1     0.00000000E+00   # Real(mq2(3,1),dp)
  3  2     0.00000000E+00   # Real(mq2(3,2),dp)
  3  3     1.00000000E+06   # Real(mq2(3,3),dp)
Block MSL2 Q=  1.00000000E+03  # (SUSY Scale)
  1  1     1.00000000E+06   # Real(ml2(1,1),dp)
  1  2     0.00000000E+00   # Real(ml2(1,2),dp)
  1  3     0.00000000E+00   # Real(ml2(1,3),dp)
  2  1     0.00000000E+00   # Real(ml2(2,1),dp)
  2  2     1.00000000E+06   # Real(ml2(2,2),dp)
  2  3     0.00000000E+00   # Real(ml2(2,3),dp)
  3  1     0.00000000E+00   # Real(ml2(3,1),dp)
  3  2     0.00000000E+00   # Real(ml2(3,2),dp)
  3  3     1.00000000E+06   # Real(ml2(3,3),dp)
Block MSD2 Q=  1.00000000E+03  # (SUSY Scale)
  1  1     6.25000000E+06   # Real(md2(1,1),dp)
  1  2     0.00000000E+00   # Real(md2(1,2),dp)
  1  3     0.00000000E+00   # Real(md2(1,3),dp)
  2  1     0.00000000E+00   # Real(md2(2,1),dp)
  2  2     6.25000000E+06   # Real(md2(2,2),dp)
  2  3     0.00000000E+00   # Real(md2(2,3),dp)
  3  1     0.00000000E+00   # Real(md2(3,1),dp)
  3  2     0.00000000E+00   # Real(md2(3,2),dp)
  3  3     1.00000000E+06   # Real(md2(3,3),dp)
Block MSU2 Q=  1.00000000E+03  # (SUSY Scale)
  1  1     6.25000000E+06   # Real(mu2(1,1),dp)
  1  2     0.00000000E+00   # Real(mu2(1,2),dp)
  1  3     0.00000000E+00   # Real(mu2(1,3),dp)
  2  1     0.00000000E+00   # Real(mu2(2,1),dp)
  2  2     6.25000000E+06   # Real(mu2(2,2),dp)
  2  3     0.00000000E+00   # Real(mu2(2,3),dp)
  3  1     0.00000000E+00   # Real(mu2(3,1),dp)
  3  2     0.00000000E+00   # Real(mu2(3,2),dp)
  3  3     1.00000000E+06   # Real(mu2(3,3),dp)
Block MSE2 Q=  1.00000000E+03  # (SUSY Scale)
  1  1     1.00000000E+06   # Real(me2(1,1),dp)
  1  2     0.00000000E+00   # Real(me2(1,2),dp)
  1  3     0.00000000E+00   # Real(me2(1,3),dp)
  2  1     0.00000000E+00   # Real(me2(2,1),dp)
  2  2     1.00000000E+06   # Real(me2(2,2),dp)
  2  3     0.00000000E+00   # Real(me2(2,3),dp)
  3  1     0.00000000E+00   # Real(me2(3,1),dp)
  3  2     0.00000000E+00   # Real(me2(3,2),dp)
  3  3     1.00000000E+06   # Real(me2(3,3),dp)
Block MASS  # Mass spectrum
#   PDG code      mass          particle
   1000001     1.10400551E+03  # Sd_1
   1000003     1.10428895E+03  # Sd_2
   1000005     2.55474201E+03  # Sd_3
   2000001     2.55474208E+03  # Sd_4
   2000003     2.56154134E+03  # Sd_5
   2000005     2.56154145E+03  # Sd_6
   1000002     1.10200937E+03  # Su_1
   1000004     1.11216070E+03  # Su_2
   1000006     2.55520845E+03  # Su_3
   2000002     2.55520868E+03  # Su_4
   2000004     2.56040802E+03  # Su_5
   2000006     2.56040821E+03  # Su_6
   1000011     1.00604910E+03  # Se_1
   1000013     1.00616308E+03  # Se_2
   1000015     1.00616348E+03  # Se_3
   2000011     1.00704010E+03  # Se_4
   2000013     1.00726479E+03  # Se_5
   2000015     1.00726558E+03  # Se_6
   1000012     1.00256577E+03  # Sv_1
   1000014     1.00268070E+03  # Sv_2
   1000016     1.00268111E+03  # Sv_3
        25     1.23834704E+02  # hh_1
        35     9.37426785E+02  # hh_2
        45     2.82402137E+03  # hh_3
        55     3.17776775E+03  # hh_4
        36     9.37264291E+02  # Ah_2
        46     1.97465249E+03  # Ah_3
        56     3.01563455E+03  # Ah_4
        37     9.39746146E+02  # Hpm_2
        47     3.01583355E+03  # Hpm_3
        57     3.17796827E+03  # Hpm_4
        23     9.11876000E+01  # VZ
        24     8.04457715E+01  # VWm
         1     5.00000000E-03  # Fd_1
         3     9.50000000E-02  # Fd_2
         5     4.18000000E+00  # Fd_3
         2     2.50000000E-03  # Fu_1
         4     1.27000000E+00  # Fu_2
         6     1.72760000E+02  # Fu_3
        11     5.10998930E-04  # Fe_1
        13     1.05658372E-01  # Fe_2
        15     1.77686000E+00  # Fe_3
   1000021     1.69138901E+03  # Glu
   3000021     3.23191035E+03  # phiO
   3000022     1.05159250E+03  # sigmaO
   1000022     4.12881584E+02  # Chi_1
   1000023     4.22560185E+02  # Chi_2
   1000025     5.39893124E+02  # Chi_3
   1000035     9.98393227E+02  # Chi_4
   1000024     4.13249344E+02  # Cha1_1
   1000037     5.26727821E+02  # Cha1_2
   2000024     4.28685205E+02  # Cha2_1
   2000037     5.54556517E+02  # Cha2_2
       401     9.26301271E+02  # Rh_1
       402     1.18446969E+03  # Rh_2
       403     1.17880324E+03  # SRum
       404     9.21423079E+02  # SRdp
Block DSQMIX Q=  1.00000000E+03  # ()
  1  1     0.00000000E+00   # Real(ZD(1,1),dp)
  1  2     0.00000000E+00   # Real(ZD(1,2),dp)
  1  3     0.00000000E+00   # Real(ZD(1,3),dp)
  1  4     0.00000000E+00   # Real(ZD(1,4),dp)
  1  5     0.00000000E+00   # Real(ZD(1,5),dp)
  1  6     1.00000000E+00   # Real(ZD(1,6),dp)
  2  1     0.00000000E+00   # Real(ZD(2,1),dp)
  2  2     0.00000000E+00   # Real(ZD(2,2),dp)
  2  3     1.00000000E+00   # Real(ZD(2,3),dp)
  2  4     0.00000000E+00   # Real(ZD(2,4),dp)
  2  5     0.00000000E+00   # Real(ZD(2,5),dp)
  2  6     0.00000000E+00   # Real(ZD(2,6),dp)
  3  1     1.00000000E+00   # Real(ZD(3,1),dp)
  3  2     0.00000000E+00   # Real(ZD(3,2),dp)
  3  3     0.00000000E+00   # Real(ZD(3,3),dp)
  3  4     0.00000000E+00   # Real(ZD(3,4),dp)
  3  5     0.00000000E+00   # Real(ZD(3,5),dp)
  3  6     0.00000000E+00   # Real(ZD(3,6),dp)
  4  1     0.00000000E+00   # Real(ZD(4,1),dp)
  4  2     1.00000000E+00   # Real(ZD(4,2),dp)
  4  3     0.00000000E+00   # Real(ZD(4,3),dp)
  4  4     0.00000000E+00   # Real(ZD(4,4),dp)
  4  5     0.00000000E+00   # Real(ZD(4,5),dp)
  4  6     0.00000000E+00   # Real(ZD(4,6),dp)
  5  1     0.00000000E+00   # Real(ZD(5,1),dp)
  5  2     0.00000000E+00   # Real(ZD(5,2),dp)
  5  3     0.00000000E+00   # Real(ZD(5,3),dp)
  5  4     1.00000000E+00   # Real(ZD(5,4),dp)
  5  5     0.00000000E+00   # Real(ZD(5,5),dp)
  5  6     0.00000000E+00   # Real(ZD(5,6),dp)
  6  1     0.00000000E+00   # Real(ZD(6,1),dp)
  6  2     0.00000000E+00   # Real(ZD(6,2),dp)
  6  3     0.00000000E+00   # Real(ZD(6,3),dp)
  6  4     0.00000000E+00   # Real(ZD(6,4),dp)
  6  5     1.00000000E+00   # Real(ZD(6,5),dp)
  6  6     0.00000000E+00   # Real(ZD(6,6),dp)
Block SNUMIX Q=  1.00000000E+03  # ()
  1  1     0.00000000E+00   # Real(ZV(1,1),dp)
  1  2     0.00000000E+00   # Real(ZV(1,2),dp)
  1  3     1.00000000E+00   # Real(ZV(1,3),dp)
  2  1     0.00000000E+00   # Real(ZV(2,1),dp)
  2  2     1.00000000E+00   # Real(ZV(2,2),dp)
  2  3     0.00000000E+00   # Real(ZV(2,3),dp)
  3  1     1.00000000E+00   # Real(ZV(3,1),dp)
  3  2     0.00000000E+00   # Real(ZV(3,2),dp)
  3  3     0.00000000E+00   # Real(ZV(3,3),dp)
Block USQMIX Q=  1.00000000E+03  # ()
  1  1     0.00000000E+00   # Real(ZU(1,1),dp)
  1  2     0.00000000E+00   # Real(ZU(1,2),dp)
  1  3     0.00000000E+00   # Real(ZU(1,3),dp)
  1  4     0.00000000E+00   # Real(ZU(1,4),dp)
  1  5     0.00000000E+00   # Real(ZU(1,5),dp)
  1  6     1.00000000E+00   # Real(ZU(1,6),dp)
  2  1     0.00000000E+00   # Real(ZU(2,1),dp)
  2  2     0.00000000E+00   # Real(ZU(2,2),dp)
  2  3     1.00000000E+00   # Real(ZU(2,3),dp)
  2  4     0.00000000E+00   # Real(ZU(2,4),dp)
  2  5     0.00000000E+00   # Real(ZU(2,5),dp)
  2  6     0.00000000E+00   # Real(ZU(2,6),dp)
  3  1     1.00000000E+00   # Real(ZU(3,1),dp)
  3  2     0.00000000E+00   # Real(ZU(3,2),dp)
  3  3     0.00000000E+00   # Real(ZU(3,3),dp)
  3  4     0.00000000E+00   # Real(ZU(3,4),dp)
  3  5     0.00000000E+00   # Real(ZU(3,5),dp)
  3  6     0.00000000E+00   # Real(ZU(3,6),dp)
  4  1     0.00000000E+00   # Real(ZU(4,1),dp)
  4  2     1.00000000E+00   # Real(ZU(4,2),dp)
  4  3     0.00000000E+00   # Real(ZU(4,3),dp)
  4  4     0.00000000E+00   # Real(ZU(4,4),dp)
  4  5     0.00000000E+00   # Real(ZU(4,5),dp)
  4  6     0.00000000E+00   # Real(ZU(4,6),dp)
  5  1     0.00000000E+00   # Real(ZU(5,1),dp)
  5  2     0.00000000E+00   # Real(ZU(5,2),dp)
  5  3     0.00000000E+00   # Real(ZU(5,3),dp)
  5  4     1.00000000E+00   # Real(ZU(5,4),dp)
  5  5     0.00000000E+00   # Real(ZU(5,5),dp)
  5  6     0.00000000E+00   # Real(ZU(5,6),dp)
  6  1     0.00000000E+00   # Real(ZU(6,1),dp)
  6  2     0.00000000E+00   # Real(ZU(6,2),dp)
  6  3     0.00000000E+00   # Real(ZU(6,3),dp)
  6  4     0.00000000E+00   # Real(ZU(6,4),dp)
  6  5     1.00000000E+00   # Real(ZU(6,5),dp)
  6  6     0.00000000E+00   # Real(ZU(6,6),dp)
Block SELMIX Q=  1.00000000E+03  # ()
  1  1     0.00000000E+00   # Real(ZE(1,1),dp)
  1  2     0.00000000E+00   # Real(ZE(1,2),dp)
  1  3     1.00000000E+00   # Real(ZE(1,3),dp)
  1  4     0.00000000E+00   # Real(ZE(1,4),dp)
  1  5     0.00000000E+00   # Real(ZE(1,5),dp)
  1  6     0.00000000E+00   # Real(ZE(1,6),dp)
  2  1     0.00000000E+00   # Real(ZE(2,1),dp)
  2  2     1.00000000E+00   # Real(ZE(2,2),dp)
  2  3     0.00000000E+00   # Real(ZE(2,3),dp)
  2  4     0.00000000E+00   # Real(ZE(2,4),dp)
  2  5     0.00000000E+00   # Real(ZE(2,5),dp)
  2  6     0.00000000E+00   # Real(ZE(2,6),dp)
  3  1     1.00000000E+00   # Real(ZE(3,1),dp)
  3  2     0.00000000E+00   # Real(ZE(3,2),dp)
  3  3     0.00000000E+00   # Real(ZE(3,3),dp)
  3  4     0.00000000E+00   # Real(ZE(3,4),dp)
  3  5     0.00000000E+00   # Real(ZE(3,5),dp)
  3  6     0.00000000E+00   # Real(ZE(3,6),dp)
  4  1     0.00000000E+00   # Real(ZE(4,1),dp)
  4  2     0.00000000E+00   # Real(ZE(4,2),dp)
  4  3     0.00000000E+00   # Real(ZE(4,3),dp)
  4  4     0.00000000E+00   # Real(ZE(4,4),dp)
  4  5     0.00000000E+00   # Real(ZE(4,5),dp)
  4  6     1.00000000E+00   # Real(ZE(4,6),dp)
  5  1     0.00000000E+00   # Real(ZE(5,1),dp)
  5  2     0.00000000E+00   # Real(ZE(5,2),dp)
  5  3     0.00000000E+00   # Real(ZE(5,3),dp)
  5  4     0.00000000E+00   # Real(ZE(5,4),dp)
  5  5     1.00000000E+00   # Real(ZE(5,5),dp)
  5  6     0.00000000E+00   # Real(ZE(5,6),dp)
  6  1     0.00000000E+00   # Real(ZE(6,1),dp)
  6  2     0.00000000E+00   # Real(ZE(6,2),dp)
  6  3     0.00000000E+00   # Real(ZE(6,3),dp)
  6  4     1.00000000E+00   # Real(ZE(6,4),dp)
  6  5     0.00000000E+00   # Real(ZE(6,5),dp)
  6  6     0.00000000E+00   # Real(ZE(6,6),dp)
Block SCALARMIX Q=  1.00000000E+03  # ()
  1  1     1.01733897E-01   # ZH(1,1)
  1  2     9.94776959E-01   # ZH(1,2)
  1  3     8.16172505E-03   # ZH(1,3)
  1  4    -1.55011380E-03   # ZH(1,4)
  2  1    -9.94811100E-01   # ZH(2,1)
  2  2     1.01721533E-01   # ZH(2,2)
  2  3     1.86645304E-03   # ZH(2,3)
  2  4    -3.47827462E-04   # ZH(2,4)
  3  1    -1.02414638E-03   # ZH(3,1)
  3  2     8.28971944E-03   # ZH(3,2)
  3  3    -9.99892966E-01   # ZH(3,3)
  3  4    -1.20120052E-02   # ZH(3,4)
  4  1    -2.00640282E-04   # ZH(4,1)
  4  2     1.67709830E-03   # ZH(4,2)
  4  3    -1.19982994E-02   # ZH(4,3)
  4  4     9.99926591E-01   # ZH(4,4)
Block PSEUDOSCALARMIX Q=  1.00000000E+03  # ()
  1  1    -9.94984182E-02   # ZA(1,1)
  1  2     9.95037720E-01   # ZA(1,2)
  1  3     5.52923681E-13   # ZA(1,3)
  1  4     4.21231585E-09   # ZA(1,4)
  2  1    -9.95037720E-01   # ZA(2,1)
  2  2    -9.94984182E-02   # ZA(2,2)
  2  3    -7.94430464E-10   # ZA(2,3)
  2  4    -4.71908504E-09   # ZA(2,4)
  3  1     8.10227603E-10   # ZA(3,1)
  3  2     1.01176730E-10   # ZA(3,2)
  3  3    -9.99989279E-01   # ZA(3,3)
  3  4    -4.63055965E-03   # ZA(3,4)
  4  1    -4.27284286E-09   # ZA(4,1)
  4  2    -4.66053612E-09   # ZA(4,2)
  4  3    -4.63055965E-03   # ZA(4,3)
  4  4     9.99989279E-01   # ZA(4,4)
Block RHMIX Q=  1.00000000E+03  # ()
  1  1     9.99960948E-01   # ZHR(1,1)
  1  2    -8.83754495E-03   # ZHR(1,2)
  2  1     8.83754495E-03   # ZHR(2,1)
  2  2     9.99960948E-01   # ZHR(2,2)
Block CHARGEMIX Q=  1.00000000E+03  # ()
  1  1    -9.94992806E-02   # ZP(1,1)
  1  2     9.95036409E-01   # ZP(1,2)
  1  3     1.10389569E-03   # ZP(1,3)
  1  4     1.10390539E-03   # ZP(1,4)
  2  1     9.95037615E-01   # ZP(2,1)
  2  2     9.94988532E-02   # ZP(2,2)
  2  3     2.47012178E-04   # ZP(2,3)
  2  4     2.46955375E-04   # ZP(2,4)
  3  1    -1.65708601E-06   # ZP(3,1)
  3  2    -1.33524035E-05   # ZP(3,2)
  3  3     7.13028014E-01   # ZP(3,3)
  3  4    -7.01135544E-01   # ZP(3,4)
  4  1    -1.92214200E-04   # ZP(4,1)
  4  2    -1.58810184E-03   # ZP(4,2)
  4  3     7.01134631E-01   # ZP(4,3)
  4  4     7.13027117E-01   # ZP(4,4)
Block N1MIX Q=  1.00000000E+03  # ()
  1  1    -3.55151331E-03   # Real(ZN1(1,1),dp)
  1  2     5.90319312E-03   # Real(ZN1(1,2),dp)
  1  3    -9.96739556E-01   # Real(ZN1(1,3),dp)
  1  4     8.03915248E-02   # Real(ZN1(1,4),dp)
  2  1     1.91757310E-01   # Real(ZN1(2,1),dp)
  2  2    -2.72885234E-01   # Real(ZN1(2,2),dp)
  2  3     7.35054958E-02   # Real(ZN1(2,3),dp)
  2  4     9.39872185E-01   # Real(ZN1(2,4),dp)
  3  1    -6.81066053E-02   # Real(ZN1(3,1),dp)
  3  2    -9.61934501E-01   # Real(ZN1(3,2),dp)
  3  3    -2.66913571E-02   # Real(ZN1(3,3),dp)
  3  4    -2.63307953E-01   # Real(ZN1(3,4),dp)
  4  1    -9.79069972E-01   # Real(ZN1(4,1),dp)
  4  2     1.34468321E-02   # Real(ZN1(4,2),dp)
  4  3     1.98688636E-02   # Real(ZN1(4,3),dp)
  4  4     2.02104923E-01   # Real(ZN1(4,4),dp)
Block N2MIX Q=  1.00000000E+03  # ()
  1  1    -5.80634709E-04   # Real(ZN2(1,1),dp)
  1  2     1.64875914E-03   # Real(ZN2(1,2),dp)
  1  3     9.96852631E-01   # Real(ZN2(1,3),dp)
  1  4     7.92576590E-02   # Real(ZN2(1,4),dp)
  2  1     3.76791082E-02   # Real(ZN2(2,1),dp)
  2  2    -6.91647476E-02   # Real(ZN2(2,2),dp)
  2  3    -7.88760735E-02   # Real(ZN2(2,3),dp)
  2  4     9.93768126E-01   # Real(ZN2(2,4),dp)
  3  1    -3.42455707E-02   # Real(ZN2(3,1),dp)
  3  2    -9.97103907E-01   # Real(ZN2(3,2),dp)
  3  3     6.99942425E-03   # Real(ZN2(3,3),dp)
  3  4    -6.75429294E-02   # Real(ZN2(3,4),dp)
  4  1    -9.98702753E-01   # Real(ZN2(4,1),dp)
  4  2     3.15803366E-02   # Real(ZN2(4,2),dp)
  4  3    -3.79541021E-03   # Real(ZN2(4,3),dp)
  4  4     3.97629054E-02   # Real(ZN2(4,4),dp)
Block U1MIX Q=  1.00000000E+03  # ()
  1  1    -1.34110126E-02   # Real(UM1(1,1),dp)
  1  2    -9.99910068E-01   # Real(UM1(1,2),dp)
  2  1    -9.99910068E-01   # Real(UM1(2,1),dp)
  2  2     1.34110126E-02   # Real(UM1(2,2),dp)
Block V1MIX Q=  1.00000000E+03  # ()
  1  1    -4.23288562E-02   # Real(UP1(1,1),dp)
  1  2    -9.99103732E-01   # Real(UP1(1,2),dp)
  2  1    -9.99103732E-01   # Real(UP1(2,1),dp)
  2  2     4.23288562E-02   # Real(UP1(2,2),dp)
Block U2MIX Q=  1.00000000E+03  # ()
  1  1     3.80675006E-01   # Real(UM2(1,1),dp)
  1  2    -9.24708895E-01   # Real(UM2(1,2),dp)
  2  1    -9.24708895E-01   # Real(UM2(2,1),dp)
  2  2    -3.80675006E-01   # Real(UM2(2,2),dp)
Block V2MIX Q=  1.00000000E+03  # ()
  1  1     9.90553725E-02   # Real(UP2(1,1),dp)
  1  2     9.95081923E-01   # Real(UP2(1,2),dp)
  2  1    -9.95081923E-01   # Real(UP2(2,1),dp)
  2  2     9.90553725E-02   # Real(UP2(2,2),dp)
Block UELMIX Q=  1.00000000E+03  # ()
  1  1     1.00000000E+00   # Real(ZEL(1,1),dp)
  1  2     0.00000000E+00   # Real(ZEL(1,2),dp)
  1  3     0.00000000E+00   # Real(ZEL(1,3),dp)
  2  1     0.00000000E+00   # Real(ZEL(2,1),dp)
  2  2     1.00000000E+00   # Real(ZEL(2,2),dp)
  2  3     0.00000000E+00   # Real(ZEL(2,3),dp)
  3  1     0.00000000E+00   # Real(ZEL(3,1),dp)
  3  2     0.00000000E+00   # Real(ZEL(3,2),dp)
  3  3     1.00000000E+00   # Real(ZEL(3,3),dp)
Block UERMIX Q=  1.00000000E+03  # ()
  1  1     1.00000000E+00   # Real(ZER(1,1),dp)
  1  2     0.00000000E+00   # Real(ZER(1,2),dp)
  1  3     0.00000000E+00   # Real(ZER(1,3),dp)
  2  1     0.00000000E+00   # Real(ZER(2,1),dp)
  2  2     1.00000000E+00   # Real(ZER(2,2),dp)
  2  3     0.00000000E+00   # Real(ZER(2,3),dp)
  3  1     0.00000000E+00   # Real(ZER(3,1),dp)
  3  2     0.00000000E+00   # Real(ZER(3,2),dp)
  3  3     1.00000000E+00   # Real(ZER(3,3),dp)
Block UDLMIX Q=  1.00000000E+03  # ()
  1  1     1.00000000E+00   # Real(ZDL(1,1),dp)
  1  2     0.00000000E+00   # Real(ZDL(1,2),dp)
  1  3     0.00000000E+00   # Real(ZDL(1,3),dp)
  2  1     0.00000000E+00   # Real(ZDL(2,1),dp)
  2  2     1.00000000E+00   # Real(ZDL(2,2),dp)
  2  3     0.00000000E+00   # Real(ZDL(2,3),dp)
  3  1     0.00000000E+00   # Real(ZDL(3,1),dp)
  3  2     0.00000000E+00   # Real(ZDL(3,2),dp)
  3  3     1.00000000E+00   # Real(ZDL(3,3),dp)
Block UDRMIX Q=  1.00000000E+03  # ()
  1  1     1.00000000E+00   # Real(ZDR(1,1),dp)
  1  2     0.00000000E+00   # Real(ZDR(1,2),dp)
  1  3     0.00000000E+00   # Real(ZDR(1,3),dp)
  2  1     0.00000000E+00   # Real(ZDR(2,1),dp)
  2  2     1.00000000E+00   # Real(ZDR(2,2),dp)
  2  3     0.00000000E+00   # Real(ZDR(2,3),dp)
  3  1     0.00000000E+00   # Real(ZDR(3,1),dp)
  3  2     0.00000000E+00   # Real(ZDR(3,2),dp)
  3  3     1.00000000E+00   # Real(ZDR(3,3),dp)
Block UULMIX Q=  1.00000000E+03  # ()
  1  1     1.00000000E+00   # Real(ZUL(1,1),dp)
  1  2     0.00000000E+00   # Real(ZUL(1,2),dp)
  1  3     0.00000000E+00   # Real(ZUL(1,3),dp)
  2  1     0.00000000E+00   # Real(ZUL(2,1),dp)
  2  2     1.00000000E+00   # Real(ZUL(2,2),dp)
  2  3     0.00000000E+00   # Real(ZUL(2,3),dp)
  3  1     0.00000000E+00   # Real(ZUL(3,1),dp)
  3  2     0.00000000E+00   # Real(ZUL(3,2),dp)
  3  3     1.00000000E+00   # Real(ZUL(3,3),dp)
Block UURMIX Q=  1.00000000E+03  # ()
  1  1     1.00000000E+00   # Real(ZUR(1,1),dp)
  1  2     0.00000000E+00   # Real(ZUR(1,2),dp)
  1  3     0.00000000E+00   # Real(ZUR(1,3),dp)
  2  1     0.00000000E+00   # Real(ZUR(2,1),dp)
  2  2     1.00000000E+00   # Real(ZUR(2,2),dp)
  2  3     0.00000000E+00   # Real(ZUR(2,3),dp)
  3  1     0.00000000E+00   # Real(ZUR(3,1),dp)
  3  2     0.00000000E+00   # Real(ZUR(3,2),dp)
  3  3     1.00000000E+00   # Real(ZUR(3,3),dp)
Block SPheno # SPheno internal parameters 
         1    -1.00000000E+00  # ErrorLevel
         2     1.00000000E+00  # SPA_conventions
        11     1.00000000E+00  # Branching ratios
        13     1.00000000E+00  # 3 Body decays
        31     1.10000000E+03  # GUT scale
        33     1.00000000E+03  # Renormalization scale
        34     1.00000000E-05  # Precision
        35     4.00000000E+01  # Iterations
        38     2.00000000E+00  # RGE level
        40     7.29735257E-03  # Alpha
        41     2.49520000E+00  # Gamma_Z
        42     2.06000000E+00  # Gamma_W
        50     1.00000000E+00  # Rotate negative fermion masses
        51     0.00000000E+00  # Switch to SCKM matrix
        52     0.00000000E+00  # Ignore negative masses
        53     0.00000000E+00  # Ignore negative masses at MZ
        55     1.00000000E+00  # Calculate one loop masses
        56     0.00000000E+00  # Calculate two-loop Higgs masses
        57     0.00000000E+00  # Calculate low energy
        60     1.00000000E+00  # Include kinetic mixing
        65     1.00000000E+00  # Solution of tadpole equation
         8     3.00000000E+00  # Two-Loop Method: diagrammatic 
         9     1.00000000E+00  # Gauge-less limit
       400     1.00000000E-01  # Step-size for purely-numerical methode for 2-loop calculation
       401     1.00000000E-03  # Step-size for semi-analytical methode for 2-loop calculation
       410     0.00000000E+00  # indicative error in numerical derivation
Block HiggsLHC7 # Higgs production cross section at LHC7 [pb] (rescaled SM values from HXSWG) 
  1        25        1.58325077E+01 # Gluon fusion 
  2        25        1.22245043E+00 # Vector boson fusion 
  3        25        5.60731356E-01 # W-H production 
  4        25        3.26037434E-01 # Z-H production 
  5        25        8.85616993E-02 # t-t-H production 
  1        35        2.20382877E-03 # Gluon fusion 
  2        35        1.24909600E-04 # Vector boson fusion 
  1        36        3.06693759E-03 # Gluon fusion 
Block HiggsLHC8 # Higgs production cross section at LHC8 [pb] (rescaled SM values from HXSWG) 
  1        25        2.01381505E+01 # Gluon fusion 
  2        25        1.57539644E+00 # Vector boson fusion 
  3        25        7.16205890E-01 # W-H production 
  4        25        4.07070155E-01 # Z-H production 
  5        25        1.33968803E-01 # t-t-H production 
  1        35        3.84744496E-03 # Gluon fusion 
  2        35        1.61410077E-04 # Vector boson fusion 
  1        36        5.35395266E-03 # Gluon fusion 
Block HiggsLHC13 # Higgs production cross section at LHC13 [pb] (rescaled SM values from SusHI 1.5.0) 
  1        25        4.69815581E+01 # Gluon fusion 
  1        35        1.57973227E-02 # Gluon fusion 
  1        36        2.19895606E-02 # Gluon fusion 
Block HiggsLHC14 # Higgs production cross section at LHC14 [pb] (rescaled SM values from SusHI 1.5.0)
  1        25        5.28927199E+01 # Gluon fusion 
  1        35        1.68481051E-02 # Gluon fusion 
  1        36        2.34564711E-02 # Gluon fusion 
Block HiggsFCC100 # Higgs production cross section at FCC-pp [pb] (rescaled SM values from SusHI 1.5.0)
  1        25        7.75193290E+02 # Gluon fusion 
  1        35        1.55066530E+00 # Gluon fusion 
  1        36        2.15789201E+00 # Gluon fusion 
Block EFFHIGGSCOUPLINGS # values of loop-induced couplings 
        25           22           22     0.29825269E-04 # H-Photon-Photon 
        25           21           21     0.64938093E-04 # H-Gluon-Gluon 
        25           22           23     0.00000000E+00 # H-Photon-Z (not yet calculated by SPheno) 
        35           22           22     0.60916050E-06 # H-Photon-Photon 
        35           21           21     0.36384317E-05 # H-Gluon-Gluon 
        35           22           23     0.00000000E+00 # H-Photon-Z (not yet calculated by SPheno) 
        45           22           22     0.53804908E-06 # H-Photon-Photon 
        45           21           21     0.81417252E-07 # H-Gluon-Gluon 
        45           22           23     0.00000000E+00 # H-Photon-Z (not yet calculated by SPheno) 
        55           22           22     0.13324616E-06 # H-Photon-Photon 
        55           21           21     0.14220744E-07 # H-Gluon-Gluon 
        55           22           23     0.00000000E+00 # H-Photon-Z (not yet calculated by SPheno) 
        36           22           22     0.51085112E-06 # A-Photon-Photon 
        36           21           21     0.51064037E-05 # A-Gluon-Gluon 
        36           22           23     0.00000000E+00 # A-Photon-Z (not yet calculated by SPheno) 
        46           22           22     0.16174321E-06 # A-Photon-Photon 
        46           21           21     0.17080665E-14 # A-Gluon-Gluon 
        46           22           23     0.00000000E+00 # A-Photon-Z (not yet calculated by SPheno) 
        56           22           22     0.29625606E-07 # A-Photon-Photon 
        56           21           21     0.36894272E-13 # A-Gluon-Gluon 
        56           22           23     0.00000000E+00 # A-Photon-Z (not yet calculated by SPheno) 
Block SPhenoLowEnergy # low energy observables 
       1    0.00000000E+00  # T-parameter (1-loop BSM)
       2    0.00000000E+00  # S-parameter (1-loop BSM)
       3    0.00000000E+00  # U-parameter (1-loop BSM)
      20    0.00000000E+00  # (g-2)_e
      21    0.00000000E+00  # (g-2)_mu
      22    0.00000000E+00  # (g-2)_tau
      23    0.00000000E+00  # EDM(e)
      24    0.00000000E+00  # EDM(mu)
      25    0.00000000E+00  # EDM(tau)
      39    0.00000000E+00  # delta(rho)
Block FlavorKitQFV # quark flavor violating observables 
     200    0.00000000E+00  # BR(B->X_s gamma)
     201    0.00000000E+00  # BR(B->X_s gamma)/BR(B->X_s gamma)_SM
     300    0.00000000E+00  # BR(D->mu nu)
     301    0.00000000E+00  # BR(D->mu nu)/BR(D->mu nu)_SM
     400    0.00000000E+00  # BR(Ds->mu nu)
     401    0.00000000E+00  # BR(Ds->mu nu)/BR(Ds->mu nu)_SM
     402    0.00000000E+00  # BR(Ds->tau nu)
     403    0.00000000E+00  # BR(Ds->tau nu)/BR(Ds->tau nu)_SM
     500    0.00000000E+00  # BR(B->mu nu)
     501    0.00000000E+00  # BR(B->mu nu)/BR(B->mu nu)_SM
     502    0.00000000E+00  # BR(B->tau nu)
     503    0.00000000E+00  # BR(B->tau nu)/BR(B->tau nu)_SM
     600    0.00000000E+00  # BR(K->mu nu)
     601    0.00000000E+00  # BR(K->mu nu)/BR(K->mu nu)_SM
     602    0.00000000E+00  # R_K = BR(K->e nu)/(K->mu nu)
     603    0.00000000E+00  # R_K^SM = BR(K->e nu)_SM/(K->mu nu)_SM
    1900    0.00000000E+00  # Delta(M_Bs)
    1901    0.00000000E+00  # Delta(M_Bs)/Delta(M_Bs)_SM
    1902    0.00000000E+00  # Delta(M_Bd)
    1903    0.00000000E+00  # Delta(M_Bd)/Delta(M_Bd)_SM
    4000    0.00000000E+00  # BR(B^0_d->e e)
    4001    0.00000000E+00  # BR(B^0_d->e e)/BR(B^0_d->e e)_SM
    4002    0.00000000E+00  # BR(B^0_s->e e)
    4003    0.00000000E+00  # BR(B^0_s->e e)/BR(B^0_s->e e)_SM
    4004    0.00000000E+00  # BR(B^0_d->mu mu)
    4005    0.00000000E+00  # BR(B^0_d->mu mu)/BR(B^0_d->mu mu)_SM
    4006    0.00000000E+00  # BR(B^0_s->mu mu)
    4007    0.00000000E+00  # BR(B^0_s->mu mu)/BR(B^0_s->mu mu)_SM
    4008    0.00000000E+00  # BR(B^0_d->tau tau)
    4009    0.00000000E+00  # BR(B^0_d->tau tau)/BR(B^0_d->tau tau)_SM
    4010    0.00000000E+00  # BR(B^0_s->tau tau)
    4011    0.00000000E+00  # BR(B^0_s->tau tau)/BR(B^0_s->tau tau)_SM
    5000    0.00000000E+00  # BR(B-> s e e)
    5001    0.00000000E+00  # BR(B-> s e e)/BR(B-> s e e)_SM
    5002    0.00000000E+00  # BR(B-> s mu mu)
    5003    0.00000000E+00  # BR(B-> s mu mu)/BR(B-> s mu mu)_SM
    6000    0.00000000E+00  # BR(B -> K mu mu)
    6001    0.00000000E+00  # BR(B -> K mu mu)/BR(B -> K mu mu)_SM
    6002    0.00000000E+00  # BR(B -> K mu mu)
    6003    0.00000000E+00  # BR(B -> K mu mu)/BR(B -> K mu mu)_SM
    7000    0.00000000E+00  # BR(B->s nu nu)
    7001    0.00000000E+00  # BR(B->s nu nu)/BR(B->s nu nu)_SM
    7002    0.00000000E+00  # BR(B->D nu nu)
    7003    0.00000000E+00  # BR(B->D nu nu)/BR(B->D nu nu)_SM
    8000    0.00000000E+00  # BR(K^+ -> pi^+ nu nu)
    8001    0.00000000E+00  # BR(K^+ -> pi^+ nu nu)/BR(K^+ -> pi^+ nu nu)_SM
    8002    0.00000000E+00  # BR(K_L -> pi^0 nu nu)
    8003    0.00000000E+00  # BR(K_L -> pi^0 nu nu)/BR(K_L -> pi^0 nu nu)_SM
    8004    0.00000000E+00  # BR(K^0_L -> e mu)
    8005    0.00000000E+00  # BR(K^0_L -> e mu)/BR(K^0_L -> e mu)_SM
    9100    0.00000000E+00  # Delta(M_K)
    9102    0.00000000E+00  # Delta(M_K)/Delta(M_K)_SM
    9103    0.00000000E+00  # epsilon_K
    9104    0.00000000E+00  # epsilon_K/epsilon_K^SM
Block FlavorKitLFV # lepton flavor violating observables 
     701    0.00000000E+00  # BR(mu->e gamma)
     702    0.00000000E+00  # BR(tau->e gamma)
     703    0.00000000E+00  # BR(tau->mu gamma)
     800    0.00000000E+00  # CR(mu-e, Al)
     801    0.00000000E+00  # CR(mu-e, Ti)
     802    0.00000000E+00  # CR(mu-e, Sr)
     803    0.00000000E+00  # CR(mu-e, Sb)
     804    0.00000000E+00  # CR(mu-e, Au)
     805    0.00000000E+00  # CR(mu-e, Pb)
     901    0.00000000E+00  # BR(mu->3e)
     902    0.00000000E+00  # BR(tau->3e)
     903    0.00000000E+00  # BR(tau->3mu)
     904    0.00000000E+00  # BR(tau- -> e- mu+ mu-)
     905    0.00000000E+00  # BR(tau- -> mu- e+ e-)
     906    0.00000000E+00  # BR(tau- -> e+ mu- mu-)
     907    0.00000000E+00  # BR(tau- -> mu+ e- e-)
    1001    0.00000000E+00  # BR(Z->e mu)
    1002    0.00000000E+00  # BR(Z->e tau)
    1003    0.00000000E+00  # BR(Z->mu tau)
    1101    0.00000000E+00  # BR(h->e mu)
    1102    0.00000000E+00  # BR(h->e tau)
    1103    0.00000000E+00  # BR(h->mu tau)
    2001    0.00000000E+00  # BR(tau->e pi)
    2002    0.00000000E+00  # BR(tau->e eta)
    2003    0.00000000E+00  # BR(tau->e eta')
    2004    0.00000000E+00  # BR(tau->mu pi)
    2005    0.00000000E+00  # BR(tau->mu eta)
    2006    0.00000000E+00  # BR(tau->mu eta')
Block FWCOEF Q=  1.60000000E+02  # Wilson coefficients at scale Q 
     0305 4422   00   0     0.00000000E+00    # coeffC7sm
     0305 4422   00   2     0.00000000E+00    # coeffC7
     0305 4322   00   2     0.00000000E+00    # coeffC7p
     0305 4422   00   1     0.00000000E+00    # coeffC7NP
     0305 4322   00   1     0.00000000E+00    # coeffC7pNP
     0305 6421   00   0     0.00000000E+00    # coeffC8sm
     0305 6421   00   2     0.00000000E+00    # coeffC8
     0305 6321   00   2     0.00000000E+00    # coeffC8p
     0305 6421   00   1     0.00000000E+00    # coeffC8NP
     0305 6321   00   1     0.00000000E+00    # coeffC8pNP
 03051111 4133   00   0     0.00000000E+00    # coeffC9eeSM
 03051111 4133   00   2     0.00000000E+00    # coeffC9ee
 03051111 4233   00   2     0.00000000E+00    # coeffC9Pee
 03051111 4133   00   1     0.00000000E+00    # coeffC9eeNP
 03051111 4233   00   1     0.00000000E+00    # coeffC9PeeNP
 03051111 4137   00   0     0.00000000E+00    # coeffC10eeSM
 03051111 4137   00   2     0.00000000E+00    # coeffC10ee
 03051111 4237   00   2     0.00000000E+00    # coeffC10Pee
 03051111 4137   00   1     0.00000000E+00    # coeffC10eeNP
 03051111 4237   00   1     0.00000000E+00    # coeffC10PeeNP
 03051313 4133   00   0     0.00000000E+00    # coeffC9mumuSM
 03051313 4133   00   2     0.00000000E+00    # coeffC9mumu
 03051313 4233   00   2     0.00000000E+00    # coeffC9Pmumu
 03051313 4133   00   1     0.00000000E+00    # coeffC9mumuNP
 03051313 4233   00   1     0.00000000E+00    # coeffC9PmumuNP
 03051313 4137   00   0     0.00000000E+00    # coeffC10mumuSM
 03051313 4137   00   2     0.00000000E+00    # coeffC10mumu
 03051313 4237   00   2     0.00000000E+00    # coeffC10Pmumu
 03051313 4137   00   1     0.00000000E+00    # coeffC10mumuNP
 03051313 4237   00   1     0.00000000E+00    # coeffC10PmumuNP
 03051212 4141   00   0     0.00000000E+00    # coeffCLnu1nu1SM
 03051212 4141   00   2     0.00000000E+00    # coeffCLnu1nu1
 03051212 4241   00   2     0.00000000E+00    # coeffCLPnu1nu1
 03051212 4141   00   1     0.00000000E+00    # coeffCLnu1nu1NP
 03051212 4241   00   1     0.00000000E+00    # coeffCLPnu1nu1NP
 03051414 4141   00   0     0.00000000E+00    # coeffCLnu2nu2SM
 03051414 4141   00   2     0.00000000E+00    # coeffCLnu2nu2
 03051414 4241   00   2     0.00000000E+00    # coeffCLPnu2nu2
 03051414 4141   00   1     0.00000000E+00    # coeffCLnu2nu2NP
 03051414 4241   00   1     0.00000000E+00    # coeffCLPnu2nu2NP
 03051616 4141   00   0     0.00000000E+00    # coeffCLnu3nu3SM
 03051616 4141   00   2     0.00000000E+00    # coeffCLnu3nu3
 03051616 4241   00   2     0.00000000E+00    # coeffCLPnu3nu3
 03051616 4141   00   1     0.00000000E+00    # coeffCLnu3nu3NP
 03051616 4241   00   1     0.00000000E+00    # coeffCLPnu3nu3NP
 03051212 4142   00   0     0.00000000E+00    # coeffCRnu1nu1SM
 03051212 4142   00   2     0.00000000E+00    # coeffCRnu1nu1
 03051212 4242   00   2     0.00000000E+00    # coeffCRPnu1nu1
 03051212 4142   00   1     0.00000000E+00    # coeffCRnu1nu1NP
 03051212 4242   00   1     0.00000000E+00    # coeffCRPnu1nu1NP
 03051414 4142   00   0     0.00000000E+00    # coeffCRnu2nu2SM
 03051414 4142   00   2     0.00000000E+00    # coeffCRnu2nu2
 03051414 4242   00   2     0.00000000E+00    # coeffCRPnu2nu2
 03051414 4142   00   1     0.00000000E+00    # coeffCRnu2nu2NP
 03051414 4242   00   1     0.00000000E+00    # coeffCRPnu2nu2NP
 03051616 4142   00   0     0.00000000E+00    # coeffCRnu3nu3SM
 03051616 4142   00   2     0.00000000E+00    # coeffCRnu3nu3
 03051616 4242   00   2     0.00000000E+00    # coeffCRPnu3nu3
 03051616 4142   00   1     0.00000000E+00    # coeffCRnu3nu3NP
 03051616 4242   00   1     0.00000000E+00    # coeffCRPnu3nu3NP
 01030103 3131   00   2     0.00000000E+00    # coeffKK_SLL
 01030103 3232   00   2     0.00000000E+00    # coeffKK_SRR
 01030103 3132   00   2     0.00000000E+00    # coeffKK_SLR
 01030103 4141   00   2     0.00000000E+00    # coeffKK_VLL
 01030103 4242   00   2     0.00000000E+00    # coeffKK_VRR
 01030103 4142   00   2     0.00000000E+00    # coeffKK_VLR
 01030103 4343   00   2     0.00000000E+00    # coeffKK_TLL
 01030103 4444   00   2     0.00000000E+00    # coeffKK_TRR
 01050105 3131   00   2     0.00000000E+00    # coeffBB_SLL
 01050105 3232   00   2     0.00000000E+00    # coeffBB_SRR
 01050105 3132   00   2     0.00000000E+00    # coeffBB_SLR
 01050105 4141   00   2     0.00000000E+00    # coeffBB_VLL
 01050105 4242   00   2     0.00000000E+00    # coeffBB_VRR
 01050105 4142   00   2     0.00000000E+00    # coeffBB_VLR
 01050105 4343   00   2     0.00000000E+00    # coeffBB_TLL
 01050105 4444   00   2     0.00000000E+00    # coeffBB_TRR
 03050305 3131   00   2     0.00000000E+00    # coeffBsBs_SLL
 03050305 3232   00   2     0.00000000E+00    # coeffBsBs_SRR
 03050305 3132   00   2     0.00000000E+00    # coeffBsBs_SLR
 03050305 4141   00   2     0.00000000E+00    # coeffBsBs_VLL
 03050305 4242   00   2     0.00000000E+00    # coeffBsBs_VRR
 03050305 4142   00   2     0.00000000E+00    # coeffBsBs_VLR
 03050305 4343   00   2     0.00000000E+00    # coeffBsBs_TLL
 03050305 4444   00   2     0.00000000E+00    # coeffBsBs_TRR
 01030103 3131   00   1     0.00000000E+00    # coeffKK_SLLNP
 01030103 3232   00   1     0.00000000E+00    # coeffKK_SRRNP
 01030103 3132   00   1     0.00000000E+00    # coeffKK_SLRNP
 01030103 4141   00   1     0.00000000E+00    # coeffKK_VLLNP
 01030103 4242   00   1     0.00000000E+00    # coeffKK_VRRNP
 01030103 4142   00   1     0.00000000E+00    # coeffKK_VLRNP
 01030103 4343   00   1     0.00000000E+00    # coeffKK_TLLNP
 01030103 4444   00   1     0.00000000E+00    # coeffKK_TRRNP
 01050105 3131   00   1     0.00000000E+00    # coeffBB_SLLNP
 01050105 3232   00   1     0.00000000E+00    # coeffBB_SRRNP
 01050105 3132   00   1     0.00000000E+00    # coeffBB_SLRNP
 01050105 4141   00   1     0.00000000E+00    # coeffBB_VLLNP
 01050105 4242   00   1     0.00000000E+00    # coeffBB_VRRNP
 01050105 4142   00   1     0.00000000E+00    # coeffBB_VLRNP
 01050105 4343   00   1     0.00000000E+00    # coeffBB_TLLNP
 01050105 4444   00   1     0.00000000E+00    # coeffBB_TRRNP
 03050305 3131   00   1     0.00000000E+00    # coeffBsBs_SLLNP
 03050305 3232   00   1     0.00000000E+00    # coeffBsBs_SRRNP
 03050305 3132   00   1     0.00000000E+00    # coeffBsBs_SLRNP
 03050305 4141   00   1     0.00000000E+00    # coeffBsBs_VLLNP
 03050305 4242   00   1     0.00000000E+00    # coeffBsBs_VRRNP
 03050305 4142   00   1     0.00000000E+00    # coeffBsBs_VLRNP
 03050305 4343   00   1     0.00000000E+00    # coeffBsBs_TLLNP
 03050305 4444   00   1     0.00000000E+00    # coeffBsBs_TRRNP
 01030103 3131   00   0     0.00000000E+00    # coeffKK_SLLSM
 01030103 3232   00   0     0.00000000E+00    # coeffKK_SRRSM
 01030103 3132   00   0     0.00000000E+00    # coeffKK_SLRSM
 01030103 4141   00   0     0.00000000E+00    # coeffKK_VLLSM
 01030103 4242   00   0     0.00000000E+00    # coeffKK_VRRSM
 01030103 4142   00   0     0.00000000E+00    # coeffKK_VLRSM
 01030103 4343   00   0     0.00000000E+00    # coeffKK_TLLSM
 01030103 4444   00   0     0.00000000E+00    # coeffKK_TRRSM
 01050105 3131   00   0     0.00000000E+00    # coeffBB_SLLSM
 01050105 3232   00   0     0.00000000E+00    # coeffBB_SRRSM
 01050105 3132   00   0     0.00000000E+00    # coeffBB_SLRSM
 01050105 4141   00   0     0.00000000E+00    # coeffBB_VLLSM
 01050105 4242   00   0     0.00000000E+00    # coeffBB_VRRSM
 01050105 4142   00   0     0.00000000E+00    # coeffBB_VLRSM
 01050105 4343   00   0     0.00000000E+00    # coeffBB_TLLSM
 01050105 4444   00   0     0.00000000E+00    # coeffBB_TRRSM
 03050305 3131   00   0     0.00000000E+00    # coeffBsBs_SLLSM
 03050305 3232   00   0     0.00000000E+00    # coeffBsBs_SRRSM
 03050305 3132   00   0     0.00000000E+00    # coeffBsBs_SLRSM
 03050305 4141   00   0     0.00000000E+00    # coeffBsBs_VLLSM
 03050305 4242   00   0     0.00000000E+00    # coeffBsBs_VRRSM
 03050305 4142   00   0     0.00000000E+00    # coeffBsBs_VLRSM
 03050305 4343   00   0     0.00000000E+00    # coeffBsBs_TLLSM
 03050305 4444   00   0     0.00000000E+00    # coeffBsBs_TRRSM
Block IMFWCOEF Q=  1.60000000E+02  # Im(Wilson coefficients) at scale Q 
     0305 4422   00   0     0.00000000E+00    # coeffC7sm
     0305 4422   00   2     0.00000000E+00    # coeffC7
     0305 4322   00   2     0.00000000E+00    # coeffC7p
     0305 4422   00   1     0.00000000E+00    # coeffC7NP
     0305 4322   00   1     0.00000000E+00    # coeffC7pNP
     0305 6421   00   0     0.00000000E+00    # coeffC8sm
     0305 6421   00   2     0.00000000E+00    # coeffC8
     0305 6321   00   2     0.00000000E+00    # coeffC8p
     0305 6421   00   1     0.00000000E+00    # coeffC8NP
     0305 6321   00   1     0.00000000E+00    # coeffC8pNP
 03051111 4133   00   0     0.00000000E+00    # coeffC9eeSM
 03051111 4133   00   2     0.00000000E+00    # coeffC9ee
 03051111 4233   00   2     0.00000000E+00    # coeffC9Pee
 03051111 4133   00   1     0.00000000E+00    # coeffC9eeNP
 03051111 4233   00   1     0.00000000E+00    # coeffC9PeeNP
 03051111 4137   00   0     0.00000000E+00    # coeffC10eeSM
 03051111 4137   00   2     0.00000000E+00    # coeffC10ee
 03051111 4237   00   2     0.00000000E+00    # coeffC10Pee
 03051111 4137   00   1     0.00000000E+00    # coeffC10eeNP
 03051111 4237   00   1     0.00000000E+00    # coeffC10PeeNP
 03051313 4133   00   0     0.00000000E+00    # coeffC9mumuSM
 03051313 4133   00   2     0.00000000E+00    # coeffC9mumu
 03051313 4233   00   2     0.00000000E+00    # coeffC9Pmumu
 03051313 4133   00   1     0.00000000E+00    # coeffC9mumuNP
 03051313 4233   00   1     0.00000000E+00    # coeffC9PmumuNP
 03051313 4137   00   0     0.00000000E+00    # coeffC10mumuSM
 03051313 4137   00   2     0.00000000E+00    # coeffC10mumu
 03051313 4237   00   2     0.00000000E+00    # coeffC10Pmumu
 03051313 4137   00   1     0.00000000E+00    # coeffC10mumuNP
 03051313 4237   00   1     0.00000000E+00    # coeffC10PmumuNP
 03051212 4141   00   0     0.00000000E+00    # coeffCLnu1nu1SM
 03051212 4141   00   2     0.00000000E+00    # coeffCLnu1nu1
 03051212 4241   00   2     0.00000000E+00    # coeffCLPnu1nu1
 03051212 4141   00   1     0.00000000E+00    # coeffCLnu1nu1NP
 03051212 4241   00   1     0.00000000E+00    # coeffCLPnu1nu1NP
 03051414 4141   00   0     0.00000000E+00    # coeffCLnu2nu2SM
 03051414 4141   00   2     0.00000000E+00    # coeffCLnu2nu2
 03051414 4241   00   2     0.00000000E+00    # coeffCLPnu2nu2
 03051414 4141   00   1     0.00000000E+00    # coeffCLnu2nu2NP
 03051414 4241   00   1     0.00000000E+00    # coeffCLPnu2nu2NP
 03051616 4141   00   0     0.00000000E+00    # coeffCLnu3nu3SM
 03051616 4141   00   2     0.00000000E+00    # coeffCLnu3nu3
 03051616 4241   00   2     0.00000000E+00    # coeffCLPnu3nu3
 03051616 4141   00   1     0.00000000E+00    # coeffCLnu3nu3NP
 03051616 4241   00   1     0.00000000E+00    # coeffCLPnu3nu3NP
 03051212 4142   00   0     0.00000000E+00    # coeffCRnu1nu1SM
 03051212 4142   00   2     0.00000000E+00    # coeffCRnu1nu1
 03051212 4242   00   2     0.00000000E+00    # coeffCRPnu1nu1
 03051212 4142   00   1     0.00000000E+00    # coeffCRnu1nu1NP
 03051212 4242   00   1     0.00000000E+00    # coeffCRPnu1nu1NP
 03051414 4142   00   0     0.00000000E+00    # coeffCRnu2nu2SM
 03051414 4142   00   2     0.00000000E+00    # coeffCRnu2nu2
 03051414 4242   00   2     0.00000000E+00    # coeffCRPnu2nu2
 03051414 4142   00   1     0.00000000E+00    # coeffCRnu2nu2NP
 03051414 4242   00   1     0.00000000E+00    # coeffCRPnu2nu2NP
 03051616 4142   00   0     0.00000000E+00    # coeffCRnu3nu3SM
 03051616 4142   00   2     0.00000000E+00    # coeffCRnu3nu3
 03051616 4242   00   2     0.00000000E+00    # coeffCRPnu3nu3
 03051616 4142   00   1     0.00000000E+00    # coeffCRnu3nu3NP
 03051616 4242   00   1     0.00000000E+00    # coeffCRPnu3nu3NP
 01030103 3131   00   2     0.00000000E+00    # coeffKK_SLL
 01030103 3232   00   2     0.00000000E+00    # coeffKK_SRR
 01030103 3132   00   2     0.00000000E+00    # coeffKK_SLR
 01030103 4141   00   2     0.00000000E+00    # coeffKK_VLL
 01030103 4242   00   2     0.00000000E+00    # coeffKK_VRR
 01030103 4142   00   2     0.00000000E+00    # coeffKK_VLR
 01030103 4343   00   2     0.00000000E+00    # coeffKK_TLL
 01030103 4444   00   2     0.00000000E+00    # coeffKK_TRR
 01050105 3131   00   2     0.00000000E+00    # coeffBB_SLL
 01050105 3232   00   2     0.00000000E+00    # coeffBB_SRR
 01050105 3132   00   2     0.00000000E+00    # coeffBB_SLR
 01050105 4141   00   2     0.00000000E+00    # coeffBB_VLL
 01050105 4242   00   2     0.00000000E+00    # coeffBB_VRR
 01050105 4142   00   2     0.00000000E+00    # coeffBB_VLR
 01050105 4343   00   2     0.00000000E+00    # coeffBB_TLL
 01050105 4444   00   2     0.00000000E+00    # coeffBB_TRR
 03050305 3131   00   2     0.00000000E+00    # coeffBsBs_SLL
 03050305 3232   00   2     0.00000000E+00    # coeffBsBs_SRR
 03050305 3132   00   2     0.00000000E+00    # coeffBsBs_SLR
 03050305 4141   00   2     0.00000000E+00    # coeffBsBs_VLL
 03050305 4242   00   2     0.00000000E+00    # coeffBsBs_VRR
 03050305 4142   00   2     0.00000000E+00    # coeffBsBs_VLR
 03050305 4343   00   2     0.00000000E+00    # coeffBsBs_TLL
 03050305 4444   00   2     0.00000000E+00    # coeffBsBs_TRR
 01030103 3131   00   1     0.00000000E+00    # coeffKK_SLLNP
 01030103 3232   00   1     0.00000000E+00    # coeffKK_SRRNP
 01030103 3132   00   1     0.00000000E+00    # coeffKK_SLRNP
 01030103 4141   00   1     0.00000000E+00    # coeffKK_VLLNP
 01030103 4242   00   1     0.00000000E+00    # coeffKK_VRRNP
 01030103 4142   00   1     0.00000000E+00    # coeffKK_VLRNP
 01030103 4343   00   1     0.00000000E+00    # coeffKK_TLLNP
 01030103 4444   00   1     0.00000000E+00    # coeffKK_TRRNP
 01050105 3131   00   1     0.00000000E+00    # coeffBB_SLLNP
 01050105 3232   00   1     0.00000000E+00    # coeffBB_SRRNP
 01050105 3132   00   1     0.00000000E+00    # coeffBB_SLRNP
 01050105 4141   00   1     0.00000000E+00    # coeffBB_VLLNP
 01050105 4242   00   1     0.00000000E+00    # coeffBB_VRRNP
 01050105 4142   00   1     0.00000000E+00    # coeffBB_VLRNP
 01050105 4343   00   1     0.00000000E+00    # coeffBB_TLLNP
 01050105 4444   00   1     0.00000000E+00    # coeffBB_TRRNP
 03050305 3131   00   1     0.00000000E+00    # coeffBsBs_SLLNP
 03050305 3232   00   1     0.00000000E+00    # coeffBsBs_SRRNP
 03050305 3132   00   1     0.00000000E+00    # coeffBsBs_SLRNP
 03050305 4141   00   1     0.00000000E+00    # coeffBsBs_VLLNP
 03050305 4242   00   1     0.00000000E+00    # coeffBsBs_VRRNP
 03050305 4142   00   1     0.00000000E+00    # coeffBsBs_VLRNP
 03050305 4343   00   1     0.00000000E+00    # coeffBsBs_TLLNP
 03050305 4444   00   1     0.00000000E+00    # coeffBsBs_TRRNP
 01030103 3131   00   0     0.00000000E+00    # coeffKK_SLLSM
 01030103 3232   00   0     0.00000000E+00    # coeffKK_SRRSM
 01030103 3132   00   0     0.00000000E+00    # coeffKK_SLRSM
 01030103 4141   00   0     0.00000000E+00    # coeffKK_VLLSM
 01030103 4242   00   0     0.00000000E+00    # coeffKK_VRRSM
 01030103 4142   00   0     0.00000000E+00    # coeffKK_VLRSM
 01030103 4343   00   0     0.00000000E+00    # coeffKK_TLLSM
 01030103 4444   00   0     0.00000000E+00    # coeffKK_TRRSM
 01050105 3131   00   0     0.00000000E+00    # coeffBB_SLLSM
 01050105 3232   00   0     0.00000000E+00    # coeffBB_SRRSM
 01050105 3132   00   0     0.00000000E+00    # coeffBB_SLRSM
 01050105 4141   00   0     0.00000000E+00    # coeffBB_VLLSM
 01050105 4242   00   0     0.00000000E+00    # coeffBB_VRRSM
 01050105 4142   00   0     0.00000000E+00    # coeffBB_VLRSM
 01050105 4343   00   0     0.00000000E+00    # coeffBB_TLLSM
 01050105 4444   00   0     0.00000000E+00    # coeffBB_TRRSM
 03050305 3131   00   0     0.00000000E+00    # coeffBsBs_SLLSM
 03050305 3232   00   0     0.00000000E+00    # coeffBsBs_SRRSM
 03050305 3132   00   0     0.00000000E+00    # coeffBsBs_SLRSM
 03050305 4141   00   0     0.00000000E+00    # coeffBsBs_VLLSM
 03050305 4242   00   0     0.00000000E+00    # coeffBsBs_VRRSM
 03050305 4142   00   0     0.00000000E+00    # coeffBsBs_VLRSM
 03050305 4343   00   0     0.00000000E+00    # coeffBsBs_TLLSM
 03050305 4444   00   0     0.00000000E+00    # coeffBsBs_TRRSM
DECAY   1000001     6.60296928E-01   # Sd_1
#    BR                NDA      ID1      ID2
     4.83319259E-01    2     -1000022          5   # BR(Sd_1 -> Chi_1^* Fd_3 )
     2.90039255E-02    2     -1000023          5   # BR(Sd_1 -> Chi_2^* Fd_3 )
     2.62361158E-03    2     -1000025          5   # BR(Sd_1 -> Chi_3^* Fd_3 )
     3.08047458E-02    2     -1000035          5   # BR(Sd_1 -> Chi_4^* Fd_3 )
     4.54183656E-01    2      1000024          6   # BR(Sd_1 -> Cha1_1^* Fu_3 )
     6.48024398E-05    2      1000037          6   # BR(Sd_1 -> Cha1_2^* Fu_3 )
DECAY   1000003     1.99983352E+01   # Sd_2
#    BR                NDA      ID1      ID2
     6.59236285E-01    2            6   -2000024   # BR(Sd_2 -> Fu_3 Cha2_1 )
     1.90071987E-01    2            6   -2000037   # BR(Sd_2 -> Fu_3 Cha2_2 )
     1.59735441E-02    2            5    1000022   # BR(Sd_2 -> Fd_3 Chi_1 )
     1.58997669E-02    2            5    1000023   # BR(Sd_2 -> Fd_3 Chi_2 )
     1.18524191E-01    2            5    1000025   # BR(Sd_2 -> Fd_3 Chi_3 )
     2.94225251E-04    2            5    1000035   # BR(Sd_2 -> Fd_3 Chi_4 )
DECAY   1000005     7.56142060E+01   # Sd_3
#    BR                NDA      ID1      ID2
     3.80551860E-02    2            2   -2000024   # BR(Sd_3 -> Fu_1 Cha2_1 )
     2.15873811E-01    2            2   -2000037   # BR(Sd_3 -> Fu_1 Cha2_2 )
     5.70396074E-06    2            1    1000022   # BR(Sd_3 -> Fd_1 Chi_1 )
     1.25474379E-02    2            1    1000023   # BR(Sd_3 -> Fd_1 Chi_2 )
     1.14306205E-01    2            1    1000025   # BR(Sd_3 -> Fd_1 Chi_3 )
     3.88116922E-03    2            1    1000035   # BR(Sd_3 -> Fd_1 Chi_4 )
     6.15330487E-01    2      1000021          1   # BR(Sd_3 -> Glu Fd_1 )
DECAY   2000001     7.56152302E+01   # Sd_4
#    BR                NDA      ID1      ID2
     3.80635705E-02    2            4   -2000024   # BR(Sd_4 -> Fu_2 Cha2_1 )
     2.15870798E-01    2            4   -2000037   # BR(Sd_4 -> Fu_2 Cha2_2 )
     1.03467028E-05    2            3    1000022   # BR(Sd_4 -> Fd_2 Chi_1 )
     1.25472977E-02    2            3    1000023   # BR(Sd_4 -> Fd_2 Chi_2 )
     1.14304659E-01    2            3    1000025   # BR(Sd_4 -> Fd_2 Chi_3 )
     3.88111682E-03    2            3    1000035   # BR(Sd_4 -> Fd_2 Chi_4 )
     6.15322210E-01    2      1000021          3   # BR(Sd_4 -> Glu Fd_2 )
DECAY   2000003     4.81202938E+01   # Sd_5
#    BR                NDA      ID1      ID2
     3.89637978E-07    2     -1000022          1   # BR(Sd_5 -> Chi_1^* Fd_1 )
     1.07392027E-03    2     -1000023          1   # BR(Sd_5 -> Chi_2^* Fd_1 )
     1.30719953E-04    2     -1000025          1   # BR(Sd_5 -> Chi_3^* Fd_1 )
     2.12783906E-02    2     -1000035          1   # BR(Sd_5 -> Chi_4^* Fd_1 )
     9.77516559E-01    2     -1000021          1   # BR(Sd_5 -> Glu^* Fd_1 )
     2.04477384E-08    2      1000024          2   # BR(Sd_5 -> Cha1_1^* Fu_1 )
     3.55653112E-12    2      1000037          2   # BR(Sd_5 -> Cha1_2^* Fu_1 )
DECAY   2000005     4.81210106E+01   # Sd_6
#    BR                NDA      ID1      ID2
     7.70649101E-06    2     -1000022          3   # BR(Sd_6 -> Chi_1^* Fd_2 )
     1.07395019E-03    2     -1000023          3   # BR(Sd_6 -> Chi_2^* Fd_2 )
     1.30718367E-04    2     -1000025          3   # BR(Sd_6 -> Chi_3^* Fd_2 )
     2.12780752E-02    2     -1000035          3   # BR(Sd_6 -> Chi_4^* Fd_2 )
     9.77502167E-01    2     -1000021          3   # BR(Sd_6 -> Glu^* Fd_2 )
     7.38151376E-06    2      1000024          4   # BR(Sd_6 -> Cha1_1^* Fu_2 )
     1.28388688E-09    2      1000037          4   # BR(Sd_6 -> Cha1_2^* Fu_2 )
DECAY   1000002     2.40797515E+01   # Su_1
#    BR                NDA      ID1      ID2
     5.04012661E-01    2      2000024          5   # BR(Su_1 -> Cha2_1^* Fd_3 )
     3.86687533E-03    2      2000037          5   # BR(Su_1 -> Cha2_2^* Fd_3 )
     3.05091691E-03    2     -1000022          6   # BR(Su_1 -> Chi_1^* Fu_3 )
     4.86825584E-01    2     -1000023          6   # BR(Su_1 -> Chi_2^* Fu_3 )
     2.24396331E-03    2     -1000025          6   # BR(Su_1 -> Chi_3^* Fu_3 )
DECAY   1000004     2.03451900E+01   # Su_2
#    BR                NDA      ID1      ID2
     1.65835621E-02    2            5   -1000024   # BR(Su_2 -> Fd_3 Cha1_1 )
     2.70178333E-01    2            5   -1000037   # BR(Su_2 -> Fd_3 Cha1_2 )
     3.65857521E-03    2            6    1000022   # BR(Su_2 -> Fu_3 Chi_1 )
     5.99151654E-01    2            6    1000023   # BR(Su_2 -> Fu_3 Chi_2 )
     1.10427875E-01    2            6    1000025   # BR(Su_2 -> Fu_3 Chi_3 )
DECAY   1000006     7.57371427E+01   # Su_3
#    BR                NDA      ID1      ID2
     4.71791623E-04    2            1   -1000024   # BR(Su_3 -> Fd_1 Cha1_1 )
     2.54092194E-01    2            1   -1000037   # BR(Su_3 -> Fd_1 Cha1_2 )
     3.61060471E-06    2            2    1000022   # BR(Su_3 -> Fu_1 Chi_1 )
     7.37028135E-03    2            2    1000023   # BR(Su_3 -> Fu_1 Chi_2 )
     1.20377171E-01    2            2    1000025   # BR(Su_3 -> Fu_1 Chi_3 )
     2.89097247E-03    2            2    1000035   # BR(Su_3 -> Fu_1 Chi_4 )
     6.14793980E-01    2      1000021          2   # BR(Su_3 -> Glu Fu_1 )
DECAY   2000002     7.57381097E+01   # Su_4
#    BR                NDA      ID1      ID2
     4.76450936E-04    2            3   -1000024   # BR(Su_4 -> Fd_2 Cha1_1 )
     2.54088976E-01    2            3   -1000037   # BR(Su_4 -> Fd_2 Cha1_2 )
     3.66588911E-06    2            4    1000022   # BR(Su_4 -> Fu_2 Chi_1 )
     7.37896968E-03    2            4    1000023   # BR(Su_4 -> Fu_2 Chi_2 )
     1.20375590E-01    2            4    1000025   # BR(Su_4 -> Fu_2 Chi_3 )
     2.89094966E-03    2            4    1000035   # BR(Su_4 -> Fu_2 Chi_4 )
     6.14785398E-01    2      1000021          4   # BR(Su_4 -> Glu Fu_2 )
DECAY   2000004     5.12776334E+01   # Su_5
#    BR                NDA      ID1      ID2
     4.99569879E-11    2      2000024          1   # BR(Su_5 -> Cha2_1^* Fd_1 )
     4.75990215E-13    2      2000037          1   # BR(Su_5 -> Cha2_2^* Fd_1 )
     1.38561424E-06    2     -1000022          2   # BR(Su_5 -> Chi_1^* Fu_1 )
     4.02919769E-03    2     -1000023          2   # BR(Su_5 -> Chi_2^* Fu_1 )
     4.90426834E-04    2     -1000025          2   # BR(Su_5 -> Chi_3^* Fu_1 )
     7.98121662E-02    2     -1000035          2   # BR(Su_5 -> Chi_4^* Fu_1 )
     9.15666824E-01    2     -1000021          2   # BR(Su_5 -> Glu^* Fu_1 )
DECAY   2000006     5.12789110E+01   # Su_6
#    BR                NDA      ID1      ID2
     1.28917771E-05    2      2000024          3   # BR(Su_6 -> Cha2_1^* Fd_2 )
     1.22832862E-07    2      2000037          3   # BR(Su_6 -> Cha2_2^* Fd_2 )
     1.46759546E-06    2     -1000022          4   # BR(Su_6 -> Chi_1^* Fu_2 )
     4.04205098E-03    2     -1000023          4   # BR(Su_6 -> Chi_2^* Fu_2 )
     4.90474122E-04    2     -1000025          4   # BR(Su_6 -> Chi_3^* Fu_2 )
     7.98101168E-02    2     -1000035          4   # BR(Su_6 -> Chi_4^* Fu_2 )
     9.15642876E-01    2     -1000021          4   # BR(Su_6 -> Glu^* Fu_2 )
DECAY   1000011     6.54699987E+00   # Se_1
#    BR                NDA      ID1      ID2
     1.22749608E-01    2           16   -2000024   # BR(Se_1 -> Fv_3 Cha2_1 )
     5.24042874E-01    2           16   -2000037   # BR(Se_1 -> Fv_3 Cha2_2 )
     2.06517923E-02    2           15    1000022   # BR(Se_1 -> Fe_3 Chi_1 )
     1.17951844E-02    2           15    1000023   # BR(Se_1 -> Fe_3 Chi_2 )
     3.20719626E-01    2           15    1000025   # BR(Se_1 -> Fe_3 Chi_3 )
     4.09159579E-05    2           15    1000035   # BR(Se_1 -> Fe_3 Chi_4 )
DECAY   1000013     6.41339069E+00   # Se_2
#    BR                NDA      ID1      ID2
     1.25333626E-01    2           14   -2000024   # BR(Se_2 -> Fv_2 Cha2_1 )
     5.35126599E-01    2           14   -2000037   # BR(Se_2 -> Fv_2 Cha2_2 )
     8.13312299E-05    2           13    1000022   # BR(Se_2 -> Fe_2 Chi_1 )
     1.19101103E-02    2           13    1000023   # BR(Se_2 -> Fe_2 Chi_2 )
     3.27504141E-01    2           13    1000025   # BR(Se_2 -> Fe_2 Chi_3 )
     4.41925822E-05    2           13    1000035   # BR(Se_2 -> Fe_2 Chi_4 )
DECAY   1000015     6.41291654E+00   # Se_3
#    BR                NDA      ID1      ID2
     1.25342988E-01    2           12   -2000024   # BR(Se_3 -> Fv_1 Cha2_1 )
     5.35166755E-01    2           12   -2000037   # BR(Se_3 -> Fv_1 Cha2_2 )
     6.80472312E-06    2           11    1000022   # BR(Se_3 -> Fe_1 Chi_1 )
     1.19105267E-02    2           11    1000023   # BR(Se_3 -> Fe_1 Chi_2 )
     3.27528721E-01    2           11    1000025   # BR(Se_3 -> Fe_1 Chi_3 )
     4.42044240E-05    2           11    1000035   # BR(Se_3 -> Fe_1 Chi_4 )
DECAY   2000011     4.17461098E-01   # Se_4
#    BR                NDA      ID1      ID2
     3.24463051E-01    2     -1000022         15   # BR(Se_4 -> Chi_1^* Fe_3 )
     3.16287355E-01    2     -1000023         15   # BR(Se_4 -> Chi_2^* Fe_3 )
     2.96610589E-02    2     -1000025         15   # BR(Se_4 -> Chi_3^* Fe_3 )
     3.45085478E-03    2     -1000035         15   # BR(Se_4 -> Chi_4^* Fe_3 )
     3.26092920E-01    2      1000024         16   # BR(Se_4 -> Cha1_1^* Fv_3 )
     4.47598607E-05    2      1000037         16   # BR(Se_4 -> Cha1_2^* Fv_3 )
DECAY   2000013     1.46166529E-01   # Se_5
#    BR                NDA      ID1      ID2
     3.59054583E-03    2     -1000022         13   # BR(Se_5 -> Chi_1^* Fe_2 )
     8.97792183E-01    2     -1000023         13   # BR(Se_5 -> Chi_2^* Fe_2 )
     8.47220156E-02    2     -1000025         13   # BR(Se_5 -> Chi_3^* Fe_2 )
     1.06006525E-02    2     -1000035         13   # BR(Se_5 -> Chi_4^* Fe_2 )
     3.29415069E-03    2      1000024         14   # BR(Se_5 -> Cha1_1^* Fv_2 )
     4.52228857E-07    2      1000037         14   # BR(Se_5 -> Cha1_2^* Fv_2 )
DECAY   2000015     1.45203577E-01   # Se_6
#    BR                NDA      ID1      ID2
     3.16101413E-04    2     -1000022         11   # BR(Se_6 -> Chi_1^* Fe_1 )
     9.03726293E-01    2     -1000023         11   # BR(Se_6 -> Chi_2^* Fe_1 )
     8.52838987E-02    2     -1000025         11   # BR(Se_6 -> Chi_3^* Fe_1 )
     1.06736292E-02    2     -1000035         11   # BR(Se_6 -> Chi_4^* Fe_1 )
     7.75615919E-08    2      1000024         12   # BR(Se_6 -> Cha1_1^* Fv_1 )
     1.06478460E-11    2      1000037         12   # BR(Se_6 -> Cha1_2^* Fv_1 )
DECAY   1000012     6.64080341E+00   # Sv_1
#    BR                NDA      ID1      ID2
     2.18875902E-02    2           15   -1000024   # BR(Sv_1 -> Fe_3 Cha1_1 )
     6.50014254E-01    2           15   -1000037   # BR(Sv_1 -> Fe_3 Cha1_2 )
     2.67533668E-05    2           16    1000022   # BR(Sv_1 -> Fv_3 Chi_1 )
     6.09355398E-02    2           16    1000023   # BR(Sv_1 -> Fv_3 Chi_2 )
     2.67122194E-01    2           16    1000025   # BR(Sv_1 -> Fv_3 Chi_3 )
     1.36684875E-05    2           16    1000035   # BR(Sv_1 -> Fv_3 Chi_4 )
DECAY   1000014     6.50807419E+00   # Sv_2
#    BR                NDA      ID1      ID2
     1.63894051E-03    2           13   -1000024   # BR(Sv_2 -> Fe_2 Cha1_1 )
     6.63475125E-01    2           13   -1000037   # BR(Sv_2 -> Fe_2 Cha1_2 )
     2.73046757E-05    2           14    1000022   # BR(Sv_2 -> Fv_2 Chi_1 )
     6.21915795E-02    2           14    1000023   # BR(Sv_2 -> Fv_2 Chi_2 )
     2.72652327E-01    2           14    1000025   # BR(Sv_2 -> Fv_2 Chi_3 )
     1.47228178E-05    2           14    1000035   # BR(Sv_2 -> Fv_2 Chi_4 )
DECAY   1000016     6.50760316E+00   # Sv_3
#    BR                NDA      ID1      ID2
     1.56561129E-03    2           11   -1000024   # BR(Sv_3 -> Fe_1 Cha1_1 )
     6.63523873E-01    2           11   -1000037   # BR(Sv_3 -> Fe_1 Cha1_2 )
     2.73066723E-05    2           12    1000022   # BR(Sv_3 -> Fv_1 Chi_1 )
     6.21961282E-02    2           12    1000023   # BR(Sv_3 -> Fv_1 Chi_2 )
     2.72672354E-01    2           12    1000025   # BR(Sv_3 -> Fv_1 Chi_3 )
     1.47266725E-05    2           12    1000035   # BR(Sv_3 -> Fv_1 Chi_4 )
DECAY        25     3.97850448E-03   # hh_1
#    BR                NDA      ID1      ID2
     2.11176777E-03    2           22         22   # BR(hh_1 -> VP VP )
     8.00878189E-02    2           21         21   # BR(hh_1 -> VG VG )
     1.93197121E-02    2           23         23   # BR(hh_1 -> VZ VZ )
     1.81833591E-01    2           24        -24   # BR(hh_1 -> VWm^* VWm_virt )
     6.41760117E-07    2           -1          1   # BR(hh_1 -> Fd_1^* Fd_1 )
     2.30835419E-04    2           -3          3   # BR(hh_1 -> Fd_2^* Fd_2 )
     6.18239365E-01    2           -5          5   # BR(hh_1 -> Fd_3^* Fd_3 )
     5.55658760E-09    2          -11         11   # BR(hh_1 -> Fe_1^* Fe_1 )
     2.48223989E-04    2          -13         13   # BR(hh_1 -> Fe_2^* Fe_2 )
     7.16484493E-02    2          -15         15   # BR(hh_1 -> Fe_3^* Fe_3 )
     1.10635183E-07    2           -2          2   # BR(hh_1 -> Fu_1^* Fu_1 )
     2.62794787E-02    2           -4          4   # BR(hh_1 -> Fu_2^* Fu_2 )
DECAY        35     2.20829882E+00   # hh_2
#    BR                NDA      ID1      ID2
     6.88474502E-07    2           22         22   # BR(hh_2 -> VP VP )
     1.96491078E-04    2           21         21   # BR(hh_2 -> VG VG )
     1.53510217E-04    2      1000024   -1000024   # BR(hh_2 -> Cha1_1^* Cha1_1 )
     1.24371874E-04    2      2000024   -2000024   # BR(hh_2 -> Cha2_1^* Cha2_1 )
     1.12319989E-07    2     -1000022    1000022   # BR(hh_2 -> Chi_1^* Chi_1 )
     7.06418732E-02    2     -1000022    1000023   # BR(hh_2 -> Chi_1^* Chi_2 )
     7.06418732E-02    2     -1000023    1000022   # BR(hh_2 -> Chi_2^* Chi_1 )
     7.60008705E-09    2     -1000023    1000023   # BR(hh_2 -> Chi_2^* Chi_2 )
     5.97565830E-07    2           -1          1   # BR(hh_2 -> Fd_1^* Fd_1 )
     2.14938948E-04    2           -3          3   # BR(hh_2 -> Fd_2^* Fd_2 )
     5.77121691E-01    2           -5          5   # BR(hh_2 -> Fd_3^* Fd_3 )
     6.92276121E-09    2          -11         11   # BR(hh_2 -> Fe_1^* Fe_1 )
     3.09255050E-04    2          -13         13   # BR(hh_2 -> Fe_2^* Fe_2 )
     8.93727919E-02    2          -15         15   # BR(hh_2 -> Fe_3^* Fe_3 )
     1.17500706E-11    2           -2          2   # BR(hh_2 -> Fu_1^* Fu_1 )
     2.79134711E-06    2           -4          4   # BR(hh_2 -> Fu_2^* Fu_2 )
     1.88538481E-01    2           -6          6   # BR(hh_2 -> Fu_3^* Fu_3 )
     1.69474546E-03    2           25         25   # BR(hh_2 -> hh_1 hh_1 )
     6.58433829E-04    2          -24         24   # BR(hh_2 -> VWm VWm^* )
     3.27339321E-04    2           23         23   # BR(hh_2 -> VZ VZ )
DECAY        45     2.71780884E+02   # hh_3
#    BR                NDA      ID1      ID2
     1.19316080E-07    2           22         22   # BR(hh_3 -> VP VP )
     2.18563710E-08    2           21         21   # BR(hh_3 -> VG VG )
     6.23523575E-04    2           36         36   # BR(hh_3 -> Ah_2 Ah_2 )
     6.95439276E-05    2           36         23   # BR(hh_3 -> Ah_2 VZ )
     1.06431838E-23    2           46         23   # BR(hh_3 -> Ah_3 VZ )
     2.21605002E-01    2      1000024   -1000024   # BR(hh_3 -> Cha1_1^* Cha1_1 )
     2.09289041E-04    2      1000024   -1000037   # BR(hh_3 -> Cha1_1^* Cha1_2 )
     2.09289041E-04    2      1000037   -1000024   # BR(hh_3 -> Cha1_2^* Cha1_1 )
     2.42441070E-05    2      1000037   -1000037   # BR(hh_3 -> Cha1_2^* Cha1_2 )
     1.86642912E-01    2      2000024   -2000024   # BR(hh_3 -> Cha2_1^* Cha2_1 )
     1.60199284E-02    2      2000024   -2000037   # BR(hh_3 -> Cha2_1^* Cha2_2 )
     1.60199284E-02    2      2000037   -2000024   # BR(hh_3 -> Cha2_2^* Cha2_1 )
     4.85887675E-04    2      2000037   -2000037   # BR(hh_3 -> Cha2_2^* Cha2_2 )
     2.09870916E-01    2     -1000022    1000022   # BR(hh_3 -> Chi_1^* Chi_1 )
     5.04332766E-03    2     -1000022    1000023   # BR(hh_3 -> Chi_1^* Chi_2 )
     2.50457691E-04    2     -1000022    1000025   # BR(hh_3 -> Chi_1^* Chi_3 )
     1.11886149E-04    2     -1000022    1000035   # BR(hh_3 -> Chi_1^* Chi_4 )
     5.04332766E-03    2     -1000023    1000022   # BR(hh_3 -> Chi_2^* Chi_1 )
     1.84575660E-01    2     -1000023    1000023   # BR(hh_3 -> Chi_2^* Chi_2 )
     7.40701430E-03    2     -1000023    1000025   # BR(hh_3 -> Chi_2^* Chi_3 )
     3.43835104E-03    2     -1000023    1000035   # BR(hh_3 -> Chi_2^* Chi_4 )
     2.50457691E-04    2     -1000025    1000022   # BR(hh_3 -> Chi_3^* Chi_1 )
     7.40701430E-03    2     -1000025    1000023   # BR(hh_3 -> Chi_3^* Chi_2 )
     6.78725665E-05    2     -1000025    1000025   # BR(hh_3 -> Chi_3^* Chi_3 )
     2.60005470E-05    2     -1000025    1000035   # BR(hh_3 -> Chi_3^* Chi_4 )
     1.11886149E-04    2     -1000035    1000022   # BR(hh_3 -> Chi_4^* Chi_1 )
     3.43835104E-03    2     -1000035    1000023   # BR(hh_3 -> Chi_4^* Chi_2 )
     2.60005470E-05    2     -1000035    1000025   # BR(hh_3 -> Chi_4^* Chi_3 )
     7.99657437E-06    2     -1000035    1000035   # BR(hh_3 -> Chi_4^* Chi_4 )
     1.45070268E-14    2           -1          1   # BR(hh_3 -> Fd_1^* Fd_1 )
     5.23703096E-12    2           -3          3   # BR(hh_3 -> Fd_2^* Fd_2 )
     1.40839388E-08    2           -5          5   # BR(hh_3 -> Fd_3^* Fd_3 )
     1.76205326E-16    2          -11         11   # BR(hh_3 -> Fe_1^* Fe_1 )
     7.53333045E-12    2          -13         13   # BR(hh_3 -> Fe_2^* Fe_2 )
     2.13072459E-09    2          -15         15   # BR(hh_3 -> Fe_3^* Fe_3 )
     2.50998900E-15    2           -2          2   # BR(hh_3 -> Fu_1^* Fu_1 )
     6.47736820E-10    2           -4          4   # BR(hh_3 -> Fu_2^* Fu_2 )
     3.57458069E-05    2           -6          6   # BR(hh_3 -> Fu_3^* Fu_3 )
     7.82166861E-04    2           25         25   # BR(hh_3 -> hh_1 hh_1 )
     6.11310999E-05    2           25         35   # BR(hh_3 -> hh_1 hh_2 )
     6.22326375E-04    2           35         35   # BR(hh_3 -> hh_2 hh_2 )
     1.25198254E-03    2           37        -37   # BR(hh_3 -> Hpm_2^* Hpm_2 )
     6.97600485E-05    2          -37         24   # BR(hh_3 -> Hpm_2 VWm^* )
     6.97600485E-05    2           37        -24   # BR(hh_3 -> Hpm_2^* VWm )
     1.87275395E-02    2         -401        401   # BR(hh_3 -> Rh_1^* Rh_1 )
     5.15791846E-06    2         -401        402   # BR(hh_3 -> Rh_1^* Rh_2 )
     5.15791846E-06    2         -402        401   # BR(hh_3 -> Rh_2^* Rh_1 )
     1.35317495E-02    2         -402        402   # BR(hh_3 -> Rh_2^* Rh_2 )
     2.85767787E-03    2     -1000001    1000001   # BR(hh_3 -> Sd_1^* Sd_1 )
     6.64627436E-04    2     -1000003    1000003   # BR(hh_3 -> Sd_2^* Sd_2 )
     2.46927109E-03    2     -1000011    1000011   # BR(hh_3 -> Se_1^* Se_1 )
     2.46898583E-03    2     -1000013    1000013   # BR(hh_3 -> Se_2^* Se_2 )
     2.46898482E-03    2     -1000015    1000015   # BR(hh_3 -> Se_3^* Se_3 )
     9.63899126E-03    2     -2000011    2000011   # BR(hh_3 -> Se_4^* Se_4 )
     9.63675807E-03    2     -2000013    2000013   # BR(hh_3 -> Se_5^* Se_5 )
     9.63675015E-03    2     -2000015    2000015   # BR(hh_3 -> Se_6^* Se_6 )
     1.95020401E-02    2         -404        404   # BR(hh_3 -> SRdp^* SRdp )
     1.41683973E-02    2         -403        403   # BR(hh_3 -> SRum^* SRum )
     1.15361818E-02    2     -1000002    1000002   # BR(hh_3 -> Su_1^* Su_1 )
     7.38242635E-04    2     -1000004    1000004   # BR(hh_3 -> Su_2^* Su_2 )
     2.36417084E-03    2     -1000012    1000012   # BR(hh_3 -> Sv_1^* Sv_1 )
     2.36389525E-03    2     -1000014    1000014   # BR(hh_3 -> Sv_2^* Sv_2 )
     2.36389428E-03    2     -1000016    1000016   # BR(hh_3 -> Sv_3^* Sv_3 )
     1.98163150E-03    2          -24         24   # BR(hh_3 -> VWm VWm^* )
     9.90796165E-04    2           23         23   # BR(hh_3 -> VZ VZ )
DECAY        55     2.26573127E+02   # hh_4
#    BR                NDA      ID1      ID2
     1.25065528E-08    2           22         22   # BR(hh_4 -> VP VP )
     1.13962721E-09    2           21         21   # BR(hh_4 -> VG VG )
     4.71092164E-05    2           36         36   # BR(hh_4 -> Ah_2 Ah_2 )
     2.79612685E-23    2           36         46   # BR(hh_4 -> Ah_2 Ah_3 )
     5.08528065E-06    2           36         23   # BR(hh_4 -> Ah_2 VZ )
     1.26270268E-24    2           46         23   # BR(hh_4 -> Ah_3 VZ )
     2.08596509E-24    2           56         23   # BR(hh_4 -> Ah_4 VZ )
     1.20885253E-01    2      1000024   -1000024   # BR(hh_4 -> Cha1_1^* Cha1_1 )
     1.66424443E-04    2      1000024   -1000037   # BR(hh_4 -> Cha1_1^* Cha1_2 )
     1.66424443E-04    2      1000037   -1000024   # BR(hh_4 -> Cha1_2^* Cha1_1 )
     2.13472018E-01    2      1000037   -1000037   # BR(hh_4 -> Cha1_2^* Cha1_2 )
     1.13235418E-01    2      2000024   -2000024   # BR(hh_4 -> Cha2_1^* Cha2_1 )
     1.59225382E-02    2      2000024   -2000037   # BR(hh_4 -> Cha2_1^* Cha2_2 )
     1.59225382E-02    2      2000037   -2000024   # BR(hh_4 -> Cha2_2^* Cha2_1 )
     1.87829282E-01    2      2000037   -2000037   # BR(hh_4 -> Cha2_2^* Cha2_2 )
     1.27030439E-01    2     -1000022    1000022   # BR(hh_4 -> Chi_1^* Chi_1 )
     3.05338494E-03    2     -1000022    1000023   # BR(hh_4 -> Chi_1^* Chi_2 )
     1.54106177E-04    2     -1000022    1000025   # BR(hh_4 -> Chi_1^* Chi_3 )
     7.22480111E-05    2     -1000022    1000035   # BR(hh_4 -> Chi_1^* Chi_4 )
     3.05338494E-03    2     -1000023    1000022   # BR(hh_4 -> Chi_2^* Chi_1 )
     1.11771117E-01    2     -1000023    1000023   # BR(hh_4 -> Chi_2^* Chi_2 )
     4.56049410E-03    2     -1000023    1000025   # BR(hh_4 -> Chi_2^* Chi_3 )
     2.22411296E-03    2     -1000023    1000035   # BR(hh_4 -> Chi_2^* Chi_4 )
     1.54106177E-04    2     -1000025    1000022   # BR(hh_4 -> Chi_3^* Chi_1 )
     4.56049410E-03    2     -1000025    1000023   # BR(hh_4 -> Chi_3^* Chi_2 )
     3.87269892E-05    2     -1000025    1000025   # BR(hh_4 -> Chi_3^* Chi_3 )
     1.49784242E-05    2     -1000025    1000035   # BR(hh_4 -> Chi_3^* Chi_4 )
     7.22480111E-05    2     -1000035    1000022   # BR(hh_4 -> Chi_4^* Chi_1 )
     2.22411296E-03    2     -1000035    1000023   # BR(hh_4 -> Chi_4^* Chi_2 )
     1.49784242E-05    2     -1000035    1000025   # BR(hh_4 -> Chi_4^* Chi_3 )
     4.87534055E-06    2     -1000035    1000035   # BR(hh_4 -> Chi_4^* Chi_4 )
     7.50847256E-16    2           -1          1   # BR(hh_4 -> Fd_1^* Fd_1 )
     2.71055627E-13    2           -3          3   # BR(hh_4 -> Fd_2^* Fd_2 )
     7.28949851E-10    2           -5          5   # BR(hh_4 -> Fd_3^* Fd_3 )
     9.12842611E-18    2          -11         11   # BR(hh_4 -> Fe_1^* Fe_1 )
     3.90268852E-13    2          -13         13   # BR(hh_4 -> Fe_2^* Fe_2 )
     1.10383563E-10    2          -15         15   # BR(hh_4 -> Fe_3^* Fe_3 )
     1.38538622E-16    2           -2          2   # BR(hh_4 -> Fu_1^* Fu_1 )
     3.57517300E-11    2           -4          4   # BR(hh_4 -> Fu_2^* Fu_2 )
     1.97908473E-06    2           -6          6   # BR(hh_4 -> Fu_3^* Fu_3 )
     4.94174299E-05    2           25         25   # BR(hh_4 -> hh_1 hh_1 )
     4.16146562E-06    2           25         35   # BR(hh_4 -> hh_1 hh_2 )
     1.97825775E-04    2           25         45   # BR(hh_4 -> hh_1 hh_3 )
     4.70227690E-05    2           35         35   # BR(hh_4 -> hh_2 hh_2 )
     7.67544455E-05    2           37        -37   # BR(hh_4 -> Hpm_2^* Hpm_2 )
     4.14834214E-06    2          -37         24   # BR(hh_4 -> Hpm_2 VWm^* )
     4.14834214E-06    2           37        -24   # BR(hh_4 -> Hpm_2^* VWm )
     8.99051844E-06    2          -47         24   # BR(hh_4 -> Hpm_3 VWm^* )
     8.99051844E-06    2           47        -24   # BR(hh_4 -> Hpm_3^* VWm )
     1.26318417E-02    2         -401        401   # BR(hh_4 -> Rh_1^* Rh_1 )
     3.61877940E-06    2         -401        402   # BR(hh_4 -> Rh_1^* Rh_2 )
     3.61877940E-06    2         -402        401   # BR(hh_4 -> Rh_2^* Rh_1 )
     1.03366234E-02    2         -402        402   # BR(hh_4 -> Rh_2^* Rh_2 )
     5.03958818E-07    2     -1000001    1000001   # BR(hh_4 -> Sd_1^* Sd_1 )
     6.85195542E-03    2     -1000003    1000003   # BR(hh_4 -> Sd_2^* Sd_2 )
     2.37510190E-03    2     -1000011    1000011   # BR(hh_4 -> Se_1^* Se_1 )
     2.37492113E-03    2     -1000013    1000013   # BR(hh_4 -> Se_2^* Se_2 )
     2.37492049E-03    2     -1000015    1000015   # BR(hh_4 -> Se_3^* Se_3 )
     1.62598332E-06    2     -2000011    2000011   # BR(hh_4 -> Se_4^* Se_4 )
     1.62572211E-06    2     -2000013    2000013   # BR(hh_4 -> Se_5^* Se_5 )
     1.62572118E-06    2     -2000015    2000015   # BR(hh_4 -> Se_6^* Se_6 )
     1.18765258E-02    2         -404        404   # BR(hh_4 -> SRdp^* SRdp )
     9.73114341E-03    2         -403        403   # BR(hh_4 -> SRum^* SRum )
     2.24207396E-06    2     -1000002    1000002   # BR(hh_4 -> Su_1^* Su_1 )
     6.70222765E-03    2     -1000004    1000004   # BR(hh_4 -> Su_2^* Su_2 )
     2.50683503E-03    2     -1000012    1000012   # BR(hh_4 -> Sv_1^* Sv_1 )
     2.50664490E-03    2     -1000014    1000014   # BR(hh_4 -> Sv_2^* Sv_2 )
     2.50664423E-03    2     -1000016    1000016   # BR(hh_4 -> Sv_3^* Sv_3 )
     8.07584713E-05    2          -24         24   # BR(hh_4 -> VWm VWm^* )
     6.96438912E-05    2           23         23   # BR(hh_4 -> VZ VZ )
DECAY        36     2.26837237E+00   # Ah_2
#    BR                NDA      ID1      ID2
     4.71119098E-07    2           22         22   # BR(Ah_2 -> VP VP )
     3.76584371E-04    2           21         21   # BR(Ah_2 -> VG VG )
     6.69997265E-03    2      1000024   -1000024   # BR(Ah_2 -> Cha1_1^* Cha1_1 )
     3.92625884E-03    2      2000024   -2000024   # BR(Ah_2 -> Cha2_1^* Cha2_1 )
     1.14256814E-04    2     -1000022    1000022   # BR(Ah_2 -> Chi_1^* Chi_1 )
     6.69703956E-02    2     -1000022    1000023   # BR(Ah_2 -> Chi_1^* Chi_2 )
     6.69703956E-02    2     -1000023    1000022   # BR(Ah_2 -> Chi_2^* Chi_1 )
     7.74133891E-03    2     -1000023    1000023   # BR(Ah_2 -> Chi_2^* Chi_2 )
     5.81919482E-07    2           -1          1   # BR(Ah_2 -> Fd_1^* Fd_1 )
     2.09311091E-04    2           -3          3   # BR(Ah_2 -> Fd_2^* Fd_2 )
     5.62024341E-01    2           -5          5   # BR(Ah_2 -> Fd_3^* Fd_3 )
     6.74135395E-09    2          -11         11   # BR(Ah_2 -> Fe_1^* Fe_1 )
     3.01151202E-04    2          -13         13   # BR(Ah_2 -> Fe_2^* Fe_2 )
     8.70320762E-02    2          -15         15   # BR(Ah_2 -> Fe_3^* Fe_3 )
     1.09427026E-11    2           -2          2   # BR(Ah_2 -> Fu_1^* Fu_1 )
     2.59955226E-06    2           -4          4   # BR(Ah_2 -> Fu_2^* Fu_2 )
     1.97042370E-01    2           -6          6   # BR(Ah_2 -> Fu_3^* Fu_3 )
     7.23933369E-54    2           25         25   # BR(Ah_2 -> hh_1 hh_1 )
     5.87888802E-04    2           25         23   # BR(Ah_2 -> hh_1 VZ )
DECAY        46     1.70318728E+02   # Ah_3
#    BR                NDA      ID1      ID2
     5.88209333E-09    2           22         22   # BR(Ah_3 -> VP VP )
     5.24782446E-24    2           21         21   # BR(Ah_3 -> VG VG )
     1.81949275E-39    2           36         36   # BR(Ah_3 -> Ah_2 Ah_2 )
     1.78238790E-20    2           25         36   # BR(Ah_3 -> hh_1 Ah_2 )
     2.65093879E-25    2           35         36   # BR(Ah_3 -> hh_2 Ah_2 )
     2.54468974E-01    2      1000024   -1000024   # BR(Ah_3 -> Cha1_1^* Cha1_1 )
     2.31804346E-04    2      1000024   -1000037   # BR(Ah_3 -> Cha1_1^* Cha1_2 )
     2.31804346E-04    2      1000037   -1000024   # BR(Ah_3 -> Cha1_2^* Cha1_1 )
     2.78913918E-06    2      1000037   -1000037   # BR(Ah_3 -> Cha1_2^* Cha1_2 )
     2.14062528E-01    2      2000024   -2000024   # BR(Ah_3 -> Cha2_1^* Cha2_1 )
     1.72319230E-02    2      2000024   -2000037   # BR(Ah_3 -> Cha2_1^* Cha2_2 )
     1.72319230E-02    2      2000037   -2000024   # BR(Ah_3 -> Cha2_2^* Cha2_1 )
     2.68962030E-04    2      2000037   -2000037   # BR(Ah_3 -> Cha2_2^* Cha2_2 )
     2.45607815E-01    2     -1000022    1000022   # BR(Ah_3 -> Chi_1^* Chi_1 )
     5.90071609E-03    2     -1000022    1000023   # BR(Ah_3 -> Chi_1^* Chi_2 )
     2.73694997E-04    2     -1000022    1000025   # BR(Ah_3 -> Chi_1^* Chi_3 )
     9.62784537E-05    2     -1000022    1000035   # BR(Ah_3 -> Chi_1^* Chi_4 )
     5.90071609E-03    2     -1000023    1000022   # BR(Ah_3 -> Chi_2^* Chi_1 )
     2.16027985E-01    2     -1000023    1000023   # BR(Ah_3 -> Chi_2^* Chi_2 )
     8.04785516E-03    2     -1000023    1000025   # BR(Ah_3 -> Chi_2^* Chi_3 )
     2.93924773E-03    2     -1000023    1000035   # BR(Ah_3 -> Chi_2^* Chi_4 )
     2.73694997E-04    2     -1000025    1000022   # BR(Ah_3 -> Chi_3^* Chi_1 )
     8.04785516E-03    2     -1000025    1000023   # BR(Ah_3 -> Chi_3^* Chi_2 )
     7.19307035E-05    2     -1000025    1000025   # BR(Ah_3 -> Chi_3^* Chi_3 )
     2.29850371E-05    2     -1000025    1000035   # BR(Ah_3 -> Chi_3^* Chi_4 )
     9.62784537E-05    2     -1000035    1000022   # BR(Ah_3 -> Chi_4^* Chi_1 )
     2.93924773E-03    2     -1000035    1000023   # BR(Ah_3 -> Chi_4^* Chi_2 )
     2.29850371E-05    2     -1000035    1000025   # BR(Ah_3 -> Chi_4^* Chi_3 )
     1.01607101E-26    2           -1          1   # BR(Ah_3 -> Fd_1^* Fd_1 )
     3.66801326E-24    2           -3          3   # BR(Ah_3 -> Fd_2^* Fd_2 )
     9.86440009E-21    2           -5          5   # BR(Ah_3 -> Fd_3^* Fd_3 )
     1.23051874E-28    2          -11         11   # BR(Ah_3 -> Fe_1^* Fe_1 )
     5.26085363E-24    2          -13         13   # BR(Ah_3 -> Fe_2^* Fe_2 )
     1.48797915E-21    2          -15         15   # BR(Ah_3 -> Fe_3^* Fe_3 )
     4.18416550E-31    2           -2          2   # BR(Ah_3 -> Fu_1^* Fu_1 )
     1.07978180E-25    2           -4          4   # BR(Ah_3 -> Fu_2^* Fu_2 )
     5.99517073E-21    2           -6          6   # BR(Ah_3 -> Fu_3^* Fu_3 )
     3.61679899E-40    2           25         25   # BR(Ah_3 -> hh_1 hh_1 )
     5.69223066E-37    2           25         35   # BR(Ah_3 -> hh_1 hh_2 )
     1.84522178E-39    2           35         35   # BR(Ah_3 -> hh_2 hh_2 )
     5.16399237E-21    2           25         23   # BR(Ah_3 -> hh_1 VZ )
     4.84298487E-18    2           35         23   # BR(Ah_3 -> hh_2 VZ )
     5.94871092E-35    2           37        -37   # BR(Ah_3 -> Hpm_2^* Hpm_2 )
     1.42594289E-18    2          -37         24   # BR(Ah_3 -> Hpm_2 VWm^* )
     1.42594289E-18    2           37        -24   # BR(Ah_3 -> Hpm_2^* VWm )
DECAY        56     2.17199195E+02   # Ah_4
#    BR                NDA      ID1      ID2
     5.51166174E-10    2           22         22   # BR(Ah_4 -> VP VP )
     6.83842288E-21    2           21         21   # BR(Ah_4 -> VG VG )
     5.86529189E-40    2           36         36   # BR(Ah_4 -> Ah_2 Ah_2 )
     3.32676713E-52    2           36         46   # BR(Ah_4 -> Ah_2 Ah_3 )
     8.18653902E-21    2           25         36   # BR(Ah_4 -> hh_1 Ah_2 )
     6.12078654E-04    2           25         46   # BR(Ah_4 -> hh_1 Ah_3 )
     1.60419821E-23    2           35         36   # BR(Ah_4 -> hh_2 Ah_2 )
     1.30890028E-09    2           35         46   # BR(Ah_4 -> hh_2 Ah_3 )
     1.30450907E-01    2      1000024   -1000024   # BR(Ah_4 -> Cha1_1^* Cha1_1 )
     5.61278073E-04    2      1000024   -1000037   # BR(Ah_4 -> Cha1_1^* Cha1_2 )
     5.61278073E-04    2      1000037   -1000024   # BR(Ah_4 -> Cha1_2^* Cha1_1 )
     2.35303632E-01    2      1000037   -1000037   # BR(Ah_4 -> Cha1_2^* Cha1_2 )
     9.85238697E-02    2      2000024   -2000024   # BR(Ah_4 -> Cha2_1^* Cha2_1 )
     3.98573501E-02    2      2000024   -2000037   # BR(Ah_4 -> Cha2_1^* Cha2_2 )
     3.98573501E-02    2      2000037   -2000024   # BR(Ah_4 -> Cha2_2^* Cha2_1 )
     1.86511713E-01    2      2000037   -2000037   # BR(Ah_4 -> Cha2_2^* Cha2_2 )
     1.31328338E-01    2     -1000022    1000022   # BR(Ah_4 -> Chi_1^* Chi_1 )
     3.16050828E-03    2     -1000022    1000023   # BR(Ah_4 -> Chi_1^* Chi_2 )
     1.55609636E-04    2     -1000022    1000025   # BR(Ah_4 -> Chi_1^* Chi_3 )
     7.32677673E-05    2     -1000022    1000035   # BR(Ah_4 -> Chi_1^* Chi_4 )
     3.16050828E-03    2     -1000023    1000022   # BR(Ah_4 -> Chi_2^* Chi_1 )
     1.15873403E-01    2     -1000023    1000023   # BR(Ah_4 -> Chi_2^* Chi_2 )
     4.59652538E-03    2     -1000023    1000025   # BR(Ah_4 -> Chi_2^* Chi_3 )
     2.25310221E-03    2     -1000023    1000035   # BR(Ah_4 -> Chi_2^* Chi_4 )
     1.55609636E-04    2     -1000025    1000022   # BR(Ah_4 -> Chi_3^* Chi_1 )
     4.59652538E-03    2     -1000025    1000023   # BR(Ah_4 -> Chi_3^* Chi_2 )
     4.05104490E-05    2     -1000025    1000025   # BR(Ah_4 -> Chi_3^* Chi_3 )
     1.68052299E-05    2     -1000025    1000035   # BR(Ah_4 -> Chi_3^* Chi_4 )
     7.32677673E-05    2     -1000035    1000022   # BR(Ah_4 -> Chi_4^* Chi_1 )
     2.25310221E-03    2     -1000035    1000023   # BR(Ah_4 -> Chi_4^* Chi_2 )
     1.68052299E-05    2     -1000035    1000025   # BR(Ah_4 -> Chi_4^* Chi_3 )
     6.65374742E-06    2     -1000035    1000035   # BR(Ah_4 -> Chi_4^* Chi_4 )
     3.37236249E-25    2           -1          1   # BR(Ah_4 -> Fd_1^* Fd_1 )
     1.21742106E-22    2           -3          3   # BR(Ah_4 -> Fd_2^* Fd_2 )
     3.27401552E-19    2           -5          5   # BR(Ah_4 -> Fd_3^* Fd_3 )
     4.09826683E-27    2          -11         11   # BR(Ah_4 -> Fe_1^* Fe_1 )
     1.75213764E-22    2          -13         13   # BR(Ah_4 -> Fe_2^* Fe_2 )
     4.95574837E-20    2          -15         15   # BR(Ah_4 -> Fe_3^* Fe_3 )
     1.05952213E-27    2           -2          2   # BR(Ah_4 -> Fu_1^* Fu_1 )
     2.73423983E-22    2           -4          4   # BR(Ah_4 -> Fu_2^* Fu_2 )
     1.52512373E-17    2           -6          6   # BR(Ah_4 -> Fu_3^* Fu_3 )
     1.22262699E-35    2           25         25   # BR(Ah_4 -> hh_1 hh_1 )
     3.10982293E-36    2           25         35   # BR(Ah_4 -> hh_1 hh_2 )
     2.34586059E-39    2           35         35   # BR(Ah_4 -> hh_2 hh_2 )
     7.78723700E-16    2           25         23   # BR(Ah_4 -> hh_1 VZ )
     7.28990251E-16    2           35         23   # BR(Ah_4 -> hh_2 VZ )
     1.04193182E-22    2           45         23   # BR(Ah_4 -> hh_3 VZ )
     8.15494378E-40    2           37        -37   # BR(Ah_4 -> Hpm_2^* Hpm_2 )
     1.85633124E-13    2          -37         24   # BR(Ah_4 -> Hpm_2 VWm^* )
     1.85633124E-13    2           37        -24   # BR(Ah_4 -> Hpm_2^* VWm )
     7.21201662E-44    2         -401        401   # BR(Ah_4 -> Rh_1^* Rh_1 )
     1.32076426E-20    2         -401        402   # BR(Ah_4 -> Rh_1^* Rh_2 )
     1.32076426E-20    2         -402        401   # BR(Ah_4 -> Rh_2^* Rh_1 )
DECAY        37     2.22710380E+00   # Hpm_2
#    BR                NDA      ID1      ID2
     2.34252957E-01    2      1000022    2000024   # BR(Hpm_2^* -> Chi_1 Cha2_1^* )
     7.35051207E-04    2      1000023    2000024   # BR(Hpm_2^* -> Chi_2 Cha2_1^* )
     1.60262604E-05    2     -1000024   -1000022   # BR(Hpm_2^* -> Cha1_1 Chi_1^* )
     1.51746960E-02    2     -1000024   -1000023   # BR(Hpm_2^* -> Cha1_1 Chi_2^* )
     1.21139382E-05    2     -1000037   -1000022   # BR(Hpm_2^* -> Cha1_2 Chi_1^* )
     5.37013599E-07    2            2         -1   # BR(Hpm_2^* -> Fu_1 Fd_1^* )
     1.95553572E-04    2            4         -3   # BR(Hpm_2^* -> Fu_2 Fd_2^* )
     6.59843535E-01    2            6         -5   # BR(Hpm_2^* -> Fu_3 Fd_3^* )
     6.88403426E-09    2           12        -11   # BR(Hpm_2^* -> Fv_1 Fe_1^* )
     3.07525047E-04    2           14        -13   # BR(Hpm_2^* -> Fv_2 Fe_2^* )
     8.88741077E-02    2           16        -15   # BR(Hpm_2^* -> Fv_3 Fe_3^* )
     5.87850084E-04    2           25         24   # BR(Hpm_2^* -> hh_1 VWm^* )
     4.04013210E-08    2           24         23   # BR(Hpm_2^* -> VWm^* VZ )
DECAY        47     2.07762692E+02   # Hpm_3
#    BR                NDA      ID1      ID2
     8.62487442E-09    2           37         36   # BR(Hpm_3^* -> Hpm_2^* Ah_2 )
     1.64021293E-14    2           37         46   # BR(Hpm_3^* -> Hpm_2^* Ah_3 )
     2.71826186E-10    2           36         24   # BR(Hpm_3^* -> Ah_2 VWm^* )
     6.64885128E-04    2           46         24   # BR(Hpm_3^* -> Ah_3 VWm^* )
     1.65754452E-03    2      1000022    2000024   # BR(Hpm_3^* -> Chi_1 Cha2_1^* )
     1.07314769E-04    2      1000022    2000037   # BR(Hpm_3^* -> Chi_1 Cha2_2^* )
     2.25897670E-01    2      1000023    2000024   # BR(Hpm_3^* -> Chi_2 Cha2_1^* )
     4.11981733E-02    2      1000023    2000037   # BR(Hpm_3^* -> Chi_2 Cha2_2^* )
     3.96546164E-02    2      1000025    2000024   # BR(Hpm_3^* -> Chi_3 Cha2_1^* )
     1.84755224E-01    2      1000025    2000037   # BR(Hpm_3^* -> Chi_3 Cha2_2^* )
     4.99579067E-03    2      1000035    2000024   # BR(Hpm_3^* -> Chi_4 Cha2_1^* )
     1.86210414E-05    2      1000035    2000037   # BR(Hpm_3^* -> Chi_4 Cha2_2^* )
     2.75644850E-01    2     -1000024   -1000022   # BR(Hpm_3^* -> Cha1_1 Chi_1^* )
     1.48904787E-03    2     -1000024   -1000023   # BR(Hpm_3^* -> Cha1_1 Chi_2^* )
     4.78138119E-04    2     -1000024   -1000025   # BR(Hpm_3^* -> Cha1_1 Chi_3^* )
     4.80879580E-05    2     -1000024   -1000035   # BR(Hpm_3^* -> Cha1_1 Chi_4^* )
     3.08952460E-04    2     -1000037   -1000022   # BR(Hpm_3^* -> Cha1_2 Chi_1^* )
     8.99641461E-03    2     -1000037   -1000023   # BR(Hpm_3^* -> Cha1_2 Chi_2^* )
     2.13969538E-01    2     -1000037   -1000025   # BR(Hpm_3^* -> Cha1_2 Chi_3^* )
     1.09805095E-04    2     -1000037   -1000035   # BR(Hpm_3^* -> Cha1_2 Chi_4^* )
     5.67329602E-20    2            2         -1   # BR(Hpm_3^* -> Fu_1 Fd_1^* )
     2.16037757E-15    2            4         -3   # BR(Hpm_3^* -> Fu_2 Fd_2^* )
     1.19155571E-10    2            6         -5   # BR(Hpm_3^* -> Fu_3 Fd_3^* )
     6.44430070E-22    2           12        -11   # BR(Hpm_3^* -> Fv_1 Fe_1^* )
     2.75514072E-17    2           14        -13   # BR(Hpm_3^* -> Fv_2 Fe_2^* )
     7.79264358E-15    2           16        -15   # BR(Hpm_3^* -> Fv_3 Fe_3^* )
     4.20959240E-10    2           37         25   # BR(Hpm_3^* -> Hpm_2^* hh_1 )
     8.61451570E-09    2           37         35   # BR(Hpm_3^* -> Hpm_2^* hh_2 )
     6.99522592E-09    2           25         24   # BR(Hpm_3^* -> hh_1 VWm^* )
     2.49427949E-10    2           35         24   # BR(Hpm_3^* -> hh_2 VWm^* )
     2.39066931E-09    2           45         24   # BR(Hpm_3^* -> hh_3 VWm^* )
     2.79695140E-10    2           37         23   # BR(Hpm_3^* -> Hpm_2^* VZ )
     1.89104264E-06    2          404       -401   # BR(Hpm_3^* -> SRdp Rh_1^* )
     1.33177712E-10    2          404       -402   # BR(Hpm_3^* -> SRdp Rh_2^* )
     2.57329461E-16    2      1000002   -1000001   # BR(Hpm_3^* -> Su_1 Sd_1^* )
     9.13630690E-07    2      1000004   -1000003   # BR(Hpm_3^* -> Su_2 Sd_2^* )
     3.34677632E-07    2      1000012   -1000011   # BR(Hpm_3^* -> Sv_1 Se_1^* )
     3.34647172E-07    2      1000014   -1000013   # BR(Hpm_3^* -> Sv_2 Se_2^* )
     3.34647064E-07    2      1000016   -1000015   # BR(Hpm_3^* -> Sv_3 Se_3^* )
     1.33301367E-10    2          401       -403   # BR(Hpm_3^* -> Rh_1 SRum^* )
     1.48113825E-06    2          402       -403   # BR(Hpm_3^* -> Rh_2 SRum^* )
     8.82201303E-09    2           24         23   # BR(Hpm_3^* -> VWm^* VZ )
DECAY        57     2.16607413E+02   # Hpm_4
#    BR                NDA      ID1      ID2
     1.40514113E-04    2           37         36   # BR(Hpm_4^* -> Hpm_2^* Ah_2 )
     4.58578747E-11    2           37         46   # BR(Hpm_4^* -> Hpm_2^* Ah_3 )
     4.36275411E-06    2           36         24   # BR(Hpm_4^* -> Ah_2 VWm^* )
     6.56401234E-08    2           46         24   # BR(Hpm_4^* -> Ah_3 VWm^* )
     8.61221333E-06    2           56         24   # BR(Hpm_4^* -> Ah_4 VWm^* )
     1.51698821E-03    2      1000022    2000024   # BR(Hpm_4^* -> Chi_1 Cha2_1^* )
     1.51329570E-04    2      1000022    2000037   # BR(Hpm_4^* -> Chi_1 Cha2_2^* )
     2.36176318E-01    2      1000023    2000024   # BR(Hpm_4^* -> Chi_2 Cha2_1^* )
     1.77480290E-02    2      1000023    2000037   # BR(Hpm_4^* -> Chi_2 Cha2_2^* )
     1.50461262E-02    2      1000025    2000024   # BR(Hpm_4^* -> Chi_3 Cha2_1^* )
     1.87345659E-01    2      1000025    2000037   # BR(Hpm_4^* -> Chi_3 Cha2_2^* )
     4.39497326E-03    2      1000035    2000024   # BR(Hpm_4^* -> Chi_4 Cha2_1^* )
     2.73709245E-04    2      1000035    2000037   # BR(Hpm_4^* -> Chi_4 Cha2_2^* )
     2.60901425E-01    2     -1000024   -1000022   # BR(Hpm_4^* -> Cha1_1 Chi_1^* )
     1.64063333E-03    2     -1000024   -1000023   # BR(Hpm_4^* -> Cha1_1 Chi_2^* )
     1.73359735E-04    2     -1000024   -1000025   # BR(Hpm_4^* -> Cha1_1 Chi_3^* )
     4.43373711E-05    2     -1000024   -1000035   # BR(Hpm_4^* -> Cha1_1 Chi_4^* )
     2.20551251E-04    2     -1000037   -1000022   # BR(Hpm_4^* -> Cha1_2 Chi_1^* )
     8.40179983E-03    2     -1000037   -1000023   # BR(Hpm_4^* -> Cha1_2 Chi_2^* )
     1.93694308E-01    2     -1000037   -1000025   # BR(Hpm_4^* -> Cha1_2 Chi_3^* )
     1.00722384E-04    2     -1000037   -1000035   # BR(Hpm_4^* -> Cha1_2 Chi_4^* )
     7.77331165E-16    2            2         -1   # BR(Hpm_4^* -> Fu_1 Fd_1^* )
     3.08767905E-11    2            4         -3   # BR(Hpm_4^* -> Fu_2 Fd_2^* )
     1.70476718E-06    2            6         -5   # BR(Hpm_4^* -> Fu_3 Fd_3^* )
     8.76381229E-18    2           12        -11   # BR(Hpm_4^* -> Fv_1 Fe_1^* )
     3.74680469E-13    2           14        -13   # BR(Hpm_4^* -> Fv_2 Fe_2^* )
     1.05974680E-10    2           16        -15   # BR(Hpm_4^* -> Fv_3 Fe_3^* )
     6.46786763E-06    2           37         25   # BR(Hpm_4^* -> Hpm_2^* hh_1 )
     1.40381725E-04    2           37         35   # BR(Hpm_4^* -> Hpm_2^* hh_2 )
     8.91087689E-06    2           47         25   # BR(Hpm_4^* -> Hpm_3^* hh_1 )
     1.10974347E-04    2           25         24   # BR(Hpm_4^* -> hh_1 VWm^* )
     4.20377977E-06    2           35         24   # BR(Hpm_4^* -> hh_2 VWm^* )
     2.33339174E-04    2           45         24   # BR(Hpm_4^* -> hh_3 VWm^* )
     4.46192675E-06    2           37         23   # BR(Hpm_4^* -> Hpm_2^* VZ )
     1.24274001E-17    2           47         23   # BR(Hpm_4^* -> Hpm_3^* VZ )
     2.45285673E-02    2          404       -401   # BR(Hpm_4^* -> SRdp Rh_1^* )
     1.75604922E-06    2          404       -402   # BR(Hpm_4^* -> SRdp Rh_2^* )
     3.40270726E-12    2      1000002   -1000001   # BR(Hpm_4^* -> Su_1 Sd_1^* )
     1.28587575E-02    2      1000004   -1000003   # BR(Hpm_4^* -> Su_2 Sd_2^* )
     4.63064364E-03    2      1000012   -1000011   # BR(Hpm_4^* -> Sv_1 Se_1^* )
     4.63029190E-03    2      1000014   -1000013   # BR(Hpm_4^* -> Sv_2 Se_2^* )
     4.63029065E-03    2      1000016   -1000015   # BR(Hpm_4^* -> Sv_3 Se_3^* )
     1.75742924E-06    2          401       -403   # BR(Hpm_4^* -> Rh_1 SRum^* )
     2.00835628E-02    2          402       -403   # BR(Hpm_4^* -> Rh_2 SRum^* )
     1.40103656E-04    2           24         23   # BR(Hpm_4^* -> VWm^* VZ )
DECAY   3000021     8.79304635E+01   # phiO
#    BR                NDA      ID1      ID2
     2.50322642E-01    2     -1000001    1000001   # BR(phiO -> Sd_1^* Sd_1 )
     2.50266376E-01    2     -1000003    1000003   # BR(phiO -> Sd_2^* Sd_2 )
     2.50718134E-01    2     -1000002    1000002   # BR(phiO -> Su_1^* Su_1 )
     2.48692848E-01    2     -1000004    1000004   # BR(phiO -> Su_2^* Su_2 )
DECAY       401     2.54608969E-01   # Rh_1
#    BR                NDA      ID1      ID2
     6.75701885E-01    2     -2000024   -1000024   # BR(Rh_1 -> Cha2_1 Cha1_1 )
     3.11039344E-04    2      1000022    1000022   # BR(Rh_1 -> Chi_1 Chi_1 )
     3.20266280E-01    2      1000022    1000023   # BR(Rh_1 -> Chi_1 Chi_2 )
     3.72079555E-03    2      1000023    1000023   # BR(Rh_1 -> Chi_2 Chi_2 )
DECAY       402     1.11569947E+01   # Rh_2
#    BR                NDA      ID1      ID2
     5.45135894E-04    2     -2000024   -1000024   # BR(Rh_2 -> Cha2_1 Cha1_1 )
     6.48083895E-01    2     -2000024   -1000037   # BR(Rh_2 -> Cha2_1 Cha1_2 )
     1.51056184E-04    2     -2000037   -1000024   # BR(Rh_2 -> Cha2_2 Cha1_1 )
     1.75780792E-02    2     -2000037   -1000037   # BR(Rh_2 -> Cha2_2 Cha1_2 )
     2.18507992E-07    2      1000022    1000022   # BR(Rh_2 -> Chi_1 Chi_1 )
     1.51271259E-04    2      1000022    1000023   # BR(Rh_2 -> Chi_1 Chi_2 )
     2.34334744E-03    2      1000022    1000025   # BR(Rh_2 -> Chi_1 Chi_3 )
     5.41543951E-02    2      1000023    1000023   # BR(Rh_2 -> Chi_2 Chi_2 )
     2.67849310E-01    2      1000023    1000025   # BR(Rh_2 -> Chi_2 Chi_3 )
     7.26775644E-03    2      1000025    1000025   # BR(Rh_2 -> Chi_3 Chi_3 )
     7.58006174E-04    2          401         25   # BR(Rh_2 -> Rh_1 hh_1 )
     7.25458592E-04    2          401         23   # BR(Rh_2 -> Rh_1 VZ )
     3.92070399E-04    2          404        -24   # BR(Rh_2 -> SRdp VWm )
DECAY       403     1.01729042E+01   # SRum
#    BR                NDA      ID1      ID2
     4.84343205E-04    2      1000022   -2000024   # BR(SRum -> Chi_1 Cha2_1 )
     4.03269879E-03    2      1000022   -2000037   # BR(SRum -> Chi_1 Cha2_2 )
     2.80655552E-02    2      1000023   -2000024   # BR(SRum -> Chi_2 Cha2_1 )
     6.00994214E-01    2      1000023   -2000037   # BR(SRum -> Chi_2 Cha2_2 )
     3.65967114E-01    2      1000025   -2000024   # BR(SRum -> Chi_3 Cha2_1 )
     7.57407592E-05    2      1000025   -2000037   # BR(SRum -> Chi_3 Cha2_2 )
     3.80334288E-04    2          401        -24   # BR(SRum -> Rh_1 VWm )
DECAY       404     2.60275917E-02   # SRdp
#    BR                NDA      ID1      ID2
     7.35484702E-02    2      1000022   -1000024   # BR(SRdp -> Chi_1 Cha1_1 )
     9.26451530E-01    2      1000023   -1000024   # BR(SRdp -> Chi_2 Cha1_1 )
DECAY   1000021     2.36763362E+01   # Glu
#    BR                NDA      ID1      ID2
     2.54723189E-01    2            5   -1000001   # BR(Glu -> Fd_3 Sd_1^* )
     2.48807830E-01    2            6   -1000002   # BR(Glu -> Fu_3 Su_1^* )
     2.54529021E-01    2           -5    1000003   # BR(Glu -> Fd_3^* Sd_2 )
     2.41720929E-01    2           -6    1000004   # BR(Glu -> Fu_3^* Su_2 )
#    BR                NDA      ID1      ID2       ID3
     6.03763830E-08    3            1         -2   -1000024   # BR(Glu -> Fd_1 Fu_1^* Cha1_1 )
     2.66053863E-05    3            1         -2   -1000037   # BR(Glu -> Fd_1 Fu_1^* Cha1_2 )
     6.21451898E-08    3            3         -4   -1000024   # BR(Glu -> Fd_2 Fu_2^* Cha1_1 )
     2.66051176E-05    3            3         -4   -1000037   # BR(Glu -> Fd_2 Fu_2^* Cha1_2 )
     7.62795957E-10    3            1         -1    1000022   # BR(Glu -> Fd_1 Fd_1^* Chi_1 )
     1.66627441E-06    3            1         -1    1000023   # BR(Glu -> Fd_1 Fd_1^* Chi_2 )
     1.16588937E-05    3            1         -1    1000025   # BR(Glu -> Fd_1 Fd_1^* Chi_3 )
     4.00988065E-07    3            1         -1    1000035   # BR(Glu -> Fd_1 Fd_1^* Chi_4 )
     2.52198945E-09    3            3         -3    1000022   # BR(Glu -> Fd_2 Fd_2^* Chi_1 )
     1.66628569E-06    3            3         -3    1000023   # BR(Glu -> Fd_2 Fd_2^* Chi_2 )
     1.16588910E-05    3            3         -3    1000025   # BR(Glu -> Fd_2 Fd_2^* Chi_3 )
     4.00987888E-07    3            3         -3    1000035   # BR(Glu -> Fd_2 Fd_2^* Chi_4 )
     4.74992476E-06    3            2         -1   -2000024   # BR(Glu -> Fu_1 Fd_1^* Cha2_1 )
     2.13455111E-05    3            2         -1   -2000037   # BR(Glu -> Fu_1 Fd_1^* Cha2_2 )
     4.75338926E-06    3            4         -3   -2000024   # BR(Glu -> Fu_2 Fd_2^* Cha2_1 )
     2.13453435E-05    3            4         -3   -2000037   # BR(Glu -> Fu_2 Fd_2^* Cha2_2 )
     5.80892961E-10    3            2         -2    1000022   # BR(Glu -> Fu_1 Fu_1^* Chi_1 )
     1.26908720E-06    3            2         -2    1000023   # BR(Glu -> Fu_1 Fu_1^* Chi_2 )
     1.23082718E-05    3            2         -2    1000025   # BR(Glu -> Fu_1 Fu_1^* Chi_3 )
     1.31185177E-06    3            2         -2    1000035   # BR(Glu -> Fu_1 Fu_1^* Chi_4 )
     6.01645576E-10    3            4         -4    1000022   # BR(Glu -> Fu_2 Fu_2^* Chi_1 )
     1.27251038E-06    3            4         -4    1000023   # BR(Glu -> Fu_2 Fu_2^* Chi_2 )
     1.23080525E-05    3            4         -4    1000025   # BR(Glu -> Fu_2 Fu_2^* Chi_3 )
     1.31179434E-06    3            4         -4    1000035   # BR(Glu -> Fu_2 Fu_2^* Chi_4 )
     5.62650363E-05    3            6         -6    1000035   # BR(Glu -> Fu_3 Fu_3^* Chi_4 )
DECAY   1000023     2.76503143E-09   # Chi_2
#    BR                NDA      ID1      ID2
#    BR                NDA      ID1      ID2       ID3
     1.06884957E-01    3      1000022         -1          1   # BR(Chi_2 -> Chi_1 Fd_1^* Fd_1 )
     1.06800591E-01    3      1000022         -3          3   # BR(Chi_2 -> Chi_1 Fd_2^* Fd_2 )
     6.85962798E-03    3      1000022         -5          5   # BR(Chi_2 -> Chi_1 Fd_3^* Fd_3 )
     2.44237751E-02    3      1000022        -11         11   # BR(Chi_2 -> Chi_1 Fe_1^* Fe_1 )
     2.44046127E-02    3      1000022        -13         13   # BR(Chi_2 -> Chi_1 Fe_2^* Fe_2 )
     1.96815059E-02    3      1000022        -15         15   # BR(Chi_2 -> Chi_1 Fe_3^* Fe_3 )
     8.25263191E-02    3      1000022         -2          2   # BR(Chi_2 -> Chi_1 Fu_1^* Fu_1 )
     7.36522008E-02    3      1000022         -4          4   # BR(Chi_2 -> Chi_1 Fu_2^* Fu_2 )
     1.42722333E-01    3     -1000024         -2          1   # BR(Chi_2 -> Cha1_1 Fu_1^* Fd_1 )
     1.30420733E-01    3     -1000024         -4          3   # BR(Chi_2 -> Cha1_1 Fu_2^* Fd_2 )
     4.76269001E-02    3     -1000024        -12         11   # BR(Chi_2 -> Cha1_1 Fv_1^* Fe_1 )
     4.75921123E-02    3     -1000024        -14         13   # BR(Chi_2 -> Cha1_1 Fv_2^* Fe_2 )
     4.00280162E-02    3     -1000024        -16         15   # BR(Chi_2 -> Cha1_1 Fv_3^* Fe_3 )
     4.87921049E-02    3      1000022        -12         12   # BR(Chi_2 -> Chi_1 Fv_1^* Fv_1 )
     4.87921049E-02    3      1000022        -14         14   # BR(Chi_2 -> Chi_1 Fv_2^* Fv_2 )
     4.87921068E-02    3      1000022        -16         16   # BR(Chi_2 -> Chi_1 Fv_3^* Fv_3 )
DECAY   1000025     1.76321787E-01   # Chi_3
#    BR                NDA      ID1      ID2
     1.34477921E-02    2     -1000024        -24   # BR(Chi_3 -> Cha1_1 VWm )
     6.85329975E-01    2     -2000024         24   # BR(Chi_3 -> Cha2_1 VWm^* )
     6.53488437E-05    2      1000022         25   # BR(Chi_3 -> Chi_1 hh_1 )
     1.53355670E-02    2      1000022         23   # BR(Chi_3 -> Chi_1 VZ )
     2.85807417E-01    2      1000023         23   # BR(Chi_3 -> Chi_2 VZ )
#    BR                NDA      ID1      ID2       ID3
     1.10062837E-12    3      1000022         -1          1   # BR(Chi_3 -> Chi_1 Fd_1^* Fd_1 )
     1.86016443E-11    3      1000022         -3          3   # BR(Chi_3 -> Chi_1 Fd_2^* Fd_2 )
     1.43478537E-07    3      1000022         -5          5   # BR(Chi_3 -> Chi_1 Fd_3^* Fd_3 )
     1.61971925E-09    3      1000023         -1          1   # BR(Chi_3 -> Chi_2 Fd_1^* Fd_1 )
     2.61646132E-09    3      1000023         -3          3   # BR(Chi_3 -> Chi_2 Fd_2^* Fd_2 )
     2.69210733E-06    3      1000023         -5          5   # BR(Chi_3 -> Chi_2 Fd_3^* Fd_3 )
     8.95496656E-12    3      1000022        -11         11   # BR(Chi_3 -> Chi_1 Fe_1^* Fe_1 )
     1.40006072E-10    3      1000022        -13         13   # BR(Chi_3 -> Chi_1 Fe_2^* Fe_2 )
     3.70279573E-08    3      1000022        -15         15   # BR(Chi_3 -> Chi_1 Fe_3^* Fe_3 )
     1.12583265E-08    3      1000023        -11         11   # BR(Chi_3 -> Chi_2 Fe_1^* Fe_1 )
     1.27577019E-08    3      1000023        -13         13   # BR(Chi_3 -> Chi_2 Fe_2^* Fe_2 )
     4.34388235E-07    3      1000023        -15         15   # BR(Chi_3 -> Chi_2 Fe_3^* Fe_3 )
     7.04675811E-13    3      1000022         -2          2   # BR(Chi_3 -> Chi_1 Fu_1^* Fu_1 )
     9.80582157E-13    3      1000022         -4          4   # BR(Chi_3 -> Chi_1 Fu_2^* Fu_2 )
     1.00372000E-09    3      1000023         -2          2   # BR(Chi_3 -> Chi_2 Fu_1^* Fu_1 )
     1.78370253E-07    3      1000023         -4          4   # BR(Chi_3 -> Chi_2 Fu_2^* Fu_2 )
     9.08718298E-11    3     -1000024         -2          1   # BR(Chi_3 -> Cha1_1 Fu_1^* Fd_1 )
     1.09615805E-10    3     -1000024         -4          3   # BR(Chi_3 -> Cha1_1 Fu_2^* Fd_2 )
     3.38334272E-06    3     -1000037         -2          1   # BR(Chi_3 -> Cha1_2 Fu_1^* Fd_1 )
     3.23509324E-06    3     -1000037         -4          3   # BR(Chi_3 -> Cha1_2 Fu_2^* Fd_2 )
     1.79376233E-09    3     -1000024        -12         11   # BR(Chi_3 -> Cha1_1 Fv_1^* Fe_1 )
     1.85443670E-09    3     -1000024        -14         13   # BR(Chi_3 -> Cha1_1 Fv_2^* Fe_2 )
     1.89446351E-08    3     -1000024        -16         15   # BR(Chi_3 -> Cha1_1 Fv_3^* Fe_3 )
     1.13172540E-06    3     -1000037        -12         11   # BR(Chi_3 -> Cha1_2 Fv_1^* Fe_1 )
     1.13137263E-06    3     -1000037        -14         13   # BR(Chi_3 -> Cha1_2 Fv_2^* Fe_2 )
     1.03768272E-06    3     -1000037        -16         15   # BR(Chi_3 -> Cha1_2 Fv_3^* Fe_3 )
     3.83481533E-09    3     -2000024         -1          2   # BR(Chi_3 -> Cha2_1 Fd_1^* Fu_1 )
     3.83622914E-09    3     -2000024         -3          4   # BR(Chi_3 -> Cha2_1 Fd_2^* Fu_2 )
     9.33777077E-08    3     -2000024        -11         12   # BR(Chi_3 -> Cha2_1 Fe_1^* Fv_1 )
     9.33779120E-08    3     -2000024        -13         14   # BR(Chi_3 -> Cha2_1 Fe_2^* Fv_2 )
     9.34348873E-08    3     -2000024        -15         16   # BR(Chi_3 -> Cha2_1 Fe_3^* Fv_3 )
     3.16765450E-11    3      1000022        -12         12   # BR(Chi_3 -> Chi_1 Fv_1^* Fv_1 )
     3.16766119E-11    3      1000022        -14         14   # BR(Chi_3 -> Chi_1 Fv_2^* Fv_2 )
     3.16954689E-11    3      1000022        -16         16   # BR(Chi_3 -> Chi_1 Fv_3^* Fv_3 )
     5.16496355E-08    3      1000023        -12         12   # BR(Chi_3 -> Chi_2 Fv_1^* Fv_1 )
     5.16497451E-08    3      1000023        -14         14   # BR(Chi_3 -> Chi_2 Fv_2^* Fv_2 )
     5.16806566E-08    3      1000023        -16         16   # BR(Chi_3 -> Chi_2 Fv_3^* Fv_3 )
DECAY   1000035     1.50705006E+01   # Chi_4
#    BR                NDA      ID1      ID2
     4.42043697E-03    2     -1000024        -24   # BR(Chi_4 -> Cha1_1 VWm )
     1.83233538E-02    2     -1000037        -24   # BR(Chi_4 -> Cha1_2 VWm )
     3.78006654E-01    2     -2000024         24   # BR(Chi_4 -> Cha2_1 VWm^* )
     7.53859915E-02    2     -2000037         24   # BR(Chi_4 -> Cha2_2 VWm^* )
     1.28996484E-04    2      1000022         25   # BR(Chi_4 -> Chi_1 hh_1 )
     2.38461939E-01    2      1000023         25   # BR(Chi_4 -> Chi_2 hh_1 )
     4.23010347E-02    2      1000025         25   # BR(Chi_4 -> Chi_3 hh_1 )
     8.16615211E-03    2      1000022         23   # BR(Chi_4 -> Chi_1 VZ )
     2.17755134E-01    2      1000023         23   # BR(Chi_4 -> Chi_2 VZ )
     1.05404492E-02    2      1000025         23   # BR(Chi_4 -> Chi_3 VZ )
#    BR                NDA      ID1      ID2       ID3
     1.14451134E-11    3      1000022         -1          1   # BR(Chi_4 -> Chi_1 Fd_1^* Fd_1 )
     3.88329453E-09    3      1000022         -3          3   # BR(Chi_4 -> Chi_1 Fd_2^* Fd_2 )
     1.07694322E-05    3      1000022         -5          5   # BR(Chi_4 -> Chi_1 Fd_3^* Fd_3 )
     1.49681325E-09    3      1000023         -1          1   # BR(Chi_4 -> Chi_2 Fd_1^* Fd_1 )
     1.54856404E-09    3      1000023         -3          3   # BR(Chi_4 -> Chi_2 Fd_2^* Fd_2 )
     3.06520407E-07    3      1000023         -5          5   # BR(Chi_4 -> Chi_2 Fd_3^* Fd_3 )
     5.13352348E-09    3      1000025         -1          1   # BR(Chi_4 -> Chi_3 Fd_1^* Fd_1 )
     5.13449738E-09    3      1000025         -3          3   # BR(Chi_4 -> Chi_3 Fd_2^* Fd_2 )
     5.87917179E-07    3      1000025         -5          5   # BR(Chi_4 -> Chi_3 Fd_3^* Fd_3 )
     8.35692072E-10    3      1000022        -11         11   # BR(Chi_4 -> Chi_1 Fe_1^* Fe_1 )
     1.79800233E-08    3      1000022        -13         13   # BR(Chi_4 -> Chi_1 Fe_2^* Fe_2 )
     4.85910873E-06    3      1000022        -15         15   # BR(Chi_4 -> Chi_1 Fe_3^* Fe_3 )
     2.17647305E-06    3      1000023        -11         11   # BR(Chi_4 -> Chi_2 Fe_1^* Fe_1 )
     2.17667497E-06    3      1000023        -13         13   # BR(Chi_4 -> Chi_2 Fe_2^* Fe_2 )
     2.23374730E-06    3      1000023        -15         15   # BR(Chi_4 -> Chi_2 Fe_3^* Fe_3 )
     5.96547836E-06    3      1000025        -11         11   # BR(Chi_4 -> Chi_3 Fe_1^* Fe_1 )
     5.96550807E-06    3      1000025        -13         13   # BR(Chi_4 -> Chi_3 Fe_2^* Fe_2 )
     5.97421781E-06    3      1000025        -15         15   # BR(Chi_4 -> Chi_3 Fe_3^* Fe_3 )
     1.65641219E-12    3      1000022         -2          2   # BR(Chi_4 -> Chi_1 Fu_1^* Fu_1 )
     7.49089585E-11    3      1000022         -4          4   # BR(Chi_4 -> Chi_1 Fu_2^* Fu_2 )
     2.42701277E-05    3      1000022         -6          6   # BR(Chi_4 -> Chi_1 Fu_3^* Fu_3 )
     4.32327755E-09    3      1000023         -2          2   # BR(Chi_4 -> Chi_2 Fu_1^* Fu_1 )
     4.34352314E-09    3      1000023         -4          4   # BR(Chi_4 -> Chi_2 Fu_2^* Fu_2 )
     1.12637667E-03    3      1000023         -6          6   # BR(Chi_4 -> Chi_2 Fu_3^* Fu_3 )
     4.22901412E-09    3      1000025         -2          2   # BR(Chi_4 -> Chi_3 Fu_1^* Fu_1 )
     4.22857228E-09    3      1000025         -4          4   # BR(Chi_4 -> Chi_3 Fu_2^* Fu_2 )
     2.95602316E-05    3      1000025         -6          6   # BR(Chi_4 -> Chi_3 Fu_3^* Fu_3 )
     4.69207813E-11    3     -1000024         -2          1   # BR(Chi_4 -> Cha1_1 Fu_1^* Fd_1 )
     3.56921816E-09    3     -1000024         -4          3   # BR(Chi_4 -> Cha1_1 Fu_2^* Fd_2 )
     7.73214701E-05    3     -1000024         -6          5   # BR(Chi_4 -> Cha1_1 Fu_3^* Fd_3 )
     9.43954576E-09    3     -1000037         -2          1   # BR(Chi_4 -> Cha1_2 Fu_1^* Fd_1 )
     9.44019511E-09    3     -1000037         -4          3   # BR(Chi_4 -> Cha1_2 Fu_2^* Fd_2 )
     1.48457315E-04    3     -1000037         -6          5   # BR(Chi_4 -> Cha1_2 Fu_3^* Fd_3 )
     4.43406754E-08    3     -1000024        -12         11   # BR(Chi_4 -> Cha1_1 Fv_1^* Fe_1 )
     5.99129580E-08    3     -1000024        -14         13   # BR(Chi_4 -> Cha1_1 Fv_2^* Fe_2 )
     4.45876855E-06    3     -1000024        -16         15   # BR(Chi_4 -> Cha1_1 Fv_3^* Fe_3 )
     1.51291784E-05    3     -1000037        -12         11   # BR(Chi_4 -> Cha1_2 Fv_1^* Fe_1 )
     1.51293626E-05    3     -1000037        -14         13   # BR(Chi_4 -> Cha1_2 Fv_2^* Fe_2 )
     1.51815814E-05    3     -1000037        -16         15   # BR(Chi_4 -> Cha1_2 Fv_3^* Fe_3 )
     3.69212733E-09    3     -2000024         -1          2   # BR(Chi_4 -> Cha2_1 Fd_1^* Fu_1 )
     3.73425408E-09    3     -2000024         -3          4   # BR(Chi_4 -> Cha2_1 Fd_2^* Fu_2 )
     4.35982692E-03    3     -2000024         -5          6   # BR(Chi_4 -> Cha2_1 Fd_3^* Fu_3 )
     8.55567093E-09    3     -2000037         -1          2   # BR(Chi_4 -> Cha2_2 Fd_1^* Fu_1 )
     8.55589348E-09    3     -2000037         -3          4   # BR(Chi_4 -> Cha2_2 Fd_2^* Fu_2 )
     5.93581269E-04    3     -2000037         -5          6   # BR(Chi_4 -> Cha2_2 Fd_3^* Fu_3 )
     2.82020723E-06    3     -2000024        -11         12   # BR(Chi_4 -> Cha2_1 Fe_1^* Fv_1 )
     2.82026700E-06    3     -2000024        -13         14   # BR(Chi_4 -> Cha2_1 Fe_2^* Fv_2 )
     2.83724467E-06    3     -2000024        -15         16   # BR(Chi_4 -> Cha2_1 Fe_3^* Fv_3 )
     9.17315751E-06    3     -2000037        -11         12   # BR(Chi_4 -> Cha2_2 Fe_1^* Fv_1 )
     9.17319695E-06    3     -2000037        -13         14   # BR(Chi_4 -> Cha2_2 Fe_2^* Fv_2 )
     9.18488540E-06    3     -2000037        -15         16   # BR(Chi_4 -> Cha2_2 Fe_3^* Fv_3 )
     7.73827967E-10    3      1000022        -12         12   # BR(Chi_4 -> Chi_1 Fv_1^* Fv_1 )
     7.73836395E-10    3      1000022        -14         14   # BR(Chi_4 -> Chi_1 Fv_2^* Fv_2 )
     7.76225061E-10    3      1000022        -16         16   # BR(Chi_4 -> Chi_1 Fv_3^* Fv_3 )
     1.73462682E-06    3      1000023        -12         12   # BR(Chi_4 -> Chi_2 Fv_1^* Fv_1 )
     1.73464589E-06    3      1000023        -14         14   # BR(Chi_4 -> Chi_2 Fv_2^* Fv_2 )
     1.74005211E-06    3      1000023        -16         16   # BR(Chi_4 -> Chi_2 Fv_3^* Fv_3 )
     6.03441600E-06    3      1000025        -12         12   # BR(Chi_4 -> Chi_3 Fv_1^* Fv_1 )
     6.03449206E-06    3      1000025        -14         14   # BR(Chi_4 -> Chi_3 Fv_2^* Fv_2 )
     6.05605724E-06    3      1000025        -16         16   # BR(Chi_4 -> Chi_3 Fv_3^* Fv_3 )
DECAY   1000024     8.23273120E-15   # Cha1_1
#    BR                NDA      ID1      ID2
#    BR                NDA      ID1      ID2       ID3
     6.41580912E-01    3     -1000022          1         -2   # BR(Cha1_1^* -> Chi_1^* Fd_1 Fu_1^* )
     2.14106094E-01    3     -1000022         11        -12   # BR(Cha1_1^* -> Chi_1^* Fe_1 Fv_1^* )
     1.44312993E-01    3     -1000022         13        -14   # BR(Cha1_1^* -> Chi_1^* Fe_2 Fv_2^* )
DECAY   1000037     1.81504123E-01   # Cha1_2
#    BR                NDA      ID1      ID2
     6.56363070E-03    2      1000024         23   # BR(Cha1_2^* -> Cha1_1^* VZ )
     1.04862881E-02    2     -1000022        -24   # BR(Cha1_2^* -> Chi_1^* VWm )
     9.82949585E-01    2     -1000023        -24   # BR(Cha1_2^* -> Chi_2^* VWm )
#    BR                NDA      ID1      ID2       ID3
     1.10569328E-10    3      1000024          1         -1   # BR(Cha1_2^* -> Cha1_1^* Fd_1 Fd_1^* )
     1.69600522E-10    3      1000024          3         -3   # BR(Cha1_2^* -> Cha1_1^* Fd_2 Fd_2^* )
     2.36878377E-07    3      1000024          5         -5   # BR(Cha1_2^* -> Cha1_1^* Fd_3 Fd_3^* )
     2.39175949E-09    3      1000024         11        -11   # BR(Cha1_2^* -> Cha1_1^* Fe_1 Fe_1^* )
     2.56158591E-09    3      1000024         13        -13   # BR(Cha1_2^* -> Cha1_1^* Fe_2 Fe_2^* )
     5.03400540E-08    3      1000024         15        -15   # BR(Cha1_2^* -> Cha1_1^* Fe_3 Fe_3^* )
     1.40824862E-14    3      1000024          2         -2   # BR(Cha1_2^* -> Cha1_1^* Fu_1 Fu_1^* )
     3.62981716E-09    3      1000024          4         -4   # BR(Cha1_2^* -> Cha1_1^* Fu_2 Fu_2^* )
     9.16683570E-28    3      1000024         12        -12   # BR(Cha1_2^* -> Cha1_1^* Fv_1 Fv_1^* )
     1.67554643E-18    3      1000024         14        -14   # BR(Cha1_2^* -> Cha1_1^* Fv_2 Fv_2^* )
     1.34132066E-13    3      1000024         16        -16   # BR(Cha1_2^* -> Cha1_1^* Fv_3 Fv_3^* )
     8.57447359E-13    3     -1000022          1         -2   # BR(Cha1_2^* -> Chi_1^* Fd_1 Fu_1^* )
     8.65853431E-13    3     -1000022          3         -4   # BR(Cha1_2^* -> Chi_1^* Fd_2 Fu_2^* )
     1.16336348E-09    3     -1000023          1         -2   # BR(Cha1_2^* -> Chi_2^* Fd_1 Fu_1^* )
     1.16622904E-09    3     -1000023          3         -4   # BR(Cha1_2^* -> Chi_2^* Fd_2 Fu_2^* )
     4.23078608E-11    3     -1000022         11        -12   # BR(Cha1_2^* -> Chi_1^* Fe_1 Fv_1^* )
     4.23171292E-11    3     -1000022         13        -14   # BR(Cha1_2^* -> Chi_1^* Fe_2 Fv_2^* )
     4.50701171E-11    3     -1000022         15        -16   # BR(Cha1_2^* -> Chi_1^* Fe_3 Fv_3^* )
     6.57668837E-08    3     -1000023         11        -12   # BR(Cha1_2^* -> Chi_2^* Fe_1 Fv_1^* )
     6.57671904E-08    3     -1000023         13        -14   # BR(Cha1_2^* -> Chi_2^* Fe_2 Fv_2^* )
     6.58528880E-08    3     -1000023         15        -16   # BR(Cha1_2^* -> Chi_2^* Fe_3 Fv_3^* )
DECAY   2000024     3.10570798E-08   # Cha2_1
#    BR                NDA      ID1      ID2
#    BR                NDA      ID1      ID2       ID3
     1.37774744E-01    3     -1000022          2         -1   # BR(Cha2_1^* -> Chi_1^* Fu_1 Fd_1^* )
     1.33598477E-01    3     -1000022          4         -3   # BR(Cha2_1^* -> Chi_1^* Fu_2 Fd_2^* )
     2.19639981E-01    3     -1000023          2         -1   # BR(Cha2_1^* -> Chi_2^* Fu_1 Fd_1^* )
     1.78515154E-01    3     -1000023          4         -3   # BR(Cha2_1^* -> Chi_2^* Fu_2 Fd_2^* )
     4.59216876E-02    3     -1000022         12        -11   # BR(Cha2_1^* -> Chi_1^* Fv_1 Fe_1^* )
     4.59208946E-02    3     -1000022         14        -13   # BR(Cha2_1^* -> Chi_1^* Fv_2 Fe_2^* )
     4.32072313E-02    3     -1000022         16        -15   # BR(Cha2_1^* -> Chi_1^* Fv_3 Fe_3^* )
     7.32328561E-02    3     -1000023         12        -11   # BR(Cha2_1^* -> Chi_2^* Fv_1 Fe_1^* )
     7.31247450E-02    3     -1000023         14        -13   # BR(Cha2_1^* -> Chi_2^* Fv_2 Fe_2^* )
     4.90642281E-02    3     -1000023         16        -15   # BR(Cha2_1^* -> Chi_2^* Fv_3 Fe_3^* )
DECAY   2000037     1.72417034E-01   # Cha2_2
#    BR                NDA      ID1      ID2
     1.53203268E-01    2      2000024         25   # BR(Cha2_2^* -> Cha2_1^* hh_1 )
     8.13950165E-01    2      2000024         23   # BR(Cha2_2^* -> Cha2_1^* VZ )
     3.28035737E-02    2     -1000022         24   # BR(Cha2_2^* -> Chi_1^* VWm^* )
     2.42549211E-05    2     -1000023         24   # BR(Cha2_2^* -> Chi_2^* VWm^* )
#    BR                NDA      ID1      ID2       ID3
     7.74154377E-16    3      2000024          1         -1   # BR(Cha2_2^* -> Cha2_1^* Fd_1 Fd_1^* )
     2.79470459E-13    3      2000024          3         -3   # BR(Cha2_2^* -> Cha2_1^* Fd_2 Fd_2^* )
     1.58747463E-07    3      2000024          5         -5   # BR(Cha2_2^* -> Cha2_1^* Fd_3 Fd_3^* )
     9.89602940E-18    3      2000024         11        -11   # BR(Cha2_2^* -> Cha2_1^* Fe_1 Fe_1^* )
     4.23082919E-13    3      2000024         13        -13   # BR(Cha2_2^* -> Cha2_1^* Fe_2 Fe_2^* )
     1.19395646E-10    3      2000024         15        -15   # BR(Cha2_2^* -> Cha2_1^* Fe_3 Fe_3^* )
     1.33786023E-08    3      2000024          2         -2   # BR(Cha2_2^* -> Cha2_1^* Fu_1 Fu_1^* )
     1.33781290E-08    3      2000024          4         -4   # BR(Cha2_2^* -> Cha2_1^* Fu_2 Fu_2^* )
     2.98570732E-07    3      2000024         12        -12   # BR(Cha2_2^* -> Cha2_1^* Fv_1 Fv_1^* )
     2.98571366E-07    3      2000024         14        -14   # BR(Cha2_2^* -> Cha2_1^* Fv_2 Fv_2^* )
     2.98750051E-07    3      2000024         16        -16   # BR(Cha2_2^* -> Cha2_1^* Fv_3 Fv_3^* )
     3.58919277E-12    3     -1000022          2         -1   # BR(Cha2_2^* -> Chi_1^* Fu_1 Fd_1^* )
     6.82599627E-11    3     -1000022          4         -3   # BR(Cha2_2^* -> Chi_1^* Fu_2 Fd_2^* )
     5.47247979E-09    3     -1000023          2         -1   # BR(Cha2_2^* -> Chi_2^* Fu_1 Fd_1^* )
     5.47050831E-09    3     -1000023          4         -3   # BR(Cha2_2^* -> Chi_2^* Fu_2 Fd_2^* )
     5.93150268E-06    3     -1000025          2         -1   # BR(Cha2_2^* -> Chi_3^* Fu_1 Fd_1^* )
     5.72205762E-06    3     -1000025          4         -3   # BR(Cha2_2^* -> Chi_3^* Fu_2 Fd_2^* )
     2.64587730E-11    3     -1000022         12        -11   # BR(Cha2_2^* -> Chi_1^* Fv_1 Fe_1^* )
     2.70208276E-10    3     -1000022         14        -13   # BR(Cha2_2^* -> Chi_1^* Fv_2 Fe_2^* )
     6.89379678E-08    3     -1000022         16        -15   # BR(Cha2_2^* -> Chi_1^* Fv_3 Fe_3^* )
     3.45736047E-08    3     -1000023         12        -11   # BR(Cha2_2^* -> Chi_2^* Fv_1 Fe_1^* )
     3.45751430E-08    3     -1000023         14        -13   # BR(Cha2_2^* -> Chi_2^* Fv_2 Fe_2^* )
     3.50081997E-08    3     -1000023         16        -15   # BR(Cha2_2^* -> Chi_2^* Fv_3 Fe_3^* )
     1.98425941E-06    3     -1000025         12        -11   # BR(Cha2_2^* -> Chi_3^* Fv_1 Fe_1^* )
     1.98377217E-06    3     -1000025         14        -13   # BR(Cha2_2^* -> Chi_3^* Fv_2 Fe_2^* )
     1.85067779E-06    3     -1000025         16        -15   # BR(Cha2_2^* -> Chi_3^* Fv_3 Fe_3^* )
DECAY         6     1.52965299E+00   # Fu_3
#    BR                NDA      ID1      ID2
     1.00000000E+00    2            5         24   # BR(Fu_3 -> Fd_3 VWm^* )
DECAY1L   1000001     6.88554606E-01   # Sd_1
#    BR                NDA      ID1      ID2
     4.86521629E-01    2     -1000022          5   # BR(Sd_1 -> Chi_1^* Fd_3 )
     2.95576026E-02    2     -1000023          5   # BR(Sd_1 -> Chi_2^* Fd_3 )
     2.73409894E-03    2     -1000025          5   # BR(Sd_1 -> Chi_3^* Fd_3 )
     4.15544473E-02    2     -1000035          5   # BR(Sd_1 -> Chi_4^* Fd_3 )
     4.39599485E-01    2      1000024          6   # BR(Sd_1 -> Cha1_1^* Fu_3 )
     3.27372548E-05    2      1000037          6   # BR(Sd_1 -> Cha1_2^* Fu_3 )
DECAY1L   1000003     2.04350084E+01   # Sd_2
#    BR                NDA      ID1      ID2
     6.40068220E-01    2            6   -2000024   # BR(Sd_2 -> Fu_3 Cha2_1 )
     1.97475041E-01    2            6   -2000037   # BR(Sd_2 -> Fu_3 Cha2_2 )
     1.59108338E-02    2            5    1000022   # BR(Sd_2 -> Fd_3 Chi_1 )
     1.78541824E-02    2            5    1000023   # BR(Sd_2 -> Fd_3 Chi_2 )
     1.28300863E-01    2            5    1000025   # BR(Sd_2 -> Fd_3 Chi_3 )
     3.90860051E-04    2            5    1000035   # BR(Sd_2 -> Fd_3 Chi_4 )
DECAY1L   1000005     6.26847150E+01   # Sd_3
#    BR                NDA      ID1      ID2
     3.44178617E-07    2     -1000022          1   # BR(Sd_3 -> Chi_1^* Fd_1 )
     8.42668648E-04    2     -1000023          1   # BR(Sd_3 -> Chi_2^* Fd_1 )
     1.04377797E-04    2     -1000025          1   # BR(Sd_3 -> Chi_3^* Fd_1 )
     1.57724594E-02    2     -1000035          1   # BR(Sd_3 -> Chi_4^* Fd_1 )
     9.83280136E-01    2     -1000021          1   # BR(Sd_3 -> Glu^* Fd_1 )
     1.44116129E-08    2      1000024          2   # BR(Sd_3 -> Cha1_1^* Fu_1 )
     1.12815157E-12    2      1000037          2   # BR(Sd_3 -> Cha1_2^* Fu_1 )
DECAY1L   2000001     6.26848382E+01   # Sd_4
#    BR                NDA      ID1      ID2
     5.42196630E-06    2     -1000022          3   # BR(Sd_4 -> Chi_1^* Fd_2 )
     8.42294652E-04    2     -1000023          3   # BR(Sd_4 -> Chi_2^* Fd_2 )
     1.02494859E-04    2     -1000025          3   # BR(Sd_4 -> Chi_3^* Fd_2 )
     1.57723102E-02    2     -1000035          3   # BR(Sd_4 -> Chi_4^* Fd_2 )
     9.83272298E-01    2     -1000021          3   # BR(Sd_4 -> Glu^* Fd_2 )
     5.17953326E-06    2      1000024          4   # BR(Sd_4 -> Cha1_1^* Fu_2 )
     4.35426037E-10    2      1000037          4   # BR(Sd_4 -> Cha1_2^* Fu_2 )
DECAY1L   2000003     2.63770774E+03   # Sd_5
#    BR                NDA      ID1      ID2
     1.08353443E-03    2            2   -2000024   # BR(Sd_5 -> Fu_1 Cha2_1 )
     5.67644235E-03    2            2   -2000037   # BR(Sd_5 -> Fu_1 Cha2_2 )
     1.62255929E-07    2            1    1000022   # BR(Sd_5 -> Fd_1 Chi_1 )
     3.48676322E-04    2            1    1000023   # BR(Sd_5 -> Fd_1 Chi_2 )
     2.97051807E-03    2            1    1000025   # BR(Sd_5 -> Fd_1 Chi_3 )
     1.03211238E-04    2            1    1000035   # BR(Sd_5 -> Fd_1 Chi_4 )
     9.89817455E-01    2      1000021          1   # BR(Sd_5 -> Glu Fd_1 )
DECAY1L   2000005     2.22060915E+03   # Sd_6
#    BR                NDA      ID1      ID2
     1.27567547E-03    2            4   -2000024   # BR(Sd_6 -> Fu_2 Cha2_1 )
     6.71822133E-03    2            4   -2000037   # BR(Sd_6 -> Fu_2 Cha2_2 )
     3.42894670E-07    2            3    1000022   # BR(Sd_6 -> Fd_2 Chi_1 )
     4.14143258E-04    2            3    1000023   # BR(Sd_6 -> Fd_2 Chi_2 )
     3.46240614E-03    2            3    1000025   # BR(Sd_6 -> Fd_2 Chi_3 )
     1.22604978E-04    2            3    1000035   # BR(Sd_6 -> Fd_2 Chi_4 )
     9.88006606E-01    2      1000021          3   # BR(Sd_6 -> Glu Fd_2 )
DECAY1L   1000002     2.42094323E+01   # Su_1
#    BR                NDA      ID1      ID2
     5.15495918E-01    2      2000024          5   # BR(Su_1 -> Cha2_1^* Fd_3 )
     2.76055543E-03    2      2000037          5   # BR(Su_1 -> Cha2_2^* Fd_3 )
     2.99346217E-03    2     -1000022          6   # BR(Su_1 -> Chi_1^* Fu_3 )
     4.77180099E-01    2     -1000023          6   # BR(Su_1 -> Chi_2^* Fu_3 )
     1.56996478E-03    2     -1000025          6   # BR(Su_1 -> Chi_3^* Fu_3 )
DECAY1L   1000004     2.07859152E+01   # Su_2
#    BR                NDA      ID1      ID2
     1.66421943E-02    2            5   -1000024   # BR(Su_2 -> Fd_3 Cha1_1 )
     2.90474353E-01    2            5   -1000037   # BR(Su_2 -> Fd_3 Cha1_2 )
     3.50446877E-03    2            6    1000022   # BR(Su_2 -> Fu_3 Chi_1 )
     5.76002611E-01    2            6    1000023   # BR(Su_2 -> Fu_3 Chi_2 )
     1.13376373E-01    2            6    1000025   # BR(Su_2 -> Fu_3 Chi_3 )
DECAY1L   1000006     6.57493028E+01   # Su_3
#    BR                NDA      ID1      ID2
     3.53208678E-11    2      2000024          1   # BR(Su_3 -> Cha2_1^* Fd_1 )
     2.09442288E-13    2      2000037          1   # BR(Su_3 -> Cha2_2^* Fd_1 )
     1.15251947E-06    2     -1000022          2   # BR(Su_3 -> Chi_1^* Fu_1 )
     3.23877888E-03    2     -1000023          2   # BR(Su_3 -> Chi_2^* Fu_1 )
     4.01310254E-04    2     -1000025          2   # BR(Su_3 -> Chi_3^* Fu_1 )
     5.99526714E-02    2     -1000035          2   # BR(Su_3 -> Chi_4^* Fu_1 )
     9.36406087E-01    2     -1000021          2   # BR(Su_3 -> Glu^* Fu_1 )
DECAY1L   2000002     6.02032253E+01   # Su_4
#    BR                NDA      ID1      ID2
     9.95752840E-06    2      2000024          3   # BR(Su_4 -> Cha2_1^* Fd_2 )
     5.75267756E-08    2      2000037          3   # BR(Su_4 -> Cha2_2^* Fd_2 )
     1.31348110E-06    2     -1000022          4   # BR(Su_4 -> Chi_1^* Fu_2 )
     3.54658846E-03    2     -1000023          4   # BR(Su_4 -> Chi_2^* Fu_2 )
     4.38057309E-04    2     -1000025          4   # BR(Su_4 -> Chi_3^* Fu_2 )
     6.60886826E-02    2     -1000035          4   # BR(Su_4 -> Chi_4^* Fu_2 )
     9.29915343E-01    2     -1000021          4   # BR(Su_4 -> Glu^* Fu_2 )
DECAY1L   2000004     2.72097259E+03   # Su_5
#    BR                NDA      ID1      ID2
     1.38407461E-05    2            1   -1000024   # BR(Su_5 -> Fd_1 Cha1_1 )
     6.50152405E-03    2            1   -1000037   # BR(Su_5 -> Fd_1 Cha1_2 )
     7.95950934E-08    2            2    1000022   # BR(Su_5 -> Fu_1 Chi_1 )
     2.02922814E-04    2            2    1000023   # BR(Su_5 -> Fu_1 Chi_2 )
     3.04434549E-03    2            2    1000025   # BR(Su_5 -> Fu_1 Chi_3 )
     7.57795429E-05    2            2    1000035   # BR(Su_5 -> Fu_1 Chi_4 )
     9.90161508E-01    2      1000021          2   # BR(Su_5 -> Glu Fu_1 )
DECAY1L   2000006     1.79990882E+03   # Su_6
#    BR                NDA      ID1      ID2
     2.10869442E-05    2            3   -1000024   # BR(Su_6 -> Fd_2 Cha1_1 )
     9.65829507E-03    2            3   -1000037   # BR(Su_6 -> Fd_2 Cha1_2 )
     1.22814639E-07    2            4    1000022   # BR(Su_6 -> Fu_2 Chi_1 )
     3.06210067E-04    2            4    1000023   # BR(Su_6 -> Fu_2 Chi_2 )
     4.60540086E-03    2            4    1000025   # BR(Su_6 -> Fu_2 Chi_3 )
     1.15713744E-04    2            4    1000035   # BR(Su_6 -> Fu_2 Chi_4 )
     9.85293171E-01    2      1000021          4   # BR(Su_6 -> Glu Fu_2 )
DECAY1L   1000011     6.97690964E+00   # Se_1
#    BR                NDA      ID1      ID2
     1.25989744E-01    2           16   -2000024   # BR(Se_1 -> Fv_3 Cha2_1 )
     5.24293399E-01    2           16   -2000037   # BR(Se_1 -> Fv_3 Cha2_2 )
     1.97272276E-02    2           15    1000022   # BR(Se_1 -> Fe_3 Chi_1 )
     1.21616847E-02    2           15    1000023   # BR(Se_1 -> Fe_3 Chi_2 )
     3.17787794E-01    2           15    1000025   # BR(Se_1 -> Fe_3 Chi_3 )
     4.01506999E-05    2           15    1000035   # BR(Se_1 -> Fe_3 Chi_4 )
DECAY1L   1000013     6.84003600E+00   # Se_2
#    BR                NDA      ID1      ID2
     1.28531448E-01    2           14   -2000024   # BR(Se_2 -> Fv_2 Cha2_1 )
     5.34920641E-01    2           14   -2000037   # BR(Se_2 -> Fv_2 Cha2_2 )
     7.89055879E-05    2           13    1000022   # BR(Se_2 -> Fe_2 Chi_1 )
     1.22824110E-02    2           13    1000023   # BR(Se_2 -> Fe_2 Chi_2 )
     3.24145586E-01    2           13    1000025   # BR(Se_2 -> Fe_2 Chi_3 )
     4.10084082E-05    2           13    1000035   # BR(Se_2 -> Fe_2 Chi_4 )
DECAY1L   1000015     6.84103083E+00   # Se_3
#    BR                NDA      ID1      ID2
     1.28512795E-01    2           12   -2000024   # BR(Se_3 -> Fv_1 Cha2_1 )
     5.34843190E-01    2           12   -2000037   # BR(Se_3 -> Fv_1 Cha2_2 )
     7.77124376E-06    2           11    1000022   # BR(Se_3 -> Fe_1 Chi_1 )
     1.22869274E-02    2           11    1000023   # BR(Se_3 -> Fe_1 Chi_2 )
     3.24306184E-01    2           11    1000025   # BR(Se_3 -> Fe_1 Chi_3 )
     4.31318113E-05    2           11    1000035   # BR(Se_3 -> Fe_1 Chi_4 )
DECAY1L   2000011     3.37303674E-01   # Se_4
#    BR                NDA      ID1      ID2
     4.13498412E-01    2     -1000022         15   # BR(Se_4 -> Chi_1^* Fe_3 )
     3.92251995E-01    2     -1000023         15   # BR(Se_4 -> Chi_2^* Fe_3 )
     3.62067116E-02    2     -1000025         15   # BR(Se_4 -> Chi_3^* Fe_3 )
     4.36025604E-03    2     -1000035         15   # BR(Se_4 -> Chi_4^* Fe_3 )
     1.53661959E-01    2      1000024         16   # BR(Se_4 -> Cha1_1^* Fv_3 )
     2.06661846E-05    2      1000037         16   # BR(Se_4 -> Cha1_2^* Fv_3 )
DECAY1L   2000013     1.45812724E-01   # Se_5
#    BR                NDA      ID1      ID2
     3.69942531E-03    2     -1000022         13   # BR(Se_5 -> Chi_1^* Fe_2 )
     9.01100613E-01    2     -1000023         13   # BR(Se_5 -> Chi_2^* Fe_2 )
     8.36810958E-02    2     -1000025         13   # BR(Se_5 -> Chi_3^* Fe_2 )
     1.02609574E-02    2     -1000035         13   # BR(Se_5 -> Chi_4^* Fe_2 )
     1.25773914E-03    2      1000024         14   # BR(Se_5 -> Cha1_1^* Fv_2 )
     1.69138289E-07    2      1000037         14   # BR(Se_5 -> Cha1_2^* Fv_2 )
DECAY1L   2000015     1.45276365E-01   # Se_6
#    BR                NDA      ID1      ID2
     3.18013530E-04    2     -1000022         11   # BR(Se_6 -> Chi_1^* Fe_1 )
     9.04781181E-01    2     -1000023         11   # BR(Se_6 -> Chi_2^* Fe_1 )
     8.40523623E-02    2     -1000025         11   # BR(Se_6 -> Chi_3^* Fe_1 )
     1.08484139E-02    2     -1000035         11   # BR(Se_6 -> Chi_4^* Fe_1 )
     2.95272908E-08    2      1000024         12   # BR(Se_6 -> Cha1_1^* Fv_1 )
     3.97076021E-12    2      1000037         12   # BR(Se_6 -> Cha1_2^* Fv_1 )
DECAY1L   1000012     7.01116350E+00   # Sv_1
#    BR                NDA      ID1      ID2
     2.12435612E-02    2           15   -1000024   # BR(Sv_1 -> Fe_3 Cha1_1 )
     6.50934263E-01    2           15   -1000037   # BR(Sv_1 -> Fe_3 Cha1_2 )
     2.34149689E-05    2           16    1000022   # BR(Sv_1 -> Fv_3 Chi_1 )
     6.05604969E-02    2           16    1000023   # BR(Sv_1 -> Fv_3 Chi_2 )
     2.67225108E-01    2           16    1000025   # BR(Sv_1 -> Fv_3 Chi_3 )
     1.31565062E-05    2           16    1000035   # BR(Sv_1 -> Fv_3 Chi_4 )
DECAY1L   1000014     6.87139701E+00   # Sv_2
#    BR                NDA      ID1      ID2
     1.66132309E-03    2           13   -1000024   # BR(Sv_2 -> Fe_2 Cha1_1 )
     6.63772869E-01    2           13   -1000037   # BR(Sv_2 -> Fe_2 Cha1_2 )
     2.38915834E-05    2           14    1000022   # BR(Sv_2 -> Fv_2 Chi_1 )
     6.18026811E-02    2           14    1000023   # BR(Sv_2 -> Fv_2 Chi_2 )
     2.72725065E-01    2           14    1000025   # BR(Sv_2 -> Fv_2 Chi_3 )
     1.41701585E-05    2           14    1000035   # BR(Sv_2 -> Fv_2 Chi_4 )
DECAY1L   1000016     6.88571727E+00   # Sv_3
#    BR                NDA      ID1      ID2
     1.59409950E-03    2           11   -1000024   # BR(Sv_3 -> Fe_1 Cha1_1 )
     6.64535623E-01    2           11   -1000037   # BR(Sv_3 -> Fe_1 Cha1_2 )
     2.38418972E-05    2           12    1000022   # BR(Sv_3 -> Fv_1 Chi_1 )
     6.16741865E-02    2           12    1000023   # BR(Sv_3 -> Fv_1 Chi_2 )
     2.72158106E-01    2           12    1000025   # BR(Sv_3 -> Fv_1 Chi_3 )
     1.41433659E-05    2           12    1000035   # BR(Sv_3 -> Fv_1 Chi_4 )
DECAY1L        25     2.78024592E-03   # hh_1
#    BR                NDA      ID1      ID2
     1.15013914E-06    2           -1          1   # BR(hh_1 -> Fd_1^* Fd_1 )
     2.44921110E-04    2           -3          3   # BR(hh_1 -> Fd_2^* Fd_2 )
     7.47708745E-01    2           -5          5   # BR(hh_1 -> Fd_3^* Fd_3 )
     7.36260705E-09    2          -11         11   # BR(hh_1 -> Fe_1^* Fe_1 )
     3.33982099E-04    2          -13         13   # BR(hh_1 -> Fe_2^* Fe_2 )
     9.35419273E-02    2          -15         15   # BR(hh_1 -> Fe_3^* Fe_3 )
     2.82904576E-07    2           -2          2   # BR(hh_1 -> Fu_1^* Fu_1 )
     4.57871202E-02    2           -4          4   # BR(hh_1 -> Fu_2^* Fu_2 )
     4.86562729E-02    2           21         21   # BR(hh_1 -> VG VG )
     3.62200987E-03    2           22         22   # BR(hh_1 -> VP VP )
     6.01035810E-02    2           23         22   # BR(hh_1 -> VZ VP )
DECAY1L        35     1.70307518E+00   # hh_2
#    BR                NDA      ID1      ID2
     1.88432508E-04    2      1000024   -1000024   # BR(hh_2 -> Cha1_1^* Cha1_1 )
     1.37552086E-04    2      2000024   -2000024   # BR(hh_2 -> Cha2_1^* Cha2_1 )
     6.74544071E-07    2     -1000022    1000022   # BR(hh_2 -> Chi_1^* Chi_1 )
     9.93543507E-02    2     -1000022    1000023   # BR(hh_2 -> Chi_1^* Chi_2 )
     9.93543507E-02    2     -1000023    1000022   # BR(hh_2 -> Chi_2^* Chi_1 )
     2.01807684E-07    2     -1000023    1000023   # BR(hh_2 -> Chi_2^* Chi_2 )
     1.73232918E-06    2           -1          1   # BR(hh_2 -> Fd_1^* Fd_1 )
     3.37278079E-03    2           -3          3   # BR(hh_2 -> Fd_2^* Fd_2 )
     4.66781544E-01    2           -5          5   # BR(hh_2 -> Fd_3^* Fd_3 )
     8.72755838E-09    2          -11         11   # BR(hh_2 -> Fe_1^* Fe_1 )
     3.56924136E-04    2          -13         13   # BR(hh_2 -> Fe_2^* Fe_2 )
     1.03945889E-01    2          -15         15   # BR(hh_2 -> Fe_3^* Fe_3 )
     4.72697322E-11    2           -2          2   # BR(hh_2 -> Fu_1^* Fu_1 )
     1.79169142E-06    2           -4          4   # BR(hh_2 -> Fu_2^* Fu_2 )
     2.18081098E-01    2           -6          6   # BR(hh_2 -> Fu_3^* Fu_3 )
     3.30200817E-03    2           25         25   # BR(hh_2 -> hh_1 hh_1 )
     3.61494073E-10    2           36         22   # BR(hh_2 -> Ah_2 VP )
     2.20709365E-04    2           25         22   # BR(hh_2 -> hh_1 VP )
     6.75306493E-03    2           25         23   # BR(hh_2 -> hh_1 VZ )
     1.46745281E-04    2           21         21   # BR(hh_2 -> VG VG )
     1.08434178E-06    2           22         22   # BR(hh_2 -> VP VP )
     4.55740898E-07    2           23         22   # BR(hh_2 -> VZ VP )
DECAY1L        45     2.78859573E+02   # hh_3
#    BR                NDA      ID1      ID2
     8.15313721E-04    2           36         36   # BR(hh_3 -> Ah_2 Ah_2 )
     5.36058287E-05    2           36         23   # BR(hh_3 -> Ah_2 VZ )
     2.21350925E-01    2      1000024   -1000024   # BR(hh_3 -> Cha1_1^* Cha1_1 )
     2.09373824E-04    2      1000024   -1000037   # BR(hh_3 -> Cha1_1^* Cha1_2 )
     2.09373824E-04    2      1000037   -1000024   # BR(hh_3 -> Cha1_2^* Cha1_1 )
     1.10444450E-05    2      1000037   -1000037   # BR(hh_3 -> Cha1_2^* Cha1_2 )
     1.83855730E-01    2      2000024   -2000024   # BR(hh_3 -> Cha2_1^* Cha2_1 )
     1.57111247E-02    2      2000024   -2000037   # BR(hh_3 -> Cha2_1^* Cha2_2 )
     1.57111247E-02    2      2000037   -2000024   # BR(hh_3 -> Cha2_2^* Cha2_1 )
     4.41175666E-04    2      2000037   -2000037   # BR(hh_3 -> Cha2_2^* Cha2_2 )
     2.05761624E-01    2     -1000022    1000022   # BR(hh_3 -> Chi_1^* Chi_1 )
     4.92388831E-03    2     -1000022    1000023   # BR(hh_3 -> Chi_1^* Chi_2 )
     2.44103157E-04    2     -1000022    1000025   # BR(hh_3 -> Chi_1^* Chi_3 )
     1.09816186E-04    2     -1000022    1000035   # BR(hh_3 -> Chi_1^* Chi_4 )
     4.92388831E-03    2     -1000023    1000022   # BR(hh_3 -> Chi_2^* Chi_1 )
     1.79517275E-01    2     -1000023    1000023   # BR(hh_3 -> Chi_2^* Chi_2 )
     7.12294687E-03    2     -1000023    1000025   # BR(hh_3 -> Chi_2^* Chi_3 )
     3.33236864E-03    2     -1000023    1000035   # BR(hh_3 -> Chi_2^* Chi_4 )
     2.44103157E-04    2     -1000025    1000022   # BR(hh_3 -> Chi_3^* Chi_1 )
     7.12294687E-03    2     -1000025    1000023   # BR(hh_3 -> Chi_3^* Chi_2 )
     6.98589426E-05    2     -1000025    1000025   # BR(hh_3 -> Chi_3^* Chi_3 )
     2.20110917E-05    2     -1000025    1000035   # BR(hh_3 -> Chi_3^* Chi_4 )
     1.09816186E-04    2     -1000035    1000022   # BR(hh_3 -> Chi_4^* Chi_1 )
     3.33236864E-03    2     -1000035    1000023   # BR(hh_3 -> Chi_4^* Chi_2 )
     2.20110917E-05    2     -1000035    1000025   # BR(hh_3 -> Chi_4^* Chi_3 )
     1.43551991E-05    2     -1000035    1000035   # BR(hh_3 -> Chi_4^* Chi_4 )
     2.93285001E-14    2           -1          1   # BR(hh_3 -> Fd_1^* Fd_1 )
     8.41354388E-12    2           -3          3   # BR(hh_3 -> Fd_2^* Fd_2 )
     6.46127918E-09    2           -5          5   # BR(hh_3 -> Fd_3^* Fd_3 )
     1.52377203E-16    2          -11         11   # BR(hh_3 -> Fe_1^* Fe_1 )
     6.53708410E-12    2          -13         13   # BR(hh_3 -> Fe_2^* Fe_2 )
     1.84572417E-09    2          -15         15   # BR(hh_3 -> Fe_3^* Fe_3 )
     5.28932842E-15    2           -2          2   # BR(hh_3 -> Fu_1^* Fu_1 )
     8.11640483E-11    2           -4          4   # BR(hh_3 -> Fu_2^* Fu_2 )
     2.24358500E-05    2           -6          6   # BR(hh_3 -> Fu_3^* Fu_3 )
     5.94965938E-04    2           25         25   # BR(hh_3 -> hh_1 hh_1 )
     6.37734848E-05    2           25         35   # BR(hh_3 -> hh_1 hh_2 )
     8.14182791E-04    2           35         35   # BR(hh_3 -> hh_2 hh_2 )
     1.64715624E-03    2           37        -37   # BR(hh_3 -> Hpm_2^* Hpm_2 )
     7.23255148E-05    2          -37         24   # BR(hh_3 -> Hpm_2 VWm^* )
     7.23255148E-05    2           37        -24   # BR(hh_3 -> Hpm_2^* VWm )
     2.03698221E-02    2         -401        401   # BR(hh_3 -> Rh_1^* Rh_1 )
     5.43075289E-06    2         -401        402   # BR(hh_3 -> Rh_1^* Rh_2 )
     5.43075289E-06    2         -402        401   # BR(hh_3 -> Rh_2^* Rh_1 )
     1.48368652E-02    2         -402        402   # BR(hh_3 -> Rh_2^* Rh_2 )
     3.42665773E-03    2     -1000001    1000001   # BR(hh_3 -> Sd_1^* Sd_1 )
     7.62767284E-04    2     -1000003    1000003   # BR(hh_3 -> Sd_2^* Sd_2 )
     2.49180189E-03    2     -1000011    1000011   # BR(hh_3 -> Se_1^* Se_1 )
     2.49195123E-03    2     -1000013    1000013   # BR(hh_3 -> Se_2^* Se_2 )
     2.49195040E-03    2     -1000015    1000015   # BR(hh_3 -> Se_3^* Se_3 )
     9.71078140E-03    2     -2000011    2000011   # BR(hh_3 -> Se_4^* Se_4 )
     9.70929420E-03    2     -2000013    2000013   # BR(hh_3 -> Se_5^* Se_5 )
     9.70927848E-03    2     -2000015    2000015   # BR(hh_3 -> Se_6^* Se_6 )
     2.13101959E-02    2         -404        404   # BR(hh_3 -> SRdp^* SRdp )
     1.55727636E-02    2         -403        403   # BR(hh_3 -> SRum^* SRum )
     1.40942110E-02    2     -1000002    1000002   # BR(hh_3 -> Su_1^* Su_1 )
     8.41310550E-04    2     -1000004    1000004   # BR(hh_3 -> Su_2^* Su_2 )
     2.39099821E-03    2     -1000012    1000012   # BR(hh_3 -> Sv_1^* Sv_1 )
     2.39114941E-03    2     -1000014    1000014   # BR(hh_3 -> Sv_2^* Sv_2 )
     2.39114994E-03    2     -1000016    1000016   # BR(hh_3 -> Sv_3^* Sv_3 )
     4.89700401E-03    2          -24         24   # BR(hh_3 -> VWm VWm^* )
     1.50669073E-03    2           23         23   # BR(hh_3 -> VZ VZ )
     1.35640044E-10    2           36         22   # BR(hh_3 -> Ah_2 VP )
     3.75690022E-23    2           46         22   # BR(hh_3 -> Ah_3 VP )
     6.74029010E-08    2           25         22   # BR(hh_3 -> hh_1 VP )
     2.28981047E-09    2           35         22   # BR(hh_3 -> hh_2 VP )
     6.24948660E-05    2           25         23   # BR(hh_3 -> hh_1 VZ )
     8.04163169E-08    2           35         23   # BR(hh_3 -> hh_2 VZ )
     9.97938872E-09    2           21         21   # BR(hh_3 -> VG VG )
     1.10051632E-07    2           22         22   # BR(hh_3 -> VP VP )
     3.83791347E-07    2           23         22   # BR(hh_3 -> VZ VP )
DECAY1L        55     2.02799038E+02   # hh_4
#    BR                NDA      ID1      ID2
     1.37741175E-05    2           36         36   # BR(hh_4 -> Ah_2 Ah_2 )
     2.40203749E-11    2           36         46   # BR(hh_4 -> Ah_2 Ah_3 )
     5.07975923E-26    2           25         56   # BR(hh_4 -> hh_1 Ah_4 )
     4.23829144E-06    2           36         23   # BR(hh_4 -> Ah_2 VZ )
     1.29100010E-11    2           56         23   # BR(hh_4 -> Ah_4 VZ )
     1.32752774E-01    2      1000024   -1000024   # BR(hh_4 -> Cha1_1^* Cha1_1 )
     1.61138895E-04    2      1000024   -1000037   # BR(hh_4 -> Cha1_1^* Cha1_2 )
     1.61138895E-04    2      1000037   -1000024   # BR(hh_4 -> Cha1_2^* Cha1_1 )
     1.92691931E-01    2      1000037   -1000037   # BR(hh_4 -> Cha1_2^* Cha1_2 )
     1.20278801E-01    2      2000024   -2000024   # BR(hh_4 -> Cha2_1^* Cha2_1 )
     1.53945092E-02    2      2000024   -2000037   # BR(hh_4 -> Cha2_1^* Cha2_2 )
     1.53945092E-02    2      2000037   -2000024   # BR(hh_4 -> Cha2_2^* Cha2_1 )
     1.69703041E-01    2      2000037   -2000037   # BR(hh_4 -> Cha2_2^* Cha2_2 )
     1.35692727E-01    2     -1000022    1000022   # BR(hh_4 -> Chi_1^* Chi_1 )
     3.22917074E-03    2     -1000022    1000023   # BR(hh_4 -> Chi_1^* Chi_2 )
     1.56508339E-04    2     -1000022    1000025   # BR(hh_4 -> Chi_1^* Chi_3 )
     7.96588935E-05    2     -1000022    1000035   # BR(hh_4 -> Chi_1^* Chi_4 )
     3.22917074E-03    2     -1000023    1000022   # BR(hh_4 -> Chi_2^* Chi_1 )
     1.17011576E-01    2     -1000023    1000023   # BR(hh_4 -> Chi_2^* Chi_2 )
     4.57774176E-03    2     -1000023    1000025   # BR(hh_4 -> Chi_2^* Chi_3 )
     2.40201236E-03    2     -1000023    1000035   # BR(hh_4 -> Chi_2^* Chi_4 )
     1.56508339E-04    2     -1000025    1000022   # BR(hh_4 -> Chi_3^* Chi_1 )
     4.57774176E-03    2     -1000025    1000023   # BR(hh_4 -> Chi_3^* Chi_2 )
     1.70472572E-05    2     -1000025    1000025   # BR(hh_4 -> Chi_3^* Chi_3 )
     1.77206279E-05    2     -1000025    1000035   # BR(hh_4 -> Chi_3^* Chi_4 )
     7.96588935E-05    2     -1000035    1000022   # BR(hh_4 -> Chi_4^* Chi_1 )
     2.40201236E-03    2     -1000035    1000023   # BR(hh_4 -> Chi_4^* Chi_2 )
     1.77206279E-05    2     -1000035    1000025   # BR(hh_4 -> Chi_4^* Chi_3 )
     5.56938045E-06    2     -1000035    1000035   # BR(hh_4 -> Chi_4^* Chi_4 )
     3.32288236E-15    2           -1          1   # BR(hh_4 -> Fd_1^* Fd_1 )
     1.02331298E-12    2           -3          3   # BR(hh_4 -> Fd_2^* Fd_2 )
     1.21144401E-09    2           -5          5   # BR(hh_4 -> Fd_3^* Fd_3 )
     2.17162013E-17    2          -11         11   # BR(hh_4 -> Fe_1^* Fe_1 )
     9.23529700E-13    2          -13         13   # BR(hh_4 -> Fe_2^* Fe_2 )
     2.62931983E-10    2          -15         15   # BR(hh_4 -> Fe_3^* Fe_3 )
     5.41283575E-16    2           -2          2   # BR(hh_4 -> Fu_1^* Fu_1 )
     2.38647452E-11    2           -4          4   # BR(hh_4 -> Fu_2^* Fu_2 )
     2.86844233E-06    2           -6          6   # BR(hh_4 -> Fu_3^* Fu_3 )
     4.39419754E-05    2           25         25   # BR(hh_4 -> hh_1 hh_1 )
     1.60657443E-06    2           25         35   # BR(hh_4 -> hh_1 hh_2 )
     2.24696413E-04    2           25         45   # BR(hh_4 -> hh_1 hh_3 )
     1.38033403E-05    2           35         35   # BR(hh_4 -> hh_2 hh_2 )
     1.50166115E-05    2           37        -37   # BR(hh_4 -> Hpm_2^* Hpm_2 )
     1.17892716E-05    2          -47         24   # BR(hh_4 -> Hpm_3 VWm^* )
     1.17892716E-05    2           47        -24   # BR(hh_4 -> Hpm_3^* VWm )
     1.35316765E-02    2         -401        401   # BR(hh_4 -> Rh_1^* Rh_1 )
     3.72796617E-06    2         -401        402   # BR(hh_4 -> Rh_1^* Rh_2 )
     3.72796617E-06    2         -402        401   # BR(hh_4 -> Rh_2^* Rh_1 )
     1.10252085E-02    2         -402        402   # BR(hh_4 -> Rh_2^* Rh_2 )
     5.72989664E-07    2     -1000001    1000001   # BR(hh_4 -> Sd_1^* Sd_1 )
     8.13331715E-03    2     -1000003    1000003   # BR(hh_4 -> Sd_2^* Sd_2 )
     2.44600915E-03    2     -1000011    1000011   # BR(hh_4 -> Se_1^* Se_1 )
     2.44590184E-03    2     -1000013    1000013   # BR(hh_4 -> Se_2^* Se_2 )
     2.44590008E-03    2     -1000015    1000015   # BR(hh_4 -> Se_3^* Se_3 )
     1.62965600E-06    2     -2000011    2000011   # BR(hh_4 -> Se_4^* Se_4 )
     1.62947173E-06    2     -2000013    2000013   # BR(hh_4 -> Se_5^* Se_5 )
     1.62946937E-06    2     -2000015    2000015   # BR(hh_4 -> Se_6^* Se_6 )
     1.28535942E-02    2         -404        404   # BR(hh_4 -> SRdp^* SRdp )
     1.02981769E-02    2         -403        403   # BR(hh_4 -> SRum^* SRum )
     2.93193003E-06    2     -1000002    1000002   # BR(hh_4 -> Su_1^* Su_1 )
     8.01810886E-03    2     -1000004    1000004   # BR(hh_4 -> Su_2^* Su_2 )
     2.55745731E-03    2     -1000012    1000012   # BR(hh_4 -> Sv_1^* Sv_1 )
     2.55736371E-03    2     -1000014    1000014   # BR(hh_4 -> Sv_2^* Sv_2 )
     2.55736338E-03    2     -1000016    1000016   # BR(hh_4 -> Sv_3^* Sv_3 )
     3.19513195E-04    2          -24         24   # BR(hh_4 -> VWm VWm^* )
     1.64480396E-04    2           23         23   # BR(hh_4 -> VZ VZ )
     1.28771713E-11    2           36         22   # BR(hh_4 -> Ah_2 VP )
     1.21155161E-17    2           46         22   # BR(hh_4 -> Ah_3 VP )
     2.36486532E-14    2           56         22   # BR(hh_4 -> Ah_4 VP )
     1.59097455E-07    2           25         22   # BR(hh_4 -> hh_1 VP )
     1.18703657E-10    2           35         22   # BR(hh_4 -> hh_2 VP )
     9.10659068E-09    2           45         22   # BR(hh_4 -> hh_3 VP )
     9.43045788E-05    2           25         23   # BR(hh_4 -> hh_1 VZ )
     1.04484607E-07    2           35         23   # BR(hh_4 -> hh_2 VZ )
     1.58335456E-06    2           45         23   # BR(hh_4 -> hh_3 VZ )
     1.29824768E-09    2           21         21   # BR(hh_4 -> VG VG )
     2.01343503E-08    2           22         22   # BR(hh_4 -> VP VP )
     3.70092736E-08    2           23         22   # BR(hh_4 -> VZ VP )
DECAY1L        36     1.76402135E+00   # Ah_2
#    BR                NDA      ID1      ID2
     8.90161280E-03    2      1000024   -1000024   # BR(Ah_2 -> Cha1_1^* Cha1_1 )
     4.75698197E-03    2      2000024   -2000024   # BR(Ah_2 -> Cha2_1^* Cha2_1 )
     7.04106349E-05    2     -1000022    1000022   # BR(Ah_2 -> Chi_1^* Chi_1 )
     9.35160736E-02    2     -1000022    1000023   # BR(Ah_2 -> Chi_1^* Chi_2 )
     9.35160736E-02    2     -1000023    1000022   # BR(Ah_2 -> Chi_2^* Chi_1 )
     9.59294079E-03    2     -1000023    1000023   # BR(Ah_2 -> Chi_2^* Chi_2 )
     1.67268084E-06    2           -1          1   # BR(Ah_2 -> Fd_1^* Fd_1 )
     3.25656349E-03    2           -3          3   # BR(Ah_2 -> Fd_2^* Fd_2 )
     4.50736850E-01    2           -5          5   # BR(Ah_2 -> Fd_3^* Fd_3 )
     8.42612166E-09    2          -11         11   # BR(Ah_2 -> Fe_1^* Fe_1 )
     3.44531355E-04    2          -13         13   # BR(Ah_2 -> Fe_2^* Fe_2 )
     1.00361053E-01    2          -15         15   # BR(Ah_2 -> Fe_3^* Fe_3 )
     4.41800988E-11    2           -2          2   # BR(Ah_2 -> Fu_1^* Fu_1 )
     1.64980175E-06    2           -4          4   # BR(Ah_2 -> Fu_2^* Fu_2 )
     2.30918949E-01    2           -6          6   # BR(Ah_2 -> Fu_3^* Fu_3 )
     3.90574211E-03    2           25         23   # BR(Ah_2 -> hh_1 VZ )
     1.77289045E-12    2           25         22   # BR(Ah_2 -> hh_1 VP )
     4.32672933E-38    2           22         22   # BR(Ah_2 -> VP VP )
     1.18887003E-04    2           23         22   # BR(Ah_2 -> VZ VP )
     8.49859943E-34    2           24        -24   # BR(Ah_2 -> VWm^* VWm )
     1.43110211E-33    2           23         23   # BR(Ah_2 -> VZ VZ )
DECAY1L        46     1.70789703E+02   # Ah_3
#    BR                NDA      ID1      ID2
     8.22715933E-39    2           36         36   # BR(Ah_3 -> Ah_2 Ah_2 )
     1.05102023E-12    2           25         36   # BR(Ah_3 -> hh_1 Ah_2 )
     5.01415506E-14    2           35         36   # BR(Ah_3 -> hh_2 Ah_2 )
     2.58464166E-01    2      1000024   -1000024   # BR(Ah_3 -> Cha1_1^* Cha1_1 )
     2.33799403E-04    2      1000024   -1000037   # BR(Ah_3 -> Cha1_1^* Cha1_2 )
     2.33799403E-04    2      1000037   -1000024   # BR(Ah_3 -> Cha1_2^* Cha1_1 )
     5.34334104E-07    2      1000037   -1000037   # BR(Ah_3 -> Cha1_2^* Cha1_2 )
     2.12613965E-01    2      2000024   -2000024   # BR(Ah_3 -> Cha2_1^* Cha2_1 )
     1.70066038E-02    2      2000024   -2000037   # BR(Ah_3 -> Cha2_1^* Cha2_2 )
     1.70066038E-02    2      2000037   -2000024   # BR(Ah_3 -> Cha2_2^* Cha2_1 )
     2.17618018E-04    2      2000037   -2000037   # BR(Ah_3 -> Cha2_2^* Cha2_2 )
     2.46650825E-01    2     -1000022    1000022   # BR(Ah_3 -> Chi_1^* Chi_1 )
     5.87829771E-03    2     -1000022    1000023   # BR(Ah_3 -> Chi_1^* Chi_2 )
     2.71305660E-04    2     -1000022    1000025   # BR(Ah_3 -> Chi_1^* Chi_3 )
     9.59539178E-05    2     -1000022    1000035   # BR(Ah_3 -> Chi_1^* Chi_4 )
     5.87829771E-03    2     -1000023    1000022   # BR(Ah_3 -> Chi_2^* Chi_1 )
     2.13539508E-01    2     -1000023    1000023   # BR(Ah_3 -> Chi_2^* Chi_2 )
     7.86828954E-03    2     -1000023    1000025   # BR(Ah_3 -> Chi_2^* Chi_3 )
     2.85546838E-03    2     -1000023    1000035   # BR(Ah_3 -> Chi_2^* Chi_4 )
     2.71305660E-04    2     -1000025    1000022   # BR(Ah_3 -> Chi_3^* Chi_1 )
     7.86828954E-03    2     -1000025    1000023   # BR(Ah_3 -> Chi_3^* Chi_2 )
     5.28350143E-05    2     -1000025    1000025   # BR(Ah_3 -> Chi_3^* Chi_3 )
     1.99933793E-05    2     -1000025    1000035   # BR(Ah_3 -> Chi_3^* Chi_4 )
     9.59539178E-05    2     -1000035    1000022   # BR(Ah_3 -> Chi_4^* Chi_1 )
     2.85546838E-03    2     -1000035    1000023   # BR(Ah_3 -> Chi_4^* Chi_2 )
     1.99933793E-05    2     -1000035    1000025   # BR(Ah_3 -> Chi_4^* Chi_3 )
     2.59243515E-10    2           -5          5   # BR(Ah_3 -> Fd_3^* Fd_3 )
     1.24759410E-18    2          -11         11   # BR(Ah_3 -> Fe_1^* Fe_1 )
     4.18796109E-14    2          -13         13   # BR(Ah_3 -> Fe_2^* Fe_2 )
     2.08757084E-11    2          -15         15   # BR(Ah_3 -> Fe_3^* Fe_3 )
     1.97577973E-11    2           -4          4   # BR(Ah_3 -> Fu_2^* Fu_2 )
     2.90220896E-07    2           -6          6   # BR(Ah_3 -> Fu_3^* Fu_3 )
     1.40956579E-40    2           25         25   # BR(Ah_3 -> hh_1 hh_1 )
     9.81999092E-41    2           35         35   # BR(Ah_3 -> hh_2 hh_2 )
     3.71243793E-07    2           25         23   # BR(Ah_3 -> hh_1 VZ )
     6.77994361E-33    2           37        -37   # BR(Ah_3 -> Hpm_2^* Hpm_2 )
     1.05891049E-42    2         -401        401   # BR(Ah_3 -> Rh_1^* Rh_1 )
     2.80571952E-09    2           36         22   # BR(Ah_3 -> Ah_2 VP )
     4.54522768E-07    2           36         23   # BR(Ah_3 -> Ah_2 VZ )
     2.26534266E-26    2           25         22   # BR(Ah_3 -> hh_1 VP )
     3.60511506E-24    2           35         22   # BR(Ah_3 -> hh_2 VP )
     2.35403767E-38    2           22         22   # BR(Ah_3 -> VP VP )
     6.42772599E-09    2           23         22   # BR(Ah_3 -> VZ VP )
     3.81290157E-32    2           24        -24   # BR(Ah_3 -> VWm^* VWm )
     6.17820254E-33    2           23         23   # BR(Ah_3 -> VZ VZ )
DECAY1L        56     1.92882894E+02   # Ah_4
#    BR                NDA      ID1      ID2
     6.53159370E-04    2           25         46   # BR(Ah_4 -> hh_1 Ah_3 )
     1.13042035E-09    2           35         46   # BR(Ah_4 -> hh_2 Ah_3 )
     1.43364853E-01    2      1000024   -1000024   # BR(Ah_4 -> Cha1_1^* Cha1_1 )
     5.54691096E-04    2      1000024   -1000037   # BR(Ah_4 -> Cha1_1^* Cha1_2 )
     5.54691096E-04    2      1000037   -1000024   # BR(Ah_4 -> Cha1_2^* Cha1_1 )
     2.15643942E-01    2      1000037   -1000037   # BR(Ah_4 -> Cha1_2^* Cha1_2 )
     1.06215439E-01    2      2000024   -2000024   # BR(Ah_4 -> Cha2_1^* Cha2_1 )
     3.88933412E-02    2      2000024   -2000037   # BR(Ah_4 -> Cha2_1^* Cha2_2 )
     3.88933412E-02    2      2000037   -2000024   # BR(Ah_4 -> Cha2_2^* Cha2_1 )
     1.70835376E-01    2      2000037   -2000037   # BR(Ah_4 -> Cha2_2^* Cha2_2 )
     1.41009785E-01    2     -1000022    1000022   # BR(Ah_4 -> Chi_1^* Chi_1 )
     3.35796156E-03    2     -1000022    1000023   # BR(Ah_4 -> Chi_1^* Chi_2 )
     1.61719102E-04    2     -1000022    1000025   # BR(Ah_4 -> Chi_1^* Chi_3 )
     8.11571768E-05    2     -1000022    1000035   # BR(Ah_4 -> Chi_1^* Chi_4 )
     3.35796156E-03    2     -1000023    1000022   # BR(Ah_4 -> Chi_2^* Chi_1 )
     1.21872506E-01    2     -1000023    1000023   # BR(Ah_4 -> Chi_2^* Chi_2 )
     4.66568107E-03    2     -1000023    1000025   # BR(Ah_4 -> Chi_2^* Chi_3 )
     2.43596346E-03    2     -1000023    1000035   # BR(Ah_4 -> Chi_2^* Chi_4 )
     1.61719102E-04    2     -1000025    1000022   # BR(Ah_4 -> Chi_3^* Chi_1 )
     4.66568107E-03    2     -1000025    1000023   # BR(Ah_4 -> Chi_3^* Chi_2 )
     5.55505547E-05    2     -1000025    1000025   # BR(Ah_4 -> Chi_3^* Chi_3 )
     1.98988187E-05    2     -1000025    1000035   # BR(Ah_4 -> Chi_3^* Chi_4 )
     8.11571768E-05    2     -1000035    1000022   # BR(Ah_4 -> Chi_4^* Chi_1 )
     2.43596346E-03    2     -1000035    1000023   # BR(Ah_4 -> Chi_4^* Chi_2 )
     1.98988187E-05    2     -1000035    1000025   # BR(Ah_4 -> Chi_4^* Chi_3 )
     7.28797203E-06    2     -1000035    1000035   # BR(Ah_4 -> Chi_4^* Chi_4 )
     1.48610720E-11    2           -5          5   # BR(Ah_4 -> Fd_3^* Fd_3 )
     3.90004273E-20    2          -11         11   # BR(Ah_4 -> Fe_1^* Fe_1 )
     1.05663725E-15    2          -13         13   # BR(Ah_4 -> Fe_2^* Fe_2 )
     9.54311615E-13    2          -15         15   # BR(Ah_4 -> Fe_3^* Fe_3 )
     1.50645929E-12    2           -4          4   # BR(Ah_4 -> Fu_2^* Fu_2 )
     3.45518705E-08    2           -6          6   # BR(Ah_4 -> Fu_3^* Fu_3 )
     6.14814303E-35    2           25         25   # BR(Ah_4 -> hh_1 hh_1 )
     6.70639600E-08    2           25         23   # BR(Ah_4 -> hh_1 VZ )
     1.15352471E-10    2           35         23   # BR(Ah_4 -> hh_2 VZ )
     5.15095782E-13    2          -37         24   # BR(Ah_4 -> Hpm_2 VWm^* )
     5.15095782E-13    2           37        -24   # BR(Ah_4 -> Hpm_2^* VWm )
     9.82692171E-42    2         -401        401   # BR(Ah_4 -> Rh_1^* Rh_1 )
     2.12582604E-09    2           36         22   # BR(Ah_4 -> Ah_2 VP )
     1.09032054E-10    2           46         22   # BR(Ah_4 -> Ah_3 VP )
     8.82929450E-07    2           36         23   # BR(Ah_4 -> Ah_2 VZ )
     2.86200256E-07    2           46         23   # BR(Ah_4 -> Ah_3 VZ )
     1.70125579E-19    2           25         22   # BR(Ah_4 -> hh_1 VP )
     6.26079758E-21    2           35         22   # BR(Ah_4 -> hh_2 VP )
     9.85913880E-19    2           45         22   # BR(Ah_4 -> hh_3 VP )
     1.18548383E-37    2           22         22   # BR(Ah_4 -> VP VP )
     3.13995536E-10    2           23         22   # BR(Ah_4 -> VZ VP )
     3.10717731E-31    2           24        -24   # BR(Ah_4 -> VWm^* VWm )
     4.41940677E-32    2           23         23   # BR(Ah_4 -> VZ VZ )
DECAY1L        37     2.34814251E+00   # Hpm_2
#    BR                NDA      ID1      ID2
     2.37099833E-01    2      1000022    2000024   # BR(Hpm_2^* -> Chi_1 Cha2_1^* )
     6.73692288E-04    2      1000023    2000024   # BR(Hpm_2^* -> Chi_2 Cha2_1^* )
     2.69720860E-05    2     -1000024   -1000022   # BR(Hpm_2^* -> Cha1_1 Chi_1^* )
     1.34861889E-02    2     -1000024   -1000023   # BR(Hpm_2^* -> Cha1_1 Chi_2^* )
     1.17814439E-05    2     -1000037   -1000022   # BR(Hpm_2^* -> Cha1_2 Chi_1^* )
     1.24961054E-06    2            2         -1   # BR(Hpm_2^* -> Fu_1 Fd_1^* )
     1.68484684E-03    2            4         -3   # BR(Hpm_2^* -> Fu_2 Fd_2^* )
     6.17466223E-01    2            6         -5   # BR(Hpm_2^* -> Fu_3 Fd_3^* )
     1.52351047E-08    2           12        -11   # BR(Hpm_2^* -> Fv_1 Fe_1^* )
     5.27059698E-04    2           14        -13   # BR(Hpm_2^* -> Fv_2 Fe_2^* )
     1.25957530E-01    2           16        -15   # BR(Hpm_2^* -> Fv_3 Fe_3^* )
     2.88680576E-03    2           25         24   # BR(Hpm_2^* -> hh_1 VWm^* )
     1.42292905E-04    2           24         23   # BR(Hpm_2^* -> VWm^* VZ )
     3.55090077E-05    2           24         22   # BR(Hpm_2^* -> VWm^* VP )
DECAY1L        47     1.90913420E+02   # Hpm_3
#    BR                NDA      ID1      ID2
     5.13719370E-09    2           37         46   # BR(Hpm_3^* -> Hpm_2^* Ah_3 )
     1.38193436E-08    2           36         24   # BR(Hpm_3^* -> Ah_2 VWm^* )
     6.81014247E-04    2           46         24   # BR(Hpm_3^* -> Ah_3 VWm^* )
     1.69145285E-03    2      1000022    2000024   # BR(Hpm_3^* -> Chi_1 Cha2_1^* )
     1.06860125E-04    2      1000022    2000037   # BR(Hpm_3^* -> Chi_1 Cha2_2^* )
     2.30733466E-01    2      1000023    2000024   # BR(Hpm_3^* -> Chi_2 Cha2_1^* )
     4.06650423E-02    2      1000023    2000037   # BR(Hpm_3^* -> Chi_2 Cha2_2^* )
     3.88224316E-02    2      1000025    2000024   # BR(Hpm_3^* -> Chi_3 Cha2_1^* )
     1.76953371E-01    2      1000025    2000037   # BR(Hpm_3^* -> Chi_3 Cha2_2^* )
     5.23996465E-03    2      1000035    2000024   # BR(Hpm_3^* -> Chi_4 Cha2_1^* )
     1.27676671E-05    2      1000035    2000037   # BR(Hpm_3^* -> Chi_4 Cha2_2^* )
     2.87955794E-01    2     -1000024   -1000022   # BR(Hpm_3^* -> Cha1_1 Chi_1^* )
     1.55841213E-03    2     -1000024   -1000023   # BR(Hpm_3^* -> Cha1_1 Chi_2^* )
     4.75141392E-04    2     -1000024   -1000025   # BR(Hpm_3^* -> Cha1_1 Chi_3^* )
     5.27647775E-05    2     -1000024   -1000035   # BR(Hpm_3^* -> Cha1_1 Chi_4^* )
     3.15290918E-04    2     -1000037   -1000022   # BR(Hpm_3^* -> Cha1_2 Chi_1^* )
     8.72533963E-03    2     -1000037   -1000023   # BR(Hpm_3^* -> Cha1_2 Chi_2^* )
     2.05881635E-01    2     -1000037   -1000025   # BR(Hpm_3^* -> Cha1_2 Chi_3^* )
     1.21116834E-04    2     -1000037   -1000035   # BR(Hpm_3^* -> Cha1_2 Chi_4^* )
     5.22678755E-08    2            6         -5   # BR(Hpm_3^* -> Fu_3 Fd_3^* )
     1.23063686E-19    2           12        -11   # BR(Hpm_3^* -> Fv_1 Fe_1^* )
     4.89641459E-15    2           14        -13   # BR(Hpm_3^* -> Fv_2 Fe_2^* )
     1.22656881E-12    2           16        -15   # BR(Hpm_3^* -> Fv_3 Fe_3^* )
     1.05302300E-10    2           37         25   # BR(Hpm_3^* -> Hpm_2^* hh_1 )
     2.81017060E-11    2           35         24   # BR(Hpm_3^* -> hh_2 VWm^* )
     3.29141643E-09    2           45         24   # BR(Hpm_3^* -> hh_3 VWm^* )
     8.79931969E-10    2           37         23   # BR(Hpm_3^* -> Hpm_2^* VZ )
     2.02928138E-06    2          404       -401   # BR(Hpm_3^* -> SRdp Rh_1^* )
     1.20314665E-10    2          404       -402   # BR(Hpm_3^* -> SRdp Rh_2^* )
     1.47340483E-14    2      1000002   -1000001   # BR(Hpm_3^* -> Su_1 Sd_1^* )
     1.30573394E-06    2      1000004   -1000003   # BR(Hpm_3^* -> Su_2 Sd_2^* )
     3.98090623E-07    2      1000012   -1000011   # BR(Hpm_3^* -> Sv_1 Se_1^* )
     3.98078867E-07    2      1000014   -1000013   # BR(Hpm_3^* -> Sv_2 Se_2^* )
     3.98078711E-07    2      1000016   -1000015   # BR(Hpm_3^* -> Sv_3 Se_3^* )
     3.51076041E-10    2          401       -403   # BR(Hpm_3^* -> Rh_1 SRum^* )
     1.84473929E-06    2          402       -403   # BR(Hpm_3^* -> Rh_2 SRum^* )
     1.73099981E-06    2           24         23   # BR(Hpm_3^* -> VWm^* VZ )
     1.89658644E-14    2           37         22   # BR(Hpm_3^* -> Hpm_2^* VP )
     4.49438717E-10    2           24         22   # BR(Hpm_3^* -> VWm^* VP )
DECAY1L        57     2.00727167E+02   # Hpm_4
#    BR                NDA      ID1      ID2
     2.10694934E-05    2           37         36   # BR(Hpm_4^* -> Hpm_2^* Ah_2 )
     1.94711610E-10    2           37         46   # BR(Hpm_4^* -> Hpm_2^* Ah_3 )
     4.12206047E-06    2           36         24   # BR(Hpm_4^* -> Ah_2 VWm^* )
     3.07903413E-08    2           46         24   # BR(Hpm_4^* -> Ah_3 VWm^* )
     1.09179364E-05    2           56         24   # BR(Hpm_4^* -> Ah_4 VWm^* )
     1.54430053E-03    2      1000022    2000024   # BR(Hpm_4^* -> Chi_1 Cha2_1^* )
     1.45678778E-04    2      1000022    2000037   # BR(Hpm_4^* -> Chi_1 Cha2_2^* )
     2.39895115E-01    2      1000023    2000024   # BR(Hpm_4^* -> Chi_2 Cha2_1^* )
     1.78485441E-02    2      1000023    2000037   # BR(Hpm_4^* -> Chi_2 Cha2_2^* )
     1.48240372E-02    2      1000025    2000024   # BR(Hpm_4^* -> Chi_3 Cha2_1^* )
     1.75566489E-01    2      1000025    2000037   # BR(Hpm_4^* -> Chi_3 Cha2_2^* )
     4.61910827E-03    2      1000035    2000024   # BR(Hpm_4^* -> Chi_4 Cha2_1^* )
     2.76092375E-04    2      1000035    2000037   # BR(Hpm_4^* -> Chi_4 Cha2_2^* )
     2.71559095E-01    2     -1000024   -1000022   # BR(Hpm_4^* -> Cha1_1 Chi_1^* )
     1.70253829E-03    2     -1000024   -1000023   # BR(Hpm_4^* -> Cha1_1 Chi_2^* )
     1.72159195E-04    2     -1000024   -1000025   # BR(Hpm_4^* -> Cha1_1 Chi_3^* )
     4.86400181E-05    2     -1000024   -1000035   # BR(Hpm_4^* -> Cha1_1 Chi_4^* )
     2.24227698E-04    2     -1000037   -1000022   # BR(Hpm_4^* -> Cha1_2 Chi_1^* )
     7.91708909E-03    2     -1000037   -1000023   # BR(Hpm_4^* -> Cha1_2 Chi_2^* )
     1.83237097E-01    2     -1000037   -1000025   # BR(Hpm_4^* -> Cha1_2 Chi_3^* )
     9.10445442E-05    2     -1000037   -1000035   # BR(Hpm_4^* -> Cha1_2 Chi_4^* )
     3.60848177E-15    2            2         -1   # BR(Hpm_4^* -> Fu_1 Fd_1^* )
     1.03372432E-10    2            4         -3   # BR(Hpm_4^* -> Fu_2 Fd_2^* )
     2.46536154E-06    2            6         -5   # BR(Hpm_4^* -> Fu_3 Fd_3^* )
     4.20150992E-17    2           12        -11   # BR(Hpm_4^* -> Fv_1 Fe_1^* )
     1.52931823E-12    2           14        -13   # BR(Hpm_4^* -> Fv_2 Fe_2^* )
     3.82960831E-10    2           16        -15   # BR(Hpm_4^* -> Fv_3 Fe_3^* )
     1.53856026E-06    2           37         25   # BR(Hpm_4^* -> Hpm_2^* hh_1 )
     2.10909257E-05    2           37         35   # BR(Hpm_4^* -> Hpm_2^* hh_2 )
     1.05595126E-05    2           47         25   # BR(Hpm_4^* -> Hpm_3^* hh_1 )
     5.16258702E-05    2           25         24   # BR(Hpm_4^* -> hh_1 VWm^* )
     2.26832064E-04    2           45         24   # BR(Hpm_4^* -> hh_3 VWm^* )
     5.50560520E-08    2           37         23   # BR(Hpm_4^* -> Hpm_2^* VZ )
     4.77977504E-09    2           47         23   # BR(Hpm_4^* -> Hpm_3^* VZ )
     2.66001679E-02    2          404       -401   # BR(Hpm_4^* -> SRdp Rh_1^* )
     1.80796396E-06    2          404       -402   # BR(Hpm_4^* -> SRdp Rh_2^* )
     5.18363125E-12    2      1000002   -1000001   # BR(Hpm_4^* -> Su_1 Sd_1^* )
     1.62953910E-02    2      1000004   -1000003   # BR(Hpm_4^* -> Su_2 Sd_2^* )
     5.04518689E-03    2      1000012   -1000011   # BR(Hpm_4^* -> Sv_1 Se_1^* )
     5.04498629E-03    2      1000014   -1000013   # BR(Hpm_4^* -> Sv_2 Se_2^* )
     5.04498415E-03    2      1000016   -1000015   # BR(Hpm_4^* -> Sv_3 Se_3^* )
     1.85185516E-06    2          401       -403   # BR(Hpm_4^* -> Rh_1 SRum^* )
     2.15177298E-02    2          402       -403   # BR(Hpm_4^* -> Rh_2 SRum^* )
     4.26337534E-04    2           24         23   # BR(Hpm_4^* -> VWm^* VZ )
     1.00652545E-09    2           37         22   # BR(Hpm_4^* -> Hpm_2^* VP )
     6.31385987E-11    2           47         22   # BR(Hpm_4^* -> Hpm_3^* VP )
     1.35371063E-07    2           24         22   # BR(Hpm_4^* -> VWm^* VP )
DECAY1L   3000021     1.19031364E+03   # phiO
#    BR                NDA      ID1      ID2
     2.50725677E-01    2     -1000001    1000001   # BR(phiO -> Sd_1^* Sd_1 )
     2.50399448E-01    2     -1000003    1000003   # BR(phiO -> Sd_2^* Sd_2 )
     2.51055797E-01    2     -1000002    1000002   # BR(phiO -> Su_1^* Su_1 )
     2.47817595E-01    2     -1000004    1000004   # BR(phiO -> Su_2^* Su_2 )
     1.18381092E-08    2      1000022   -1000021   # BR(phiO -> Chi_1 Glu^* )
     1.18381092E-08    2     -1000022    1000021   # BR(phiO -> Chi_1^* Glu )
     6.99229427E-07    2      1000023   -1000021   # BR(phiO -> Chi_2 Glu^* )
     6.99229427E-07    2     -1000023    1000021   # BR(phiO -> Chi_2^* Glu )
     4.58840568E-09    2      1000025   -1000021   # BR(phiO -> Chi_3 Glu^* )
     4.58840568E-09    2     -1000025    1000021   # BR(phiO -> Chi_3^* Glu )
     4.10069135E-10    2      1000035   -1000021   # BR(phiO -> Chi_4 Glu^* )
     4.10069135E-10    2     -1000035    1000021   # BR(phiO -> Chi_4^* Glu )
     7.42966174E-19    2            1         -1   # BR(phiO -> Fd_1 Fd_1^* )
     2.68212720E-16    2            3         -3   # BR(phiO -> Fd_2 Fd_2^* )
     6.70765877E-11    2            5         -5   # BR(phiO -> Fd_3 Fd_3^* )
     1.32738569E-19    2            2         -2   # BR(phiO -> Fu_1 Fu_1^* )
     3.42546684E-14    2            4         -4   # BR(phiO -> Fu_2 Fu_2^* )
     2.12932177E-08    2            6         -6   # BR(phiO -> Fu_3 Fu_3^* )
     1.27284004E-09    2           25         21   # BR(phiO -> hh_1 VG )
     5.41446928E-11    2           35         21   # BR(phiO -> hh_2 VG )
     2.66163280E-08    2           45         21   # BR(phiO -> hh_3 VG )
     7.70414572E-15    2           55         21   # BR(phiO -> hh_4 VG )
     4.03058123E-12    2           21         21   # BR(phiO -> VG VG )
     1.32935559E-12    2           22         21   # BR(phiO -> VP VG )
     1.15988344E-09    2           23         21   # BR(phiO -> VZ VG )
DECAY1L   3000022     1.96424197E-12   # sigmaO
#    BR                NDA      ID1      ID2
     5.51964812E-11    2            1         -1   # BR(sigmaO -> Fd_1 Fd_1^* )
     1.99259121E-08    2            3         -3   # BR(sigmaO -> Fd_2 Fd_2^* )
     2.25550694E-03    2            5         -5   # BR(sigmaO -> Fd_3 Fd_3^* )
     1.77338252E-12    2            2         -2   # BR(sigmaO -> Fu_1 Fu_1^* )
     4.57644719E-07    2            4         -4   # BR(sigmaO -> Fu_2 Fu_2^* )
     9.97744015E-01    2            6         -6   # BR(sigmaO -> Fu_3 Fu_3^* )
DECAY1L       401     2.40037592E-01   # Rh_1
#    BR                NDA      ID1      ID2
     6.05507637E-01    2     -2000024   -1000024   # BR(Rh_1 -> Cha2_1 Cha1_1 )
     3.89848455E-01    2      1000022    1000023   # BR(Rh_1 -> Chi_1 Chi_2 )
     4.65722297E-03    2      1000023    1000023   # BR(Rh_1 -> Chi_2 Chi_2 )
DECAY1L       402     1.16896231E+01   # Rh_2
#    BR                NDA      ID1      ID2
     5.58590950E-04    2     -2000024   -1000024   # BR(Rh_2 -> Cha2_1 Cha1_1 )
     6.47216273E-01    2     -2000024   -1000037   # BR(Rh_2 -> Cha2_1 Cha1_2 )
     1.53504617E-04    2     -2000037   -1000024   # BR(Rh_2 -> Cha2_2 Cha1_1 )
     1.96459753E-02    2     -2000037   -1000037   # BR(Rh_2 -> Cha2_2 Cha1_2 )
     2.52207327E-07    2      1000022    1000022   # BR(Rh_2 -> Chi_1 Chi_1 )
     1.37963268E-04    2      1000022    1000023   # BR(Rh_2 -> Chi_1 Chi_2 )
     2.33631464E-03    2      1000022    1000025   # BR(Rh_2 -> Chi_1 Chi_3 )
     5.23942583E-02    2      1000023    1000023   # BR(Rh_2 -> Chi_2 Chi_2 )
     2.67581727E-01    2      1000023    1000025   # BR(Rh_2 -> Chi_2 Chi_3 )
     8.24612970E-03    2      1000025    1000025   # BR(Rh_2 -> Chi_3 Chi_3 )
     6.74188324E-04    2          401         25   # BR(Rh_2 -> Rh_1 hh_1 )
     6.80601510E-04    2          401         23   # BR(Rh_2 -> Rh_1 VZ )
     3.74193952E-04    2          404        -24   # BR(Rh_2 -> SRdp VWm )
     2.77111617E-08    2          401         22   # BR(Rh_2 -> Rh_1 VP )
DECAY1L       403     1.06366269E+01   # SRum
#    BR                NDA      ID1      ID2
     4.82393660E-04    2      1000022   -2000024   # BR(SRum -> Chi_1 Cha2_1 )
     4.05003875E-03    2      1000022   -2000037   # BR(SRum -> Chi_1 Cha2_2 )
     2.72554928E-02    2      1000023   -2000024   # BR(SRum -> Chi_2 Cha2_1 )
     6.01965981E-01    2      1000023   -2000037   # BR(SRum -> Chi_2 Cha2_2 )
     3.65813891E-01    2      1000025   -2000024   # BR(SRum -> Chi_3 Cha2_1 )
     6.47638282E-05    2      1000025   -2000037   # BR(SRum -> Chi_3 Cha2_2 )
     3.67438109E-04    2          401        -24   # BR(SRum -> Rh_1 VWm )
DECAY1L       404     2.18201543E-02   # SRdp
#    BR                NDA      ID1      ID2
     7.75113419E-02    2      1000022   -1000024   # BR(SRdp -> Chi_1 Cha1_1 )
     9.22488658E-01    2      1000023   -1000024   # BR(SRdp -> Chi_2 Cha1_1 )
DECAY1L   1000021     2.38496643E+01   # Glu
#    BR                NDA      ID1      ID2
     2.58432327E-01    2            5   -1000001   # BR(Glu -> Fd_3 Sd_1^* )
     2.40058392E-01    2            6   -1000002   # BR(Glu -> Fu_3 Su_1^* )
     2.64733845E-01    2           -5    1000003   # BR(Glu -> Fd_3^* Sd_2 )
     2.36627670E-01    2           -6    1000004   # BR(Glu -> Fu_3^* Su_2 )
     2.61087113E-06    2      1000022         21   # BR(Glu -> Chi_1 VG )
     1.43676607E-04    2      1000023         21   # BR(Glu -> Chi_2 VG )
     1.01954331E-06    2      1000025         21   # BR(Glu -> Chi_3 VG )
     4.58500791E-07    2      1000035         21   # BR(Glu -> Chi_4 VG )
DECAY1L   1000023     1.11571134E-10   # Chi_2
#    BR                NDA      ID1      ID2
     1.00000000E+00    2      1000022         22   # BR(Chi_2 -> Chi_1 VP )
DECAY1L   1000025     1.81818729E-01   # Chi_3
#    BR                NDA      ID1      ID2
     1.38131841E-02    2     -1000024        -24   # BR(Chi_3 -> Cha1_1 VWm )
     7.10034629E-01    2     -2000024         24   # BR(Chi_3 -> Cha2_1 VWm^* )
     7.80750200E-05    2      1000022         25   # BR(Chi_3 -> Chi_1 hh_1 )
     1.40374481E-02    2      1000022         23   # BR(Chi_3 -> Chi_1 VZ )
     2.61906984E-01    2      1000023         23   # BR(Chi_3 -> Chi_2 VZ )
     7.29194368E-06    2      1000022         22   # BR(Chi_3 -> Chi_1 VP )
     1.22387648E-04    2      1000023         22   # BR(Chi_3 -> Chi_2 VP )
DECAY1L   1000035     1.47215407E+01   # Chi_4
#    BR                NDA      ID1      ID2
     4.68355820E-03    2     -1000024        -24   # BR(Chi_4 -> Cha1_1 VWm )
     2.00027972E-02    2     -1000037        -24   # BR(Chi_4 -> Cha1_2 VWm )
     3.94812089E-01    2     -2000024         24   # BR(Chi_4 -> Cha2_1 VWm^* )
     7.99260909E-02    2     -2000037         24   # BR(Chi_4 -> Cha2_2 VWm^* )
     1.24936761E-04    2      1000022         25   # BR(Chi_4 -> Chi_1 hh_1 )
     2.17347237E-01    2      1000023         25   # BR(Chi_4 -> Chi_2 hh_1 )
     3.98291327E-02    2      1000025         25   # BR(Chi_4 -> Chi_3 hh_1 )
     8.45137382E-03    2      1000022         23   # BR(Chi_4 -> Chi_1 VZ )
     2.23897311E-01    2      1000023         23   # BR(Chi_4 -> Chi_2 VZ )
     1.09145965E-02    2      1000025         23   # BR(Chi_4 -> Chi_3 VZ )
     5.65706919E-07    2      1000022         22   # BR(Chi_4 -> Chi_1 VP )
     9.73623617E-06    2      1000023         22   # BR(Chi_4 -> Chi_2 VP )
     5.74920728E-07    2      1000025         22   # BR(Chi_4 -> Chi_3 VP )
DECAY1L   1000037     1.81516116E-01   # Cha1_2
#    BR                NDA      ID1      ID2
     6.65686800E-03    2      1000024         23   # BR(Cha1_2^* -> Cha1_1^* VZ )
     9.92616099E-03    2     -1000022        -24   # BR(Cha1_2^* -> Chi_1^* VWm )
     9.83416921E-01    2     -1000023        -24   # BR(Cha1_2^* -> Chi_2^* VWm )
     5.00719501E-08    2      1000024         22   # BR(Cha1_2^* -> Cha1_1^* VP )
DECAY1L   2000037     1.76172969E-01   # Cha2_2
#    BR                NDA      ID1      ID2
     1.52746979E-01    2      2000024         25   # BR(Cha2_2^* -> Cha2_1^* hh_1 )
     8.15474199E-01    2      2000024         23   # BR(Cha2_2^* -> Cha2_1^* VZ )
     3.12569499E-02    2     -1000022         24   # BR(Cha2_2^* -> Chi_1^* VWm^* )
     5.08184461E-04    2     -1000023         24   # BR(Cha2_2^* -> Chi_2^* VWm^* )
     1.36870176E-05    2      2000024         22   # BR(Cha2_2^* -> Cha2_1^* VP )
DECAY1L         6     1.45182792E+00   # Fu_3
#    BR                NDA      ID1      ID2
     1.00000000E+00    2            5         24   # BR(Fu_3 -> Fd_3 VWm^* )


==> anc/SM/FS/FS.out <==
Block SPINFO
     1   FlexibleSUSY
     2   2.6.2
     5   SM
     9   4.14.3
Block MODSEL                 # Select model
6   0                        # quark/lepton flavour violation
Block FlexibleSUSY
    0   1.000000000e-04      # precision goal
    1   0                    # max. iterations (0 = automatic)
    2   0                    # algorithm (0 = all, 1 = two_scale, 2 = semi_analytic)
    3   1                    # calculate SM pole masses
    4   4                    # pole mass loop order
    5   4                    # EWSB loop order
    6   4                    # beta-functions loop order
    7   4                    # threshold corrections loop order
    8   1                    # Higgs 2-loop corrections O(alpha_t alpha_s)
    9   1                    # Higgs 2-loop corrections O(alpha_b alpha_s)
   10   1                    # Higgs 2-loop corrections O((alpha_t + alpha_b)^2)
   11   1                    # Higgs 2-loop corrections O(alpha_tau^2)
   12   0                    # force output
   13   3                    # Top pole mass QCD corrections (0 = 1L, 1 = 2L, 2 = 3L)
   14   1.000000000e-11      # beta-function zero threshold
   15   1                    # calculate observables (a_muon, ...)
   16   0                    # force positive majorana masses
   17   0                    # pole mass renormalization scale (0 = SUSY scale)
   18   0                    # pole mass renormalization scale in the EFT (0 = min(SUSY scale, Mt))
   19   0                    # EFT matching scale (0 = SUSY scale)
   20   2                    # EFT loop order for upwards matching
   21   1                    # EFT loop order for downwards matching
   22   0                    # EFT index of SM-like Higgs in the BSM model
   23   1                    # calculate BSM pole masses
   24   124111421            # individual threshold correction loop orders
   25   0                    # ren. scheme for Higgs 3L corrections (0 = DR, 1 = MDR)
   26   1                    # Higgs 3-loop corrections O(alpha_t alpha_s^2)
   27   1                    # Higgs 3-loop corrections O(alpha_b alpha_s^2)
   28   1                    # Higgs 3-loop corrections O(alpha_t^2 alpha_s)
   29   1                    # Higgs 3-loop corrections O(alpha_t^3)
   30   1                    # Higgs 4-loop corrections O(alpha_t alpha_s^3)
   31   1                    # loop library (0 = softsusy)
Block FlexibleSUSYInput
    0   0.0072973525693      # alpha_em(0)
Block SMINPUTS               # Standard Model inputs
    1   1.279340000e+02      # alpha^(-1) SM MSbar(MZ)
    2   1.166378700e-05      # G_Fermi
    3   1.179000000e-01      # alpha_s(MZ) SM MSbar
    4   9.118760000e+01      # MZ(pole)
    5   4.180000000e+00      # mb(mb) SM MSbar
    6   172.76               # mtop(pole)
    7   1.77686e+00          # mtau(pole)
    8   0.000000000e+00      # mnu3(pole)
   11   5.109989020e-04      # melectron(pole)
   12   0.000000000e+00      # mnu1(pole)
   13   1.056583570e-01      # mmuon(pole)
   14   0.000000000e+00      # mnu2(pole)
   21   4.750000000e-03      # md(2 GeV) MS-bar
   22   2.400000000e-03      # mu(2 GeV) MS-bar
   23   1.040000000e-01      # ms(2 GeV) MS-bar
   24   1.270000000e+00      # mc(mc) MS-bar
Block FlexibleDecay
    0   1                    # calculate decays (0 = no, 1 = yes)
    1   1e-5                 # minimum BR to print
    2   4                    # include higher order corrections in decays (0 = LO, 1 = NLO, 2 = NNLO, 3 = N^3LO, 4 = N^4LO)
    3   1                    # use Thomson alpha(0) instead of alpha(m) in decays to γγ and γZ
    4   2                    # decays into off-shell VV pair
Block MINPAR
     1     1.94288100E-01   # LambdaIN
Block EXTPAR
     0     1.00000000E+03   # Qin
     1     1.72760000E+02   # QEWSB
Block gauge Q= 1.72760000E+02
     1     3.58528958E-01   # g1 * 0.7745966692414834
     2     6.47738153E-01   # g2
     3     1.16287615E+00   # g3
Block Yu Q= 1.72760000E+02
  1  1     7.53658964E-06   # Yu(1,1)
  1  2     0.00000000E+00   # Yu(1,2)
  1  3     0.00000000E+00   # Yu(1,3)
  2  1     0.00000000E+00   # Yu(2,1)
  2  2     3.44079049E-03   # Yu(2,2)
  2  3     0.00000000E+00   # Yu(2,3)
  3  1     0.00000000E+00   # Yu(3,1)
  3  2     0.00000000E+00   # Yu(3,2)
  3  3     9.32268601E-01   # Yu(3,3)
Block Yd Q= 1.72760000E+02
  1  1     1.49936196E-05   # Yd(1,1)
  1  2     0.00000000E+00   # Yd(1,2)
  1  3     0.00000000E+00   # Yd(1,3)
  2  1     0.00000000E+00   # Yd(2,1)
  2  2     3.28281329E-04   # Yd(2,2)
  2  3     0.00000000E+00   # Yd(2,3)
  3  1     0.00000000E+00   # Yd(3,1)
  3  2     0.00000000E+00   # Yd(3,2)
  3  3     1.55231128E-02   # Yd(3,3)
Block Ye Q= 1.72760000E+02
  1  1     2.87976338E-06   # Ye(1,1)
  1  2     0.00000000E+00   # Ye(1,2)
  1  3     0.00000000E+00   # Ye(1,3)
  2  1     0.00000000E+00   # Ye(2,1)
  2  2     5.95443674E-04   # Ye(2,2)
  2  3     0.00000000E+00   # Ye(2,3)
  3  1     0.00000000E+00   # Ye(3,1)
  3  2     0.00000000E+00   # Ye(3,2)
  3  3     1.00135782E-02   # Ye(3,3)
Block SM Q= 1.72760000E+02
     1    -8.53700555E+03   # mu2
     2     2.52911738E-01   # Lambdax
Block HMIX Q= 1.72760000E+02
     3     2.47452241E+02   # v
Block MASS
        24     8.03570000E+01   # VWp
        21     0.00000000E+00   # VG
        12     0.00000000E+00   # Fv(1)
        14     0.00000000E+00   # Fv(2)
        16     0.00000000E+00   # Fv(3)
        25     1.25099946E+02   # hh
         1     4.74570236E-03   # Fd(1)
         3     9.16874664E-02   # Fd(2)
         5     3.62231220E+00   # Fd(3)
         2     2.46782158E-03   # Fu(1)
         4     8.67973381E-01   # Fu(2)
         6     1.72703354E+02   # Fu(3)
        11     5.27951052E-04   # Fe(1)
        13     1.07086758E-01   # Fe(2)
        15     1.78239305E+00   # Fe(3)
        22     0.00000000E+00   # VP
        23     9.12582858E+01   # VZ
Block UULMIX
  1  1     1.00000000E+00   # Re(Vu(1,1))
  1  2     0.00000000E+00   # Re(Vu(1,2))
  1  3     0.00000000E+00   # Re(Vu(1,3))
  2  1     0.00000000E+00   # Re(Vu(2,1))
  2  2     1.00000000E+00   # Re(Vu(2,2))
  2  3     0.00000000E+00   # Re(Vu(2,3))
  3  1     0.00000000E+00   # Re(Vu(3,1))
  3  2     0.00000000E+00   # Re(Vu(3,2))
  3  3     1.00000000E+00   # Re(Vu(3,3))
Block UDLMIX
  1  1     1.00000000E+00   # Re(Vd(1,1))
  1  2     0.00000000E+00   # Re(Vd(1,2))
  1  3     0.00000000E+00   # Re(Vd(1,3))
  2  1     0.00000000E+00   # Re(Vd(2,1))
  2  2     1.00000000E+00   # Re(Vd(2,2))
  2  3     0.00000000E+00   # Re(Vd(2,3))
  3  1     0.00000000E+00   # Re(Vd(3,1))
  3  2     0.00000000E+00   # Re(Vd(3,2))
  3  3     1.00000000E+00   # Re(Vd(3,3))
Block UURMIX
  1  1     1.00000000E+00   # Re(Uu(1,1))
  1  2     0.00000000E+00   # Re(Uu(1,2))
  1  3     0.00000000E+00   # Re(Uu(1,3))
  2  1     0.00000000E+00   # Re(Uu(2,1))
  2  2     1.00000000E+00   # Re(Uu(2,2))
  2  3     0.00000000E+00   # Re(Uu(2,3))
  3  1     0.00000000E+00   # Re(Uu(3,1))
  3  2     0.00000000E+00   # Re(Uu(3,2))
  3  3     1.00000000E+00   # Re(Uu(3,3))
Block UDRMIX
  1  1     1.00000000E+00   # Re(Ud(1,1))
  1  2     0.00000000E+00   # Re(Ud(1,2))
  1  3     0.00000000E+00   # Re(Ud(1,3))
  2  1     0.00000000E+00   # Re(Ud(2,1))
  2  2     1.00000000E+00   # Re(Ud(2,2))
  2  3     0.00000000E+00   # Re(Ud(2,3))
  3  1     0.00000000E+00   # Re(Ud(3,1))
  3  2     0.00000000E+00   # Re(Ud(3,2))
  3  3     1.00000000E+00   # Re(Ud(3,3))
Block UELMIX
  1  1     1.00000000E+00   # Re(Ve(1,1))
  1  2     0.00000000E+00   # Re(Ve(1,2))
  1  3     0.00000000E+00   # Re(Ve(1,3))
  2  1     0.00000000E+00   # Re(Ve(2,1))
  2  2     1.00000000E+00   # Re(Ve(2,2))
  2  3     0.00000000E+00   # Re(Ve(2,3))
  3  1     0.00000000E+00   # Re(Ve(3,1))
  3  2     0.00000000E+00   # Re(Ve(3,2))
  3  3     1.00000000E+00   # Re(Ve(3,3))
Block UERMIX
  1  1     1.00000000E+00   # Re(Ue(1,1))
  1  2     0.00000000E+00   # Re(Ue(1,2))
  1  3     0.00000000E+00   # Re(Ue(1,3))
  2  1     0.00000000E+00   # Re(Ue(2,1))
  2  2     1.00000000E+00   # Re(Ue(2,2))
  2  3     0.00000000E+00   # Re(Ue(2,3))
  3  1     0.00000000E+00   # Re(Ue(3,1))
  3  2     0.00000000E+00   # Re(Ue(3,2))
  3  3     1.00000000E+00   # Re(Ue(3,3))
Block FlexibleSUSYLowEnergy Q= 1.72760000E+02
    21    -0.00000000E+00   # Delta(g-2)_muon/2 FlexibleSUSY
Block DCINFO
     1   FlexibleSUSY
     2   2.6.2
     5   SM
     9   4.14.3
DECAY        25     4.04200624E-03   # hh decays
     5.82259260E-01   2          -5         5  # BR(hh -> barFd(3) Fd(3))
     2.10247781E-01   2         -24        24  # BR(hh -> conjVWp VWp)
     8.57058168E-02   2          21        21  # BR(hh -> VG VG)
     6.19671122E-02   2         -15        15  # BR(hh -> barFe(3) Fe(3))
     2.87781955E-02   2          -4         4  # BR(hh -> barFu(2) Fu(2))
     2.68204052E-02   2          23        23  # BR(hh -> VZ VZ)
     2.26273540E-03   2          22        22  # BR(hh -> VP VP)
     1.47377386E-03   2          22        23  # BR(hh -> VP VZ)
     2.64826828E-04   2          -3         3  # BR(hh -> barFd(2) Fd(2))
     2.19377248E-04   2         -13        13  # BR(hh -> barFe(2) Fe(2))


==> anc/SM/FS/LesHouches.in.SM <==
Block MODSEL                 # Select model
6   0                        # quark/lepton flavour violation
Block FlexibleSUSY
    0   1.000000000e-04      # precision goal
    1   0                    # max. iterations (0 = automatic)
    2   0                    # algorithm (0 = all, 1 = two_scale, 2 = semi_analytic)
    3   1                    # calculate SM pole masses
    4   4                    # pole mass loop order
    5   4                    # EWSB loop order
    6   4                    # beta-functions loop order
    7   4                    # threshold corrections loop order
    8   1                    # Higgs 2-loop corrections O(alpha_t alpha_s)
    9   1                    # Higgs 2-loop corrections O(alpha_b alpha_s)
   10   1                    # Higgs 2-loop corrections O((alpha_t + alpha_b)^2)
   11   1                    # Higgs 2-loop corrections O(alpha_tau^2)
   12   0                    # force output
   13   3                    # Top pole mass QCD corrections (0 = 1L, 1 = 2L, 2 = 3L)
   14   1.000000000e-11      # beta-function zero threshold
   15   1                    # calculate observables (a_muon, ...)
   16   0                    # force positive majorana masses
   17   0                    # pole mass renormalization scale (0 = SUSY scale)
   18   0                    # pole mass renormalization scale in the EFT (0 = min(SUSY scale, Mt))
   19   0                    # EFT matching scale (0 = SUSY scale)
   20   2                    # EFT loop order for upwards matching
   21   1                    # EFT loop order for downwards matching
   22   0                    # EFT index of SM-like Higgs in the BSM model
   23   1                    # calculate BSM pole masses
   24   124111421            # individual threshold correction loop orders
   25   0                    # ren. scheme for Higgs 3L corrections (0 = DR, 1 = MDR)
   26   1                    # Higgs 3-loop corrections O(alpha_t alpha_s^2)
   27   1                    # Higgs 3-loop corrections O(alpha_b alpha_s^2)
   28   1                    # Higgs 3-loop corrections O(alpha_t^2 alpha_s)
   29   1                    # Higgs 3-loop corrections O(alpha_t^3)
   30   1                    # Higgs 4-loop corrections O(alpha_t alpha_s^3)
   31   1                    # loop library (0 = softsusy)
Block FlexibleSUSYInput
    0   0.0072973525693      # alpha_em(0)
Block SMINPUTS               # Standard Model inputs
    1   1.279340000e+02      # alpha^(-1) SM MSbar(MZ)
    2   1.166378700e-05      # G_Fermi
    3   1.179000000e-01      # alpha_s(MZ) SM MSbar
    4   9.118760000e+01      # MZ(pole)
    5   4.180000000e+00      # mb(mb) SM MSbar
    6   172.76               # mtop(pole)
    7   1.77686e+00          # mtau(pole)
    8   0.000000000e+00      # mnu3(pole)
   11   5.109989020e-04      # melectron(pole)
   12   0.000000000e+00      # mnu1(pole)
   13   1.056583570e-01      # mmuon(pole)
   14   0.000000000e+00      # mnu2(pole)
   21   4.750000000e-03      # md(2 GeV) MS-bar
   22   2.400000000e-03      # mu(2 GeV) MS-bar
   23   1.040000000e-01      # ms(2 GeV) MS-bar
   24   1.270000000e+00      # mc(mc) MS-bar
Block MINPAR                 # Input parameters
    1   0.1942881                # Lambda(Qin)
Block EXTPAR                 # Input parameters
    0   1000                 # input scale Qin
    1   172.76               # scale QEWSB
Block FlexibleDecay
    0   1                    # calculate decays (0 = no, 1 = yes)
    1   1e-5                 # minimum BR to print
    2   4                    # include higher order corrections in decays (0 = LO, 1 = NLO, 2 = NNLO, 3 = N^3LO, 4 = N^4LO)
    3   1                    # use Thomson alpha(0) instead of alpha(m) in decays to γγ and γZ
    4   2                    # decays into off-shell VV pair


==> anc/SM/HD/br.sm1 <==
   MHSM        BB       TAU TAU     MU MU         SS         CC         TT 
_______________________________________________________________________________

 125.100     0.5784     0.6254E-01 0.2170E-03 0.2220E-03 0.2868E-01  0.000    


==> anc/SM/HD/br.sm2 <==
   MHSM          GG     GAM GAM     Z GAM         WW         ZZ       WIDTH
_______________________________________________________________________________

 125.100     0.8242E-01 0.2269E-02 0.1535E-02 0.2172     0.2649E-01 0.4102E-02


==> anc/SM/HD/hdecay.in <==
SLHAIN   = 0
SLHAOUT  = 0
COUPVAR  = 0
HIGGS    = 0
OMIT ELW = 0
SM4      = 0
FERMPHOB = 0
2HDM     = 0
MODEL    = 1
TGBET    = 30.D0
MABEG    = 125.1D0
MAEND    = 1000.D0
NMA      = 1
********************* hMSSM (MODEL = 10) *********************************
MHL      = 125D0
**************************************************************************
ALS(MZ)  = 0.1179D0
MSBAR(2) = 0.095D0
MCBAR(3) = 0.986D0
MBBAR(MB)= 4.180D0
MT       = 172.76D0
MTAU     = 1.77686D0
MMUON    = 0.1056583715D0
1/ALPHA  = 137.03604733225075D0
GF       = 1.1663787D-5
GAMW     = 2.08430D0
GAMZ     = 2.49427D0
MZ       = 9.118760000d+01
MW       = 80.35797D0
VTB      = 1.0D0
VTS      = 0.0D0
VTD      = 0.0D0
VCB      = 0.0D0
VCS      = 1.0D0
VCD      = 0.0D0
VUB      = 0.0D0
VUS      = 0.0D0
VUD      = 1.0D0
********************* 4TH GENERATION *************************************
  SCENARIO FOR ELW. CORRECTIONS TO H -> GG (EVERYTHING IN GEV):
  GG_ELW = 1: MTP = 500    MBP = 450    MNUP = 375    MEP = 450
  GG_ELW = 2: MBP = MNUP = MEP = 600    MTP = MBP+50*(1+LOG(M_H/115)/5)

GG_ELW   = 1
MTP      = 500.D0
MBP      = 450.D0
MNUP     = 375.D0
MEP      = 450.D0
************************** 2 Higgs Doublet Model *************************
  TYPE: 1 (I), 2 (II), 3 (lepton-specific), 4 (flipped)
  PARAM: 1 (masses), 2 (lambda_i)

PARAM    = 2
TYPE     = 2
********************
TGBET2HDM= 6.5D0
M_12^2   = 34225.00000D0
******************** PARAM=1:
ALPHA_H  = -1.46059044D-1
MHL      = 1.25108368D2
MHH      = 4.73988198D2
MHA      = 4.88722365D2
MH+-     = 4.71488911D2
******************** PARAM=2:
LAMBDA1  = -1.56630000D-01
LAMBDA2  =  1.26050000D-01
LAMBDA3  =  3.04830003D-01
LAMBDA4  =  3.29110000D-01
LAMBDA5  = -2.03230000D-01
**************************************************************************
SUSYSCALE= 500.D0
MU       = 200.D0
M2       = 200.D0
MGLUINO  = 1500.D0
MSL1     = 1000.D0
MER1     = 1000.D0
MQL1     = 1000.D0
MUR1     = 1000.D0
MDR1     = 1000.D0
MSL      = 1000.D0
MER      = 1000.D0
MSQ      = 1000.D0
MUR      = 1000.D0
MDR      = 1000.D0
AL       = 1607.D0
AU       = 1607.D0
AD       = 1607.D0
ON-SHELL = 0
ON-SH-WZ = 0
IPOLE    = 0
OFF-SUSY = 0
INDIDEC  = 0
NF-GG    = 5
IGOLD    = 0
MPLANCK  = 2.4D18
MGOLD    = 1.D-13
******************* VARIATION OF HIGGS COUPLINGS *************************
ELWK     = 0
CW       = 1.D0
CZ       = 1.D0
Ctau     = 1.D0
Cmu      = 1.D0
Ct       = 1.D0
Cb       = 1.D0
Cc       = 1.D0
Cs       = 1.D0
Cgaga    = 0.D0
Cgg      = 0.D0
CZga     = 0.D0
********************* 4TH GENERATION *************************************
Ctp      = 0.D0
Cbp      = 0.D0
Cnup     = 0.D0
Cep      = 0.D0


==> anc/SM/SARAH/LesHouches.in.SM <==
Block MODSEL      #  
 1 0               #  1/0: High/low scale input 
 2 1              # Boundary Condition  
 6 0               # Generation Mixing 
Block SMINPUTS    # Standard Model inputs 
 1   1.279340000e+02    # alpha^(-1) SM MSbar(MZ)
 2   1.166378700e-05    # G_F,Fermi constant 
 3   1.179000000e-01    # alpha_s(MZ) SM MSbar 
 4   9.118760000e+01    # Z-boson pole mass 
 5   4.180000E+00       # m_b(mb) SM MSbar 
 6   172.76             # m_top(pole) 
 7   1.77686e+00        # m_tau(pole) 
 24  1.270000000e+00    # mc(mc) MS-bar
Block MINPAR      # Input parameters 
 1   2.55560E-01    # LambdaIN
Block SPhenoInput   # SPheno specific input 
  1 -1              # error level 
  2  0              # SPA conventions 
  7  0              # Skip 2-loop Higgs corrections 
  8  3              # Method used for two-loop calculation 
  9  1              # Gaugeless limit used at two-loop 
 10  0              # safe-mode used at two-loop 
 11 1               # calculate branching ratios 
 13 1               # 3-Body decays: none (0), fermion (1), scalar (2), both (3) 
 14 1               # Run couplings to scale of decaying particle 
 12 1.000E-04       # write only branching ratios larger than this value 
 15 1.000E-30       # write only decay if width larger than this value 
 16 1              # One-loop decays 
 19 -2              # Matching order (-2:automatic, -1:pole, 0-2: tree, one- & two-loop) 
 31 -1              # fixed GUT scale (-1: dynamical GUT scale) 
 32 0               # Strict unification 
 34 1.000E-04       # Precision of mass calculation 
 35 40              # Maximal number of iterations
 36 5               # Minimal number of iterations before discarding points
 37 1               # Set Yukawa scheme  
 38 2               # 1- or 2-Loop RGEs 
 50 1               # Majorana phases: use only positive masses (put 0 to use file with CalcHep/Micromegas!) 
 51 0               # Write Output in CKM basis 
 52 0               # Write spectrum in case of tachyonic states 
 55 1               # Calculate loop corrected masses 
 57 0               # Calculate low energy constraints 
 65 1               # Solution tadpole equation 
 66 0               # Two-Scale Matching 
 67 0               # effective Higgs mass calculation 
 75 0               # Write WHIZARD files 
 76 0               # Write HiggsBounds file   
 77 0               # Output for MicrOmegas (running masses for light quarks; real mixing matrices)   
 78 0               # Output for MadGraph (writes also vanishing blocks)   
 79 0               # Write WCXF files (exchange format for Wilson coefficients) 
 86 0.              # Maximal width to be counted as invisible in Higgs decays; -1: only LSP 
 440 0               # Tree-level unitarity constraints (limit s->infinity) 
 441 0               # Full tree-level unitarity constraints 
 442 1000.           # sqrt(s_min)   
 443 2000.           # sqrt(s_max)   
 444 5               # steps   
 445 0               # running   
 510 0.              # Write tree level values for tadpole solutions 
 515 0               # Write parameter values at GUT scale 
 520 0.              # Write effective Higgs couplings (HiggsBounds blocks): put 0 to use file with MadGraph! 
 521 1.              # Diphoton/Digluon widths including higher order 
 525 0.              # Write loop contributions to diphoton decay of Higgs 
 530 0.              # Write Blocks for Vevacious 
Block DECAYOPTIONS   # Options to turn on/off specific decays 
1    1     # Calc 3-Body decays of Fu 
2    1     # Calc 3-Body decays of Fe 
3    1     # Calc 3-Body decays of Fd 
1001 1     # Loop Decay of Fu 
1002 1     # Loop Decay of Fe 
1003 1     # Loop Decay of Fd 
1004 1     # Loop Decay of hh 
1114 1.     # U-factors (0: off, 1:p2_i=m2_i, 2:p2=0, p3:p2_i=m2_1) 
1115 1.     # Use loop-corrected masses for external states 
1116 0.     # OS values for W,Z and fermions (0: off, 1:g1,g2,v 2:g1,g2,v,Y_i) 
1117 0.     # Use defined counter-terms 
1118 1.     # Use everywhere loop-corrected masses for loop-induced decays 


==> anc/SM/SARAH/SPheno.spc.SM <==
# SUSY Les Houches Accord 2 - SM Spectrum + Decays + Flavor Observables
# SPheno module generated by SARAH
# ----------------------------------------------------------------------
# SPheno v4.0.4  
#   W. Porod, Comput. Phys. Commun. 153 (2003) 275-315, hep-ph/0301101
#   W. Porod, F.Staub, Comput.Phys.Commun.183 (2012) 2458-2469, arXiv:1104.1573
# SARAH: 4.14.3  
#   F. Staub; arXiv:0806.0538 (online manual)
#   F. Staub; Comput. Phys. Commun. 181 (2010) 1077-1086; arXiv:0909.2863
#   F. Staub; Comput. Phys. Commun. 182 (2011)  808-833; arXiv:1002.0840
#   F. Staub; Comput. Phys. Commun. 184 (2013)  1792-1809; arXiv:1207.0906
#   F. Staub; Comput. Phys. Commun. 185 (2014)  1773-1790; arXiv:1309.7223 
# Including the calculation of flavor observables based on the FlavorKit 
#   W. Porod, F. Staub, A. Vicente; Eur.Phys.J. C74 (2014) 8, 2992; arXiv:1405.1434 
# Two-loop masss corrections to Higgs fields based on 
#   M. D. Goodsell, K. Nickel, F. Staub; Eur.Phys.J. C75 (2015) no.6, 290; arXiv:1411.0675 
#   M. D. Goodsell, K. Nickel, F. Staub; Eur.Phys.J. C75 (2015) no.1, 32; arXiv:1503.03098
#   M. D. Goodsell, F. Staub; arXiv:1511.01904
#  
# in case of problems send email to florian.staub@kit.edu and goodsell@lpthe.jussieu.fr 
# ----------------------------------------------------------------------
# Created: 07.07.2021,  16:25
Block SPINFO         # Program information
     1   SPhenoSARAH      # spectrum calculator
     2   v4.0.4      # version number of SPheno
     9   4.14.3      # version number of SARAH
Block MODSEL  # Input parameters
     1  1   #  GUT scale input
     2  1   #  Boundary conditions 
Block MINPAR  # Input parameters
    1    2.55560000E-01  # LambdaIN
Block gaugeGUT Q=  1.00000000E+00  # (GUT scale)
   1    0.00000000E+00  # g1(Q)
   2    0.00000000E+00  # g2(Q)
   3    0.00000000E+00  # g3(Q)
Block SMINPUTS  # SM parameters
         1     1.27934000E+02  # alpha_em^-1(MZ)^MSbar
         2     1.16637870E-05  # G_mu [GeV^-2]
         3     1.17900000E-01  # alpha_s(MZ)^MSbar
         4     9.11876000E+01  # m_Z(pole)
         5     4.18000000E+00  # m_b(m_b), MSbar
         6     1.72760000E+02  # m_t(pole)
         7     1.77686000E+00  # m_tau(pole)
Block GAUGE Q=  1.60000000E+02  # (Renormalization Scale)
   1    3.58446224E-01  # g1
   2    6.48051135E-01  # g2
   3    1.16893933E+00  # g3
Block SM Q=  1.60000000E+02  # (Renormalization Scale)
   2    2.55560000E-01  # Lam
   1   -7.82537898E+03  # m2SM
Block HMIX Q=  1.60000000E+02  # (Renormalization Scale)
   3    2.47469253E+02  # vvSM
Block Yu Q=  1.60000000E+02  # (Renormalization Scale)
  1  1     7.87733518E-06   # Real(Yu(1,1),dp)
  1  2     0.00000000E+00   # Real(Yu(1,2),dp)
  1  3     0.00000000E+00   # Real(Yu(1,3),dp)
  2  1     0.00000000E+00   # Real(Yu(2,1),dp)
  2  2     4.00168491E-03   # Real(Yu(2,2),dp)
  2  3     0.00000000E+00   # Real(Yu(2,3),dp)
  3  1     0.00000000E+00   # Real(Yu(3,1),dp)
  3  2     0.00000000E+00   # Real(Yu(3,2),dp)
  3  3     9.40633337E-01   # Real(Yu(3,3),dp)
Block Yd Q=  1.60000000E+02  # (Renormalization Scale)
  1  1     1.58348147E-05   # Real(Yd(1,1),dp)
  1  2     0.00000000E+00   # Real(Yd(1,2),dp)
  1  3     0.00000000E+00   # Real(Yd(1,3),dp)
  2  1     0.00000000E+00   # Real(Yd(2,1),dp)
  2  2     3.00861400E-04   # Real(Yd(2,2),dp)
  2  3     0.00000000E+00   # Real(Yd(2,3),dp)
  3  1     0.00000000E+00   # Real(Yd(3,1),dp)
  3  2     0.00000000E+00   # Real(Yd(3,2),dp)
  3  3     1.56270788E-02   # Real(Yd(3,3),dp)
Block Ye Q=  1.60000000E+02  # (Renormalization Scale)
  1  1     2.87240113E-06   # Real(Ye(1,1),dp)
  1  2     0.00000000E+00   # Real(Ye(1,2),dp)
  1  3     0.00000000E+00   # Real(Ye(1,3),dp)
  2  1     0.00000000E+00   # Real(Ye(2,1),dp)
  2  2     5.93921442E-04   # Real(Ye(2,2),dp)
  2  3     0.00000000E+00   # Real(Ye(2,3),dp)
  3  1     0.00000000E+00   # Real(Ye(3,1),dp)
  3  2     0.00000000E+00   # Real(Ye(3,2),dp)
  3  3     9.98797675E-03   # Real(Ye(3,3),dp)
Block MASS  # Mass spectrum
#   PDG code      mass          particle
        25     1.25100129E+02  # hh
        23     9.11876000E+01  # VZ
        24     7.97947968E+01  # VWp
         1     5.00000000E-03  # Fd_1
         3     9.50000000E-02  # Fd_2
         5     4.18000000E+00  # Fd_3
         2     2.50000000E-03  # Fu_1
         4     1.27000000E+00  # Fu_2
         6     1.72760000E+02  # Fu_3
        11     5.10998930E-04  # Fe_1
        13     1.05658372E-01  # Fe_2
        15     1.77686000E+00  # Fe_3
Block UDLMIX Q=  1.60000000E+02  # ()
  1  1     1.00000000E+00   # Real(ZDL(1,1),dp)
  1  2     0.00000000E+00   # Real(ZDL(1,2),dp)
  1  3     0.00000000E+00   # Real(ZDL(1,3),dp)
  2  1     0.00000000E+00   # Real(ZDL(2,1),dp)
  2  2     1.00000000E+00   # Real(ZDL(2,2),dp)
  2  3     0.00000000E+00   # Real(ZDL(2,3),dp)
  3  1     0.00000000E+00   # Real(ZDL(3,1),dp)
  3  2     0.00000000E+00   # Real(ZDL(3,2),dp)
  3  3     1.00000000E+00   # Real(ZDL(3,3),dp)
Block UDRMIX Q=  1.60000000E+02  # ()
  1  1     1.00000000E+00   # Real(ZDR(1,1),dp)
  1  2     0.00000000E+00   # Real(ZDR(1,2),dp)
  1  3     0.00000000E+00   # Real(ZDR(1,3),dp)
  2  1     0.00000000E+00   # Real(ZDR(2,1),dp)
  2  2     1.00000000E+00   # Real(ZDR(2,2),dp)
  2  3     0.00000000E+00   # Real(ZDR(2,3),dp)
  3  1     0.00000000E+00   # Real(ZDR(3,1),dp)
  3  2     0.00000000E+00   # Real(ZDR(3,2),dp)
  3  3     1.00000000E+00   # Real(ZDR(3,3),dp)
Block UULMIX Q=  1.60000000E+02  # ()
  1  1     1.00000000E+00   # Real(ZUL(1,1),dp)
  1  2     0.00000000E+00   # Real(ZUL(1,2),dp)
  1  3     0.00000000E+00   # Real(ZUL(1,3),dp)
  2  1     0.00000000E+00   # Real(ZUL(2,1),dp)
  2  2     1.00000000E+00   # Real(ZUL(2,2),dp)
  2  3     0.00000000E+00   # Real(ZUL(2,3),dp)
  3  1     0.00000000E+00   # Real(ZUL(3,1),dp)
  3  2     0.00000000E+00   # Real(ZUL(3,2),dp)
  3  3     1.00000000E+00   # Real(ZUL(3,3),dp)
Block UURMIX Q=  1.60000000E+02  # ()
  1  1     1.00000000E+00   # Real(ZUR(1,1),dp)
  1  2     0.00000000E+00   # Real(ZUR(1,2),dp)
  1  3     0.00000000E+00   # Real(ZUR(1,3),dp)
  2  1     0.00000000E+00   # Real(ZUR(2,1),dp)
  2  2     1.00000000E+00   # Real(ZUR(2,2),dp)
  2  3     0.00000000E+00   # Real(ZUR(2,3),dp)
  3  1     0.00000000E+00   # Real(ZUR(3,1),dp)
  3  2     0.00000000E+00   # Real(ZUR(3,2),dp)
  3  3     1.00000000E+00   # Real(ZUR(3,3),dp)
Block UELMIX Q=  1.60000000E+02  # ()
  1  1     1.00000000E+00   # Real(ZEL(1,1),dp)
  1  2     0.00000000E+00   # Real(ZEL(1,2),dp)
  1  3     0.00000000E+00   # Real(ZEL(1,3),dp)
  2  1     0.00000000E+00   # Real(ZEL(2,1),dp)
  2  2     1.00000000E+00   # Real(ZEL(2,2),dp)
  2  3     0.00000000E+00   # Real(ZEL(2,3),dp)
  3  1     0.00000000E+00   # Real(ZEL(3,1),dp)
  3  2     0.00000000E+00   # Real(ZEL(3,2),dp)
  3  3     1.00000000E+00   # Real(ZEL(3,3),dp)
Block UERMIX Q=  1.60000000E+02  # ()
  1  1     1.00000000E+00   # Real(ZER(1,1),dp)
  1  2     0.00000000E+00   # Real(ZER(1,2),dp)
  1  3     0.00000000E+00   # Real(ZER(1,3),dp)
  2  1     0.00000000E+00   # Real(ZER(2,1),dp)
  2  2     1.00000000E+00   # Real(ZER(2,2),dp)
  2  3     0.00000000E+00   # Real(ZER(2,3),dp)
  3  1     0.00000000E+00   # Real(ZER(3,1),dp)
  3  2     0.00000000E+00   # Real(ZER(3,2),dp)
  3  3     1.00000000E+00   # Real(ZER(3,3),dp)
Block SPheno # SPheno internal parameters 
         1    -1.00000000E+00  # ErrorLevel
         2     0.00000000E+00  # SPA_conventions
        11     1.00000000E+00  # Branching ratios
        13     1.00000000E+00  # 3 Body decays
        31     1.00000000E+00  # GUT scale
        33     1.60000000E+02  # Renormalization scale
        34     1.00000000E-04  # Precision
        35     4.00000000E+01  # Iterations
        38     2.00000000E+00  # RGE level
        40     7.29735257E-03  # Alpha
        41     2.49520000E+00  # Gamma_Z
        42     2.06000000E+00  # Gamma_W
        50     1.00000000E+00  # Rotate negative fermion masses
        51     0.00000000E+00  # Switch to SCKM matrix
        52     0.00000000E+00  # Ignore negative masses
        53     0.00000000E+00  # Ignore negative masses at MZ
        55     1.00000000E+00  # Calculate one loop masses
        56     1.00000000E+00  # Calculate two-loop Higgs masses
        57     0.00000000E+00  # Calculate low energy
        60     1.00000000E+00  # Include kinetic mixing
        65     1.00000000E+00  # Solution of tadpole equation
Block EFFHIGGSCOUPLINGS # values of loop-induced couplings 
        25           22           22     0.33420872E-04 # H-Photon-Photon 
        25           21           21     0.65586685E-04 # H-Gluon-Gluon 
        25           22           23     0.00000000E+00 # H-Photon-Z (not yet calculated by SPheno) 
Block SPhenoLowEnergy # low energy observables 
       1    0.00000000E+00  # T-parameter (1-loop BSM)
       2    0.00000000E+00  # S-parameter (1-loop BSM)
       3    0.00000000E+00  # U-parameter (1-loop BSM)
      20    0.00000000E+00  # (g-2)_e
      21    0.00000000E+00  # (g-2)_mu
      22    0.00000000E+00  # (g-2)_tau
      23    0.00000000E+00  # EDM(e)
      24    0.00000000E+00  # EDM(mu)
      25    0.00000000E+00  # EDM(tau)
      39    0.00000000E+00  # delta(rho)
Block FlavorKitQFV # quark flavor violating observables 
     200    0.00000000E+00  # BR(B->X_s gamma)
     201    0.00000000E+00  # BR(B->X_s gamma)/BR(B->X_s gamma)_SM
     300    0.00000000E+00  # BR(D->mu nu)
     301    0.00000000E+00  # BR(D->mu nu)/BR(D->mu nu)_SM
     400    0.00000000E+00  # BR(Ds->mu nu)
     401    0.00000000E+00  # BR(Ds->mu nu)/BR(Ds->mu nu)_SM
     402    0.00000000E+00  # BR(Ds->tau nu)
     403    0.00000000E+00  # BR(Ds->tau nu)/BR(Ds->tau nu)_SM
     500    0.00000000E+00  # BR(B->mu nu)
     501    0.00000000E+00  # BR(B->mu nu)/BR(B->mu nu)_SM
     502    0.00000000E+00  # BR(B->tau nu)
     503    0.00000000E+00  # BR(B->tau nu)/BR(B->tau nu)_SM
     600    0.00000000E+00  # BR(K->mu nu)
     601    0.00000000E+00  # BR(K->mu nu)/BR(K->mu nu)_SM
     602    0.00000000E+00  # R_K = BR(K->e nu)/(K->mu nu)
     603    0.00000000E+00  # R_K^SM = BR(K->e nu)_SM/(K->mu nu)_SM
    1900    0.00000000E+00  # Delta(M_Bs)
    1901    0.00000000E+00  # Delta(M_Bs)/Delta(M_Bs)_SM
    1902    0.00000000E+00  # Delta(M_Bd)
    1903    0.00000000E+00  # Delta(M_Bd)/Delta(M_Bd)_SM
    4000    0.00000000E+00  # BR(B^0_d->e e)
    4001    0.00000000E+00  # BR(B^0_d->e e)/BR(B^0_d->e e)_SM
    4002    0.00000000E+00  # BR(B^0_s->e e)
    4003    0.00000000E+00  # BR(B^0_s->e e)/BR(B^0_s->e e)_SM
    4004    0.00000000E+00  # BR(B^0_d->mu mu)
    4005    0.00000000E+00  # BR(B^0_d->mu mu)/BR(B^0_d->mu mu)_SM
    4006    0.00000000E+00  # BR(B^0_s->mu mu)
    4007    0.00000000E+00  # BR(B^0_s->mu mu)/BR(B^0_s->mu mu)_SM
    4008    0.00000000E+00  # BR(B^0_d->tau tau)
    4009    0.00000000E+00  # BR(B^0_d->tau tau)/BR(B^0_d->tau tau)_SM
    4010    0.00000000E+00  # BR(B^0_s->tau tau)
    4011    0.00000000E+00  # BR(B^0_s->tau tau)/BR(B^0_s->tau tau)_SM
    5000    0.00000000E+00  # BR(B-> s e e)
    5001    0.00000000E+00  # BR(B-> s e e)/BR(B-> s e e)_SM
    5002    0.00000000E+00  # BR(B-> s mu mu)
    5003    0.00000000E+00  # BR(B-> s mu mu)/BR(B-> s mu mu)_SM
    6000    0.00000000E+00  # BR(B -> K mu mu)
    6001    0.00000000E+00  # BR(B -> K mu mu)/BR(B -> K mu mu)_SM
    6002    0.00000000E+00  # BR(B -> K mu mu)
    6003    0.00000000E+00  # BR(B -> K mu mu)/BR(B -> K mu mu)_SM
    7000    0.00000000E+00  # BR(B->s nu nu)
    7001    0.00000000E+00  # BR(B->s nu nu)/BR(B->s nu nu)_SM
    7002    0.00000000E+00  # BR(B->D nu nu)
    7003    0.00000000E+00  # BR(B->D nu nu)/BR(B->D nu nu)_SM
    8000    0.00000000E+00  # BR(K^+ -> pi^+ nu nu)
    8001    0.00000000E+00  # BR(K^+ -> pi^+ nu nu)/BR(K^+ -> pi^+ nu nu)_SM
    8002    0.00000000E+00  # BR(K_L -> pi^0 nu nu)
    8003    0.00000000E+00  # BR(K_L -> pi^0 nu nu)/BR(K_L -> pi^0 nu nu)_SM
    8004    0.00000000E+00  # BR(K^0_L -> e mu)
    8005    0.00000000E+00  # BR(K^0_L -> e mu)/BR(K^0_L -> e mu)_SM
    9100    0.00000000E+00  # Delta(M_K)
    9102    0.00000000E+00  # Delta(M_K)/Delta(M_K)_SM
    9103    0.00000000E+00  # epsilon_K
    9104    0.00000000E+00  # epsilon_K/epsilon_K^SM
Block FlavorKitLFV # lepton flavor violating observables 
     701    0.00000000E+00  # BR(mu->e gamma)
     702    0.00000000E+00  # BR(tau->e gamma)
     703    0.00000000E+00  # BR(tau->mu gamma)
     800    0.00000000E+00  # CR(mu-e, Al)
     801    0.00000000E+00  # CR(mu-e, Ti)
     802    0.00000000E+00  # CR(mu-e, Sr)
     803    0.00000000E+00  # CR(mu-e, Sb)
     804    0.00000000E+00  # CR(mu-e, Au)
     805    0.00000000E+00  # CR(mu-e, Pb)
     901    0.00000000E+00  # BR(mu->3e)
     902    0.00000000E+00  # BR(tau->3e)
     903    0.00000000E+00  # BR(tau->3mu)
     904    0.00000000E+00  # BR(tau- -> e- mu+ mu-)
     905    0.00000000E+00  # BR(tau- -> mu- e+ e-)
     906    0.00000000E+00  # BR(tau- -> e+ mu- mu-)
     907    0.00000000E+00  # BR(tau- -> mu+ e- e-)
    1001    0.00000000E+00  # BR(Z->e mu)
    1002    0.00000000E+00  # BR(Z->e tau)
    1003    0.00000000E+00  # BR(Z->mu tau)
    1101    0.00000000E+00  # BR(h->e mu)
    1102    0.00000000E+00  # BR(h->e tau)
    1103    0.00000000E+00  # BR(h->mu tau)
    2001    0.00000000E+00  # BR(tau->e pi)
    2002    0.00000000E+00  # BR(tau->e eta)
    2003    0.00000000E+00  # BR(tau->e eta')
    2004    0.00000000E+00  # BR(tau->mu pi)
    2005    0.00000000E+00  # BR(tau->mu eta)
    2006    0.00000000E+00  # BR(tau->mu eta')
Block FWCOEF Q=  1.60000000E+02  # Wilson coefficients at scale Q 
     0305 4422   00   0     0.00000000E+00    # coeffC7sm
     0305 4422   00   2     0.00000000E+00    # coeffC7
     0305 4322   00   2     0.00000000E+00    # coeffC7p
     0305 4422   00   1     0.00000000E+00    # coeffC7NP
     0305 4322   00   1     0.00000000E+00    # coeffC7pNP
     0305 6421   00   0     0.00000000E+00    # coeffC8sm
     0305 6421   00   2     0.00000000E+00    # coeffC8
     0305 6321   00   2     0.00000000E+00    # coeffC8p
     0305 6421   00   1     0.00000000E+00    # coeffC8NP
     0305 6321   00   1     0.00000000E+00    # coeffC8pNP
 03051111 4133   00   0     0.00000000E+00    # coeffC9eeSM
 03051111 4133   00   2     0.00000000E+00    # coeffC9ee
 03051111 4233   00   2     0.00000000E+00    # coeffC9Pee
 03051111 4133   00   1     0.00000000E+00    # coeffC9eeNP
 03051111 4233   00   1     0.00000000E+00    # coeffC9PeeNP
 03051111 4137   00   0     0.00000000E+00    # coeffC10eeSM
 03051111 4137   00   2     0.00000000E+00    # coeffC10ee
 03051111 4237   00   2     0.00000000E+00    # coeffC10Pee
 03051111 4137   00   1     0.00000000E+00    # coeffC10eeNP
 03051111 4237   00   1     0.00000000E+00    # coeffC10PeeNP
 03051313 4133   00   0     0.00000000E+00    # coeffC9mumuSM
 03051313 4133   00   2     0.00000000E+00    # coeffC9mumu
 03051313 4233   00   2     0.00000000E+00    # coeffC9Pmumu
 03051313 4133   00   1     0.00000000E+00    # coeffC9mumuNP
 03051313 4233   00   1     0.00000000E+00    # coeffC9PmumuNP
 03051313 4137   00   0     0.00000000E+00    # coeffC10mumuSM
 03051313 4137   00   2     0.00000000E+00    # coeffC10mumu
 03051313 4237   00   2     0.00000000E+00    # coeffC10Pmumu
 03051313 4137   00   1     0.00000000E+00    # coeffC10mumuNP
 03051313 4237   00   1     0.00000000E+00    # coeffC10PmumuNP
 03051212 4141   00   0     0.00000000E+00    # coeffCLnu1nu1SM
 03051212 4141   00   2     0.00000000E+00    # coeffCLnu1nu1
 03051212 4241   00   2     0.00000000E+00    # coeffCLPnu1nu1
 03051212 4141   00   1     0.00000000E+00    # coeffCLnu1nu1NP
 03051212 4241   00   1     0.00000000E+00    # coeffCLPnu1nu1NP
 03051414 4141   00   0     0.00000000E+00    # coeffCLnu2nu2SM
 03051414 4141   00   2     0.00000000E+00    # coeffCLnu2nu2
 03051414 4241   00   2     0.00000000E+00    # coeffCLPnu2nu2
 03051414 4141   00   1     0.00000000E+00    # coeffCLnu2nu2NP
 03051414 4241   00   1     0.00000000E+00    # coeffCLPnu2nu2NP
 03051616 4141   00   0     0.00000000E+00    # coeffCLnu3nu3SM
 03051616 4141   00   2     0.00000000E+00    # coeffCLnu3nu3
 03051616 4241   00   2     0.00000000E+00    # coeffCLPnu3nu3
 03051616 4141   00   1     0.00000000E+00    # coeffCLnu3nu3NP
 03051616 4241   00   1     0.00000000E+00    # coeffCLPnu3nu3NP
 03051212 4142   00   0     0.00000000E+00    # coeffCRnu1nu1SM
 03051212 4142   00   2     0.00000000E+00    # coeffCRnu1nu1
 03051212 4242   00   2     0.00000000E+00    # coeffCRPnu1nu1
 03051212 4142   00   1     0.00000000E+00    # coeffCRnu1nu1NP
 03051212 4242   00   1     0.00000000E+00    # coeffCRPnu1nu1NP
 03051414 4142   00   0     0.00000000E+00    # coeffCRnu2nu2SM
 03051414 4142   00   2     0.00000000E+00    # coeffCRnu2nu2
 03051414 4242   00   2     0.00000000E+00    # coeffCRPnu2nu2
 03051414 4142   00   1     0.00000000E+00    # coeffCRnu2nu2NP
 03051414 4242   00   1     0.00000000E+00    # coeffCRPnu2nu2NP
 03051616 4142   00   0     0.00000000E+00    # coeffCRnu3nu3SM
 03051616 4142   00   2     0.00000000E+00    # coeffCRnu3nu3
 03051616 4242   00   2     0.00000000E+00    # coeffCRPnu3nu3
 03051616 4142   00   1     0.00000000E+00    # coeffCRnu3nu3NP
 03051616 4242   00   1     0.00000000E+00    # coeffCRPnu3nu3NP
 01030103 3131   00   2     0.00000000E+00    # coeffKK_SLL
 01030103 3232   00   2     0.00000000E+00    # coeffKK_SRR
 01030103 3132   00   2     0.00000000E+00    # coeffKK_SLR
 01030103 4141   00   2     0.00000000E+00    # coeffKK_VLL
 01030103 4242   00   2     0.00000000E+00    # coeffKK_VRR
 01030103 4142   00   2     0.00000000E+00    # coeffKK_VLR
 01030103 4343   00   2     0.00000000E+00    # coeffKK_TLL
 01030103 4444   00   2     0.00000000E+00    # coeffKK_TRR
 01050105 3131   00   2     0.00000000E+00    # coeffBB_SLL
 01050105 3232   00   2     0.00000000E+00    # coeffBB_SRR
 01050105 3132   00   2     0.00000000E+00    # coeffBB_SLR
 01050105 4141   00   2     0.00000000E+00    # coeffBB_VLL
 01050105 4242   00   2     0.00000000E+00    # coeffBB_VRR
 01050105 4142   00   2     0.00000000E+00    # coeffBB_VLR
 01050105 4343   00   2     0.00000000E+00    # coeffBB_TLL
 01050105 4444   00   2     0.00000000E+00    # coeffBB_TRR
 03050305 3131   00   2     0.00000000E+00    # coeffBsBs_SLL
 03050305 3232   00   2     0.00000000E+00    # coeffBsBs_SRR
 03050305 3132   00   2     0.00000000E+00    # coeffBsBs_SLR
 03050305 4141   00   2     0.00000000E+00    # coeffBsBs_VLL
 03050305 4242   00   2     0.00000000E+00    # coeffBsBs_VRR
 03050305 4142   00   2     0.00000000E+00    # coeffBsBs_VLR
 03050305 4343   00   2     0.00000000E+00    # coeffBsBs_TLL
 03050305 4444   00   2     0.00000000E+00    # coeffBsBs_TRR
 01030103 3131   00   1     0.00000000E+00    # coeffKK_SLLNP
 01030103 3232   00   1     0.00000000E+00    # coeffKK_SRRNP
 01030103 3132   00   1     0.00000000E+00    # coeffKK_SLRNP
 01030103 4141   00   1     0.00000000E+00    # coeffKK_VLLNP
 01030103 4242   00   1     0.00000000E+00    # coeffKK_VRRNP
 01030103 4142   00   1     0.00000000E+00    # coeffKK_VLRNP
 01030103 4343   00   1     0.00000000E+00    # coeffKK_TLLNP
 01030103 4444   00   1     0.00000000E+00    # coeffKK_TRRNP
 01050105 3131   00   1     0.00000000E+00    # coeffBB_SLLNP
 01050105 3232   00   1     0.00000000E+00    # coeffBB_SRRNP
 01050105 3132   00   1     0.00000000E+00    # coeffBB_SLRNP
 01050105 4141   00   1     0.00000000E+00    # coeffBB_VLLNP
 01050105 4242   00   1     0.00000000E+00    # coeffBB_VRRNP
 01050105 4142   00   1     0.00000000E+00    # coeffBB_VLRNP
 01050105 4343   00   1     0.00000000E+00    # coeffBB_TLLNP
 01050105 4444   00   1     0.00000000E+00    # coeffBB_TRRNP
 03050305 3131   00   1     0.00000000E+00    # coeffBsBs_SLLNP
 03050305 3232   00   1     0.00000000E+00    # coeffBsBs_SRRNP
 03050305 3132   00   1     0.00000000E+00    # coeffBsBs_SLRNP
 03050305 4141   00   1     0.00000000E+00    # coeffBsBs_VLLNP
 03050305 4242   00   1     0.00000000E+00    # coeffBsBs_VRRNP
 03050305 4142   00   1     0.00000000E+00    # coeffBsBs_VLRNP
 03050305 4343   00   1     0.00000000E+00    # coeffBsBs_TLLNP
 03050305 4444   00   1     0.00000000E+00    # coeffBsBs_TRRNP
 01030103 3131   00   0     0.00000000E+00    # coeffKK_SLLSM
 01030103 3232   00   0     0.00000000E+00    # coeffKK_SRRSM
 01030103 3132   00   0     0.00000000E+00    # coeffKK_SLRSM
 01030103 4141   00   0     0.00000000E+00    # coeffKK_VLLSM
 01030103 4242   00   0     0.00000000E+00    # coeffKK_VRRSM
 01030103 4142   00   0     0.00000000E+00    # coeffKK_VLRSM
 01030103 4343   00   0     0.00000000E+00    # coeffKK_TLLSM
 01030103 4444   00   0     0.00000000E+00    # coeffKK_TRRSM
 01050105 3131   00   0     0.00000000E+00    # coeffBB_SLLSM
 01050105 3232   00   0     0.00000000E+00    # coeffBB_SRRSM
 01050105 3132   00   0     0.00000000E+00    # coeffBB_SLRSM
 01050105 4141   00   0     0.00000000E+00    # coeffBB_VLLSM
 01050105 4242   00   0     0.00000000E+00    # coeffBB_VRRSM
 01050105 4142   00   0     0.00000000E+00    # coeffBB_VLRSM
 01050105 4343   00   0     0.00000000E+00    # coeffBB_TLLSM
 01050105 4444   00   0     0.00000000E+00    # coeffBB_TRRSM
 03050305 3131   00   0     0.00000000E+00    # coeffBsBs_SLLSM
 03050305 3232   00   0     0.00000000E+00    # coeffBsBs_SRRSM
 03050305 3132   00   0     0.00000000E+00    # coeffBsBs_SLRSM
 03050305 4141   00   0     0.00000000E+00    # coeffBsBs_VLLSM
 03050305 4242   00   0     0.00000000E+00    # coeffBsBs_VRRSM
 03050305 4142   00   0     0.00000000E+00    # coeffBsBs_VLRSM
 03050305 4343   00   0     0.00000000E+00    # coeffBsBs_TLLSM
 03050305 4444   00   0     0.00000000E+00    # coeffBsBs_TRRSM
Block IMFWCOEF Q=  1.60000000E+02  # Im(Wilson coefficients) at scale Q 
     0305 4422   00   0     0.00000000E+00    # coeffC7sm
     0305 4422   00   2     0.00000000E+00    # coeffC7
     0305 4322   00   2     0.00000000E+00    # coeffC7p
     0305 4422   00   1     0.00000000E+00    # coeffC7NP
     0305 4322   00   1     0.00000000E+00    # coeffC7pNP
     0305 6421   00   0     0.00000000E+00    # coeffC8sm
     0305 6421   00   2     0.00000000E+00    # coeffC8
     0305 6321   00   2     0.00000000E+00    # coeffC8p
     0305 6421   00   1     0.00000000E+00    # coeffC8NP
     0305 6321   00   1     0.00000000E+00    # coeffC8pNP
 03051111 4133   00   0     0.00000000E+00    # coeffC9eeSM
 03051111 4133   00   2     0.00000000E+00    # coeffC9ee
 03051111 4233   00   2     0.00000000E+00    # coeffC9Pee
 03051111 4133   00   1     0.00000000E+00    # coeffC9eeNP
 03051111 4233   00   1     0.00000000E+00    # coeffC9PeeNP
 03051111 4137   00   0     0.00000000E+00    # coeffC10eeSM
 03051111 4137   00   2     0.00000000E+00    # coeffC10ee
 03051111 4237   00   2     0.00000000E+00    # coeffC10Pee
 03051111 4137   00   1     0.00000000E+00    # coeffC10eeNP
 03051111 4237   00   1     0.00000000E+00    # coeffC10PeeNP
 03051313 4133   00   0     0.00000000E+00    # coeffC9mumuSM
 03051313 4133   00   2     0.00000000E+00    # coeffC9mumu
 03051313 4233   00   2     0.00000000E+00    # coeffC9Pmumu
 03051313 4133   00   1     0.00000000E+00    # coeffC9mumuNP
 03051313 4233   00   1     0.00000000E+00    # coeffC9PmumuNP
 03051313 4137   00   0     0.00000000E+00    # coeffC10mumuSM
 03051313 4137   00   2     0.00000000E+00    # coeffC10mumu
 03051313 4237   00   2     0.00000000E+00    # coeffC10Pmumu
 03051313 4137   00   1     0.00000000E+00    # coeffC10mumuNP
 03051313 4237   00   1     0.00000000E+00    # coeffC10PmumuNP
 03051212 4141   00   0     0.00000000E+00    # coeffCLnu1nu1SM
 03051212 4141   00   2     0.00000000E+00    # coeffCLnu1nu1
 03051212 4241   00   2     0.00000000E+00    # coeffCLPnu1nu1
 03051212 4141   00   1     0.00000000E+00    # coeffCLnu1nu1NP
 03051212 4241   00   1     0.00000000E+00    # coeffCLPnu1nu1NP
 03051414 4141   00   0     0.00000000E+00    # coeffCLnu2nu2SM
 03051414 4141   00   2     0.00000000E+00    # coeffCLnu2nu2
 03051414 4241   00   2     0.00000000E+00    # coeffCLPnu2nu2
 03051414 4141   00   1     0.00000000E+00    # coeffCLnu2nu2NP
 03051414 4241   00   1     0.00000000E+00    # coeffCLPnu2nu2NP
 03051616 4141   00   0     0.00000000E+00    # coeffCLnu3nu3SM
 03051616 4141   00   2     0.00000000E+00    # coeffCLnu3nu3
 03051616 4241   00   2     0.00000000E+00    # coeffCLPnu3nu3
 03051616 4141   00   1     0.00000000E+00    # coeffCLnu3nu3NP
 03051616 4241   00   1     0.00000000E+00    # coeffCLPnu3nu3NP
 03051212 4142   00   0     0.00000000E+00    # coeffCRnu1nu1SM
 03051212 4142   00   2     0.00000000E+00    # coeffCRnu1nu1
 03051212 4242   00   2     0.00000000E+00    # coeffCRPnu1nu1
 03051212 4142   00   1     0.00000000E+00    # coeffCRnu1nu1NP
 03051212 4242   00   1     0.00000000E+00    # coeffCRPnu1nu1NP
 03051414 4142   00   0     0.00000000E+00    # coeffCRnu2nu2SM
 03051414 4142   00   2     0.00000000E+00    # coeffCRnu2nu2
 03051414 4242   00   2     0.00000000E+00    # coeffCRPnu2nu2
 03051414 4142   00   1     0.00000000E+00    # coeffCRnu2nu2NP
 03051414 4242   00   1     0.00000000E+00    # coeffCRPnu2nu2NP
 03051616 4142   00   0     0.00000000E+00    # coeffCRnu3nu3SM
 03051616 4142   00   2     0.00000000E+00    # coeffCRnu3nu3
 03051616 4242   00   2     0.00000000E+00    # coeffCRPnu3nu3
 03051616 4142   00   1     0.00000000E+00    # coeffCRnu3nu3NP
 03051616 4242   00   1     0.00000000E+00    # coeffCRPnu3nu3NP
 01030103 3131   00   2     0.00000000E+00    # coeffKK_SLL
 01030103 3232   00   2     0.00000000E+00    # coeffKK_SRR
 01030103 3132   00   2     0.00000000E+00    # coeffKK_SLR
 01030103 4141   00   2     0.00000000E+00    # coeffKK_VLL
 01030103 4242   00   2     0.00000000E+00    # coeffKK_VRR
 01030103 4142   00   2     0.00000000E+00    # coeffKK_VLR
 01030103 4343   00   2     0.00000000E+00    # coeffKK_TLL
 01030103 4444   00   2     0.00000000E+00    # coeffKK_TRR
 01050105 3131   00   2     0.00000000E+00    # coeffBB_SLL
 01050105 3232   00   2     0.00000000E+00    # coeffBB_SRR
 01050105 3132   00   2     0.00000000E+00    # coeffBB_SLR
 01050105 4141   00   2     0.00000000E+00    # coeffBB_VLL
 01050105 4242   00   2     0.00000000E+00    # coeffBB_VRR
 01050105 4142   00   2     0.00000000E+00    # coeffBB_VLR
 01050105 4343   00   2     0.00000000E+00    # coeffBB_TLL
 01050105 4444   00   2     0.00000000E+00    # coeffBB_TRR
 03050305 3131   00   2     0.00000000E+00    # coeffBsBs_SLL
 03050305 3232   00   2     0.00000000E+00    # coeffBsBs_SRR
 03050305 3132   00   2     0.00000000E+00    # coeffBsBs_SLR
 03050305 4141   00   2     0.00000000E+00    # coeffBsBs_VLL
 03050305 4242   00   2     0.00000000E+00    # coeffBsBs_VRR
 03050305 4142   00   2     0.00000000E+00    # coeffBsBs_VLR
 03050305 4343   00   2     0.00000000E+00    # coeffBsBs_TLL
 03050305 4444   00   2     0.00000000E+00    # coeffBsBs_TRR
 01030103 3131   00   1     0.00000000E+00    # coeffKK_SLLNP
 01030103 3232   00   1     0.00000000E+00    # coeffKK_SRRNP
 01030103 3132   00   1     0.00000000E+00    # coeffKK_SLRNP
 01030103 4141   00   1     0.00000000E+00    # coeffKK_VLLNP
 01030103 4242   00   1     0.00000000E+00    # coeffKK_VRRNP
 01030103 4142   00   1     0.00000000E+00    # coeffKK_VLRNP
 01030103 4343   00   1     0.00000000E+00    # coeffKK_TLLNP
 01030103 4444   00   1     0.00000000E+00    # coeffKK_TRRNP
 01050105 3131   00   1     0.00000000E+00    # coeffBB_SLLNP
 01050105 3232   00   1     0.00000000E+00    # coeffBB_SRRNP
 01050105 3132   00   1     0.00000000E+00    # coeffBB_SLRNP
 01050105 4141   00   1     0.00000000E+00    # coeffBB_VLLNP
 01050105 4242   00   1     0.00000000E+00    # coeffBB_VRRNP
 01050105 4142   00   1     0.00000000E+00    # coeffBB_VLRNP
 01050105 4343   00   1     0.00000000E+00    # coeffBB_TLLNP
 01050105 4444   00   1     0.00000000E+00    # coeffBB_TRRNP
 03050305 3131   00   1     0.00000000E+00    # coeffBsBs_SLLNP
 03050305 3232   00   1     0.00000000E+00    # coeffBsBs_SRRNP
 03050305 3132   00   1     0.00000000E+00    # coeffBsBs_SLRNP
 03050305 4141   00   1     0.00000000E+00    # coeffBsBs_VLLNP
 03050305 4242   00   1     0.00000000E+00    # coeffBsBs_VRRNP
 03050305 4142   00   1     0.00000000E+00    # coeffBsBs_VLRNP
 03050305 4343   00   1     0.00000000E+00    # coeffBsBs_TLLNP
 03050305 4444   00   1     0.00000000E+00    # coeffBsBs_TRRNP
 01030103 3131   00   0     0.00000000E+00    # coeffKK_SLLSM
 01030103 3232   00   0     0.00000000E+00    # coeffKK_SRRSM
 01030103 3132   00   0     0.00000000E+00    # coeffKK_SLRSM
 01030103 4141   00   0     0.00000000E+00    # coeffKK_VLLSM
 01030103 4242   00   0     0.00000000E+00    # coeffKK_VRRSM
 01030103 4142   00   0     0.00000000E+00    # coeffKK_VLRSM
 01030103 4343   00   0     0.00000000E+00    # coeffKK_TLLSM
 01030103 4444   00   0     0.00000000E+00    # coeffKK_TRRSM
 01050105 3131   00   0     0.00000000E+00    # coeffBB_SLLSM
 01050105 3232   00   0     0.00000000E+00    # coeffBB_SRRSM
 01050105 3132   00   0     0.00000000E+00    # coeffBB_SLRSM
 01050105 4141   00   0     0.00000000E+00    # coeffBB_VLLSM
 01050105 4242   00   0     0.00000000E+00    # coeffBB_VRRSM
 01050105 4142   00   0     0.00000000E+00    # coeffBB_VLRSM
 01050105 4343   00   0     0.00000000E+00    # coeffBB_TLLSM
 01050105 4444   00   0     0.00000000E+00    # coeffBB_TRRSM
 03050305 3131   00   0     0.00000000E+00    # coeffBsBs_SLLSM
 03050305 3232   00   0     0.00000000E+00    # coeffBsBs_SRRSM
 03050305 3132   00   0     0.00000000E+00    # coeffBsBs_SLRSM
 03050305 4141   00   0     0.00000000E+00    # coeffBsBs_VLLSM
 03050305 4242   00   0     0.00000000E+00    # coeffBsBs_VRRSM
 03050305 4142   00   0     0.00000000E+00    # coeffBsBs_VLRSM
 03050305 4343   00   0     0.00000000E+00    # coeffBsBs_TLLSM
 03050305 4444   00   0     0.00000000E+00    # coeffBsBs_TRRSM
Block TREELEVELUNITARITY #  
       0    1.00000000E+00  # Tree-level unitarity limits fulfilled or not 
       1    0.00000000E+00  # Maximal scattering eigenvalue 
DECAY         4     3.57217014E-13   # Fu_2
#    BR                NDA      ID1      ID2
#    BR                NDA      ID1      ID2       ID3
     6.06541012E-01    3            2         -1          3   # BR(Fu_2 -> Fu_1 Fd_1^* Fd_2 )
     2.02202933E-01    3            3        -11         12   # BR(Fu_2 -> Fd_2 Fe_1^* Fv_1 )
     1.91256056E-01    3            3        -13         14   # BR(Fu_2 -> Fd_2 Fe_2^* Fv_2 )
DECAY         6     1.49028193E+00   # Fu_3
#    BR                NDA      ID1      ID2
     1.00000000E+00    2            5         24   # BR(Fu_3 -> Fd_3 VWp )
DECAY        13     1.18396212E-18   # Fe_2
#    BR                NDA      ID1      ID2
#    BR                NDA      ID1      ID2       ID3
     2.53967892E-01    3           11        -12         14   # BR(Fe_2 -> Fe_1 Fv_1^* Fv_2 )
     7.46032108E-01    3           14         -2          1   # BR(Fe_2 -> Fv_2 Fu_1^* Fd_1 )
DECAY        15     2.02764090E-12   # Fe_3
#    BR                NDA      ID1      ID2
#    BR                NDA      ID1      ID2       ID3
     1.99545568E-01    3           11        -12         16   # BR(Fe_3 -> Fe_1 Fv_1^* Fv_3 )
     1.94253591E-01    3           13        -14         16   # BR(Fe_3 -> Fe_2 Fv_2^* Fv_3 )
     5.98603603E-01    3           16         -2          1   # BR(Fe_3 -> Fv_3 Fu_1^* Fd_1 )
     7.59723770E-03    3           16         -4          3   # BR(Fe_3 -> Fv_3 Fu_2^* Fd_2 )
DECAY         1     9.30312556E-27   # Fd_1
#    BR                NDA      ID1      ID2
#    BR                NDA      ID1      ID2       ID3
     1.00000000E+00    3            2        -12         11   # BR(Fd_1 -> Fu_1 Fv_1^* Fe_1 )
DECAY        25     3.87361575E-03   # hh
#    BR                NDA      ID1      ID2
     2.80777592E-03    2           22         22   # BR(hh -> VP VP )
     8.65064001E-02    2           21         21   # BR(hh -> VG VG )
     2.37628064E-02    2           23         23   # BR(hh -> VZ VZ )
     2.40124206E-01    2          -24         24   # BR(hh -> VWp^* VWp_virt )
     2.07454604E-04    2           -3          3   # BR(hh -> Fd_2^* Fd_2 )
     5.55650934E-01    2           -5          5   # BR(hh -> Fd_3^* Fd_3 )
     2.23467657E-04    2          -13         13   # BR(hh -> Fe_2^* Fe_2 )
     6.45042737E-02    2          -15         15   # BR(hh -> Fe_3^* Fe_3 )
     2.62119898E-02    2           -4          4   # BR(hh -> Fu_2^* Fu_2 )
DECAY1L         6     1.45154412E+00   # Fu_3
#    BR                NDA      ID1      ID2
     1.00000000E+00    2            5         24   # BR(Fu_3 -> Fd_3 VWp )
DECAY1L        25     2.31748248E-03   # hh
#    BR                NDA      ID1      ID2
     1.48340944E-04    2           -3          3   # BR(hh -> Fd_2^* Fd_2 )
     7.90470169E-01    2           -5          5   # BR(hh -> Fd_3^* Fd_3 )
     3.90274523E-04    2          -13         13   # BR(hh -> Fe_2^* Fe_2 )
     1.10295527E-01    2          -15         15   # BR(hh -> Fe_3^* Fe_3 )
     4.06874042E-02    2           -4          4   # BR(hh -> Fu_2^* Fu_2 )
     6.50618885E-02    2           21         21   # BR(hh -> VG VG )
     7.42965973E-03    2           22         22   # BR(hh -> VP VP )


==> anc/SSM/FS/FS.out <==
Block SPINFO
     1   FlexibleSUSY
     2   2.6.2
     5   SSMMhInput
     9   4.14.3
Block MODSEL                 # Select model
#   12    1000                # DRbar parameter output scale (GeV)
    6   0                    # flavour violation
Block FlexibleSUSY
    0   1.000000000e-04      # precision goal
    1   0                    # max. iterations (0 = automatic)
    2   0                    # solver (0 = all, 1 = two_scale, 2 = semi_analytic)
    3   0                    # calculate SM pole masses
    4   4                    # pole mass loop order
    5   4                    # EWSB loop order
    6   4                    # beta-functions loop order
    7   4                    # threshold corrections loop order
    8   0                    # Higgs 2-loop corrections O(alpha_t alpha_s)
    9   0                    # Higgs 2-loop corrections O(alpha_b alpha_s)
   10   0                    # Higgs 2-loop corrections O((alpha_t + alpha_b)^2)
   11   0                    # Higgs 2-loop corrections O(alpha_tau^2)
   12   0                    # force output
   13   3                    # Top quark 2-loop corrections QCD
   14   1.000000000e-11      # beta-function zero threshold
   15   0                    # calculate observables (a_muon, ...)
   16   0                    # force positive majorana masses
   17   0                    # pole mass renormalization scale (0 = SUSY scale)
   18   0                    # pole mass renormalization scale in the EFT (0 = min(SUSY scale, Mt))
   19   0                    # EFT matching scale (0 = SUSY scale)
   20   2                    # EFT loop order for upwards matching
   21   1                    # EFT loop order for downwards matching
   22   0                    # EFT index of SM-like Higgs in the BSM model
   23   1                    # calculate BSM pole masses
   24   124111421            # individual threshold correction loop orders
   25   0                    # ren. scheme for Higgs 3L corrections (0 = DR', 1 = MDR', 2 = H3m)
   26   0                    # Higgs 3-loop corrections O(alpha_t alpha_s^2)
   27   0                    # Higgs 3-loop corrections O(alpha_b alpha_s^2)
   28   0                    # Higgs 3-loop corrections O(alpha_t^2 alpha_s)
   29   0                    # Higgs 3-loop corrections O(alpha_t^3)
   30   0                    # Higgs 4-loop corrections O(alpha_t alpha_s^3)
   28   0                    # Higgs 3-loop corrections O(alpha_t^2 alpha_s)
   29   0                    # Higgs 3-loop corrections O(alpha_t^3)
   30   0                    # Higgs 4-loop corrections O(alpha_t alpha_s^3)
   31   1                    # loop library (0 = softsusy)
Block FlexibleSUSYInput
    0   0.0072973525693      # alpha_em(0)
Block SMINPUTS               # Standard Model inputs
    1   1.279340000e+02      # alpha^(-1) SM MSbar(MZ)
    2   1.166378700e-05      # G_Fermi
    3   1.179000000e-01      # alpha_s(MZ) SM MSbar
    4   9.118760000e+01      # MZ(pole)
    5   4.180000000e+00      # mb(mb) SM MSbar
    6   172.76               # mtop(pole)
    7   1.77686e+00          # mtau(pole)
    8   0.000000000e+00      # mnu3(pole)
   11   5.109989020e-04      # melectron(pole)
   12   0.000000000e+00      # mnu1(pole)
   13   1.056583570e-01      # mmuon(pole)
   14   0.000000000e+00      # mnu2(pole)
   21   4.750000000e-03      # md(2 GeV) MS-bar
   22   2.400000000e-03      # mu(2 GeV) MS-bar
   23   1.040000000e-01      # ms(2 GeV) MS-bar
   24   1.270000000e+00      # mc(mc) MS-bar
Block FlexibleDecay
    0   1                    # calculate decays (0 = no, 1 = yes)
    1   1e-5                 # minimum BR to print
    2   4                    # include higher order corrections in decays (0 = LO, 1 = NLO, 2 = NNLO, 3 = N^3LO, 4 = N^4LO)
    3   1                    # use Thomson alpha(0) instead of alpha(m) in decays to γγ and γZ
    4   2                    # off-shell decays into VV pair
Block EXTPAR
     0     1.25100000E+02   # Qin
     1     1.25100000E+02   # QEWSB
     2     1.25100000E+02   # MhInput
     3     2.65300000E+02   # Mh2Input
     4    -4.28400000E-01   # alphaInput
     7     1.40300000E+02   # vSInput
Block gauge Q= 1.25100000E+02
     1     3.57887869E-01   # g1 * 0.7745966692414834
     2     6.49345897E-01   # g2
     3     1.18744388E+00   # g3
Block Yu Q= 1.25100000E+02
  1  1     7.70549579E-06   # Yu(1,1)
  1  2     0.00000000E+00   # Yu(1,2)
  1  3     0.00000000E+00   # Yu(1,3)
  2  1     0.00000000E+00   # Yu(2,1)
  2  2     3.51790356E-03   # Yu(2,2)
  2  3     0.00000000E+00   # Yu(2,3)
  3  1     0.00000000E+00   # Yu(3,1)
  3  2     0.00000000E+00   # Yu(3,2)
  3  3     9.49777304E-01   # Yu(3,3)
Block Yd Q= 1.25100000E+02
  1  1     1.53256183E-05   # Yd(1,1)
  1  2     0.00000000E+00   # Yd(1,2)
  1  3     0.00000000E+00   # Yd(1,3)
  2  1     0.00000000E+00   # Yd(2,1)
  2  2     3.35550365E-04   # Yd(2,2)
  2  3     0.00000000E+00   # Yd(2,3)
  3  1     0.00000000E+00   # Yd(3,1)
  3  2     0.00000000E+00   # Yd(3,2)
  3  3     1.59128533E-02   # Yd(3,3)
Block Ye Q= 1.25100000E+02
  1  1     2.87299272E-06   # Ye(1,1)
  1  2     0.00000000E+00   # Ye(1,2)
  1  3     0.00000000E+00   # Ye(1,3)
  2  1     0.00000000E+00   # Ye(2,1)
  2  2     5.94043716E-04   # Ye(2,2)
  2  3     0.00000000E+00   # Ye(2,3)
  3  1     0.00000000E+00   # Ye(3,1)
  3  2     0.00000000E+00   # Ye(3,2)
  3  3     9.99003102E-03   # Ye(3,3)
Block SM Q= 1.25100000E+02
     1    -7.36287703E+03   # mu2
     2     4.20364128E-01   # Lambdax
Block HMIX Q= 1.25100000E+02
     3     2.48055895E+02   # v
    51     1.40300000E+02   # vS
    31     0.00000000E+00   # K1
    32    -5.94262226E-01   # K2
    35     0.00000000E+00   # Kappa
    33     7.09888500E-01   # LambdaS
    34    -1.04163794E+04   # MS
Block MASS
        24     8.03467615E+01   # VWp
        25     1.25096518E+02   # hh(1)
        35     2.65298747E+02   # hh(2)
        21     0.00000000E+00   # VG
        12     0.00000000E+00   # Fv(1)
        14     0.00000000E+00   # Fv(2)
        16     0.00000000E+00   # Fv(3)
         1     4.89057825E-03   # Fd(1)
         3     9.40272363E-02   # Fd(2)
         5     3.68626806E+00   # Fd(3)
         2     2.54560807E-03   # Fu(1)
         4     8.85999959E-01   # Fu(2)
         6     1.72711721E+02   # Fu(3)
        11     5.27921336E-04   # Fe(1)
        13     1.07083728E-01   # Fe(2)
        15     1.78236989E+00   # Fe(3)
        22     0.00000000E+00   # VP
        23     9.12403351E+01   # VZ
Block SCALARMIX
  1  1    -9.09632453E-01   # ZH(1,1)
  1  2    -4.15414011E-01   # ZH(1,2)
  2  1     4.15414011E-01   # ZH(2,1)
  2  2    -9.09632453E-01   # ZH(2,2)
Block UULMIX
  1  1     1.00000000E+00   # Re(Vu(1,1))
  1  2     0.00000000E+00   # Re(Vu(1,2))
  1  3     0.00000000E+00   # Re(Vu(1,3))
  2  1     0.00000000E+00   # Re(Vu(2,1))
  2  2     1.00000000E+00   # Re(Vu(2,2))
  2  3     0.00000000E+00   # Re(Vu(2,3))
  3  1     0.00000000E+00   # Re(Vu(3,1))
  3  2     0.00000000E+00   # Re(Vu(3,2))
  3  3     1.00000000E+00   # Re(Vu(3,3))
Block UDLMIX
  1  1     1.00000000E+00   # Re(Vd(1,1))
  1  2     0.00000000E+00   # Re(Vd(1,2))
  1  3     0.00000000E+00   # Re(Vd(1,3))
  2  1     0.00000000E+00   # Re(Vd(2,1))
  2  2     1.00000000E+00   # Re(Vd(2,2))
  2  3     0.00000000E+00   # Re(Vd(2,3))
  3  1     0.00000000E+00   # Re(Vd(3,1))
  3  2     0.00000000E+00   # Re(Vd(3,2))
  3  3     1.00000000E+00   # Re(Vd(3,3))
Block UURMIX
  1  1     1.00000000E+00   # Re(Uu(1,1))
  1  2     0.00000000E+00   # Re(Uu(1,2))
  1  3     0.00000000E+00   # Re(Uu(1,3))
  2  1     0.00000000E+00   # Re(Uu(2,1))
  2  2     1.00000000E+00   # Re(Uu(2,2))
  2  3     0.00000000E+00   # Re(Uu(2,3))
  3  1     0.00000000E+00   # Re(Uu(3,1))
  3  2     0.00000000E+00   # Re(Uu(3,2))
  3  3     1.00000000E+00   # Re(Uu(3,3))
Block UDRMIX
  1  1     1.00000000E+00   # Re(Ud(1,1))
  1  2     0.00000000E+00   # Re(Ud(1,2))
  1  3     0.00000000E+00   # Re(Ud(1,3))
  2  1     0.00000000E+00   # Re(Ud(2,1))
  2  2     1.00000000E+00   # Re(Ud(2,2))
  2  3     0.00000000E+00   # Re(Ud(2,3))
  3  1     0.00000000E+00   # Re(Ud(3,1))
  3  2     0.00000000E+00   # Re(Ud(3,2))
  3  3     1.00000000E+00   # Re(Ud(3,3))
Block UELMIX
  1  1     1.00000000E+00   # Re(Ve(1,1))
  1  2     0.00000000E+00   # Re(Ve(1,2))
  1  3     0.00000000E+00   # Re(Ve(1,3))
  2  1     0.00000000E+00   # Re(Ve(2,1))
  2  2     1.00000000E+00   # Re(Ve(2,2))
  2  3     0.00000000E+00   # Re(Ve(2,3))
  3  1     0.00000000E+00   # Re(Ve(3,1))
  3  2     0.00000000E+00   # Re(Ve(3,2))
  3  3     1.00000000E+00   # Re(Ve(3,3))
Block UERMIX
  1  1     1.00000000E+00   # Re(Ue(1,1))
  1  2     0.00000000E+00   # Re(Ue(1,2))
  1  3     0.00000000E+00   # Re(Ue(1,3))
  2  1     0.00000000E+00   # Re(Ue(2,1))
  2  2     1.00000000E+00   # Re(Ue(2,2))
  2  3     0.00000000E+00   # Re(Ue(2,3))
  3  1     0.00000000E+00   # Re(Ue(3,1))
  3  2     0.00000000E+00   # Re(Ue(3,2))
  3  3     1.00000000E+00   # Re(Ue(3,3))
Block DCINFO
     1   FlexibleSUSY
     2   2.6.2
     5   SSMMhInput
     9   4.14.3
DECAY        25     3.20822225E-03   # hh(1) decays
     5.82132951E-01   2          -5         5  # BR(hh(1) -> barFd(3) Fd(3))
     2.10420263E-01   2         -24        24  # BR(hh(1) -> conjVWp VWp)
     8.56749173E-02   2          21        21  # BR(hh(1) -> VG VG)
     6.19478919E-02   2         -15        15  # BR(hh(1) -> barFe(3) Fe(3))
     2.87695050E-02   2          -4         4  # BR(hh(1) -> barFu(2) Fu(2))
     2.67970867E-02   2          23        23  # BR(hh(1) -> VZ VZ)
     2.29077094E-03   2          22        22  # BR(hh(1) -> VP VP)
     1.48184338E-03   2          22        23  # BR(hh(1) -> VP VZ)
     2.64746094E-04   2          -3         3  # BR(hh(1) -> barFd(2) Fd(2))
     2.19309212E-04   2         -13        13  # BR(hh(1) -> barFe(2) Fe(2))
DECAY        35     8.56617667E-01   # hh(2) decays
     6.81973285E-01   2         -24        24  # BR(hh(2) -> conjVWp VWp)
     3.04006836E-01   2          23        23  # BR(hh(2) -> VZ VZ)
     1.21750789E-02   2          25        25  # BR(hh(2) -> hh(1) hh(1))
     8.72302442E-04   2          -5         5  # BR(hh(2) -> barFd(3) Fd(3))
     7.25578847E-04   2          21        21  # BR(hh(2) -> VG VG)
     1.06892644E-04   2         -15        15  # BR(hh(2) -> barFe(3) Fe(3))
     7.66833204E-05   2          22        23  # BR(hh(2) -> VP VZ)
     4.35647959E-05   2          -4         4  # BR(hh(2) -> barFu(2) Fu(2))
     1.89983116E-05   2          22        22  # BR(hh(2) -> VP VP)


==> anc/SSM/FS/FlexibleSUSY.m.in <==

FSModelName = "@CLASSNAME@";
FSEigenstates = SARAH`EWSB;
FSDefaultSARAHModel = SSM;

(* SSM input parameters *)

MINPAR = {};

EXTPAR = {
    {0, Qin},
    {1, QEWSB},
    {2, MhInput},
    {3, Mh2Input},
    {4, alphaInput},
    {7, vSInput}
};

EWSBOutputParameters = { mu2, MS };

OnlyLowEnergyFlexibleSUSY = False;

HighScale = Qin;

HighScaleFirstGuess = Qin;

SUSYScale = QEWSB;

SUSYScaleFirstGuess = QEWSB;

SUSYScaleInput = {
   FSFindRoot[
      {\[Lambda], LambdaS, K2},
      {
         MhInput - Pole[M[hh[1]]],
         Mh2Input - Pole[M[hh[2]]],
         alphaInput - ArcSin[Pole[ZH[1,2]]]
      }
   ],
   {vS, vSInput},
   {\[Kappa], 0},
   {K1, 0}
};

LowScale = LowEnergyConstant[MZ];

LowScaleFirstGuess = LowEnergyConstant[MZ];

LowScaleInput = {
   {v, 2 MZMSbar / Sqrt[GUTNormalization[g1]^2 g1^2 + g2^2]},
   {Yu, Automatic},
   {Yd, Automatic},
   {Ye, Automatic}
};

InitialGuessAtLowScale = {
   {\[Lambda], 0.1},
   {LambdaS, 0.1},
   {K2, 0.1},
   {\[Kappa], 0},
   {K1, 0},
   {v, LowEnergyConstant[vev]},
   {Yu, Automatic},
   {Yd, Automatic},
   {Ye, Automatic}
};

DefaultPoleMassPrecision = MediumPrecision;
HighPoleMassPrecision    = {hh};
MediumPoleMassPrecision  = {};
LowPoleMassPrecision     = {};

FSCalculateDecays = True;


==> anc/SSM/FS/LesHouches.in.SSMMhInput <==
Block MODSEL                 # Select model
#   12    1000                # DRbar parameter output scale (GeV)
    6   0                    # flavour violation
Block FlexibleSUSY
    0   1.000000000e-04      # precision goal
    1   0                    # max. iterations (0 = automatic)
    2   0                    # solver (0 = all, 1 = two_scale, 2 = semi_analytic)
    3   0                    # calculate SM pole masses
    4   4                    # pole mass loop order
    5   4                    # EWSB loop order
    6   4                    # beta-functions loop order
    7   4                    # threshold corrections loop order
    8   0                    # Higgs 2-loop corrections O(alpha_t alpha_s)
    9   0                    # Higgs 2-loop corrections O(alpha_b alpha_s)
   10   0                    # Higgs 2-loop corrections O((alpha_t + alpha_b)^2)
   11   0                    # Higgs 2-loop corrections O(alpha_tau^2)
   12   0                    # force output
   13   3                    # Top quark 2-loop corrections QCD
   14   1.000000000e-11      # beta-function zero threshold
   15   0                    # calculate observables (a_muon, ...)
   16   0                    # force positive majorana masses
   17   0                    # pole mass renormalization scale (0 = SUSY scale)
   18   0                    # pole mass renormalization scale in the EFT (0 = min(SUSY scale, Mt))
   19   0                    # EFT matching scale (0 = SUSY scale)
   20   2                    # EFT loop order for upwards matching
   21   1                    # EFT loop order for downwards matching
   22   0                    # EFT index of SM-like Higgs in the BSM model
   23   1                    # calculate BSM pole masses
   24   124111421            # individual threshold correction loop orders
   25   0                    # ren. scheme for Higgs 3L corrections (0 = DR', 1 = MDR', 2 = H3m)
   26   0                    # Higgs 3-loop corrections O(alpha_t alpha_s^2)
   27   0                    # Higgs 3-loop corrections O(alpha_b alpha_s^2)
   28   0                    # Higgs 3-loop corrections O(alpha_t^2 alpha_s)
   29   0                    # Higgs 3-loop corrections O(alpha_t^3)
   30   0                    # Higgs 4-loop corrections O(alpha_t alpha_s^3)
   28   0                    # Higgs 3-loop corrections O(alpha_t^2 alpha_s)
   29   0                    # Higgs 3-loop corrections O(alpha_t^3)
   30   0                    # Higgs 4-loop corrections O(alpha_t alpha_s^3)
   31   1                    # loop library (0 = softsusy)
Block FlexibleSUSYInput
    0   0.0072973525693      # alpha_em(0)
Block SMINPUTS               # Standard Model inputs
    1   1.279340000e+02      # alpha^(-1) SM MSbar(MZ)
    2   1.166378700e-05      # G_Fermi
    3   1.179000000e-01      # alpha_s(MZ) SM MSbar
    4   9.118760000e+01      # MZ(pole)
    5   4.180000000e+00      # mb(mb) SM MSbar
    6   172.76               # mtop(pole)
    7   1.77686e+00          # mtau(pole)
    8   0.000000000e+00      # mnu3(pole)
   11   5.109989020e-04      # melectron(pole)
   12   0.000000000e+00      # mnu1(pole)
   13   1.056583570e-01      # mmuon(pole)
   14   0.000000000e+00      # mnu2(pole)
   21   4.750000000e-03      # md(2 GeV) MS-bar
   22   2.400000000e-03      # mu(2 GeV) MS-bar
   23   1.040000000e-01      # ms(2 GeV) MS-bar
   24   1.270000000e+00      # mc(mc) MS-bar
Block FlexibleDecay
    0   1                    # calculate decays (0 = no, 1 = yes)
    1   1e-5                 # minimum BR to print
    2   4                    # include higher order corrections in decays (0 = LO, 1 = NLO, 2 = NNLO, 3 = N^3LO, 4 = N^4LO)
    3   1                    # use Thomson alpha(0) instead of alpha(m) in decays to γγ and γZ
    4   2                    # off-shell decays into VV pair
Block EXTPAR
   0   125.1   # Qin
   1   125.1   # QEWSB
   2   125.1   # MhInput
   3   265.3   # Mh2Input
   4   -0.4284 # alphaInput
   7   140.3     # vSInput


==> anc/SSM/SARAH/LesHouches.in.SSM <==
Block MODSEL      #  
 1 1               #  1/0: High/low scale input 
 2 1              # Boundary Condition  
 6 0               # Generation Mixing 
Block SMINPUTS    # Standard Model inputs 
 1   1.279340000e+02    # alpha^(-1) SM MSbar(MZ)
 2   1.166378700e-05    # G_F,Fermi constant 
 3   1.179000000e-01    # alpha_s(MZ) SM MSbar 
 4   9.118760000e+01    # Z-boson pole mass 
 5   4.180000E+00       # m_b(mb) SM MSbar 
 6   172.76             # m_top(pole) 
 7   1.77686e+00        # m_tau(pole) 
 24  1.270000000e+00    # mc(mc) MS-bar
Block MINPAR      # Input parameters 
 1   4.20363968E-01    # Lambdainput
 2   7.09888435E-01    # LambdaSinput
 5   -5.94262228E-01   # K2input
 7   1.40300000E+02    # vSinput
Block SPhenoInput   # SPheno specific input 
  1 -1              # error level 
  2  0              # SPA conventions 
  7  1              # Skip 2-loop Higgs corrections 
  8  3              # Method used for two-loop calculation 
  9  1              # Gaugeless limit used at two-loop 
 10  0              # safe-mode used at two-loop 
 11 1               # calculate branching ratios 
 13 1               # 3-Body decays: none (0), fermion (1), scalar (2), both (3) 
 14 1               # Run couplings to scale of decaying particle 
 12 0.000E-04       # write only branching ratios larger than this value 
 15 0.000E-30       # write only decay if width larger than this value 
 16 1              # One-loop decays 
 19 -2              # Matching order (-2:automatic, -1:pole, 0-2: tree, one- & two-loop) 
 31 130              # fixed GUT scale (-1: dynamical GUT scale) 
 32 0               # Strict unification 
 34 1.000E-04       # Precision of mass calculation 
 35 40              # Maximal number of iterations
 36 5               # Minimal number of iterations before discarding points
 37 1               # Set Yukawa scheme  
 38 2               # 1- or 2-Loop RGEs 
 50 1               # Majorana phases: use only positive masses (put 0 to use file with CalcHep/Micromegas!) 
 51 0               # Write Output in CKM basis 
 52 0               # Write spectrum in case of tachyonic states 
 55 1               # Calculate loop corrected masses 
 57 0               # Calculate low energy constraints 
 65 1               # Solution tadpole equation 
 66 0               # Two-Scale Matching 
 67 0               # effective Higgs mass calculation 
 75 0               # Write WHIZARD files 
 76 0               # Write HiggsBounds file   
 77 0               # Output for MicrOmegas (running masses for light quarks; real mixing matrices)   
 78 0               # Output for MadGraph (writes also vanishing blocks)   
 79 0               # Write WCXF files (exchange format for Wilson coefficients) 
 86 0.              # Maximal width to be counted as invisible in Higgs decays; -1: only LSP 
 440 0               # Tree-level unitarity constraints (limit s->infinity) 
 441 0               # Full tree-level unitarity constraints 
 442 1000.           # sqrt(s_min)   
 443 2000.           # sqrt(s_max)   
 444 5               # steps   
 445 0               # running   
 510 0.              # Write tree level values for tadpole solutions 
 515 0               # Write parameter values at GUT scale 
 520 0.              # Write effective Higgs couplings (HiggsBounds blocks): put 0 to use file with MadGraph! 
 521 1.              # Diphoton/Digluon widths including higher order 
 525 0.              # Write loop contributions to diphoton decay of Higgs 
 530 0.              # Write Blocks for Vevacious 
Block DECAYOPTIONS   # Options to turn on/off specific decays 
1    1     # Calc 3-Body decays of Fu 
2    1     # Calc 3-Body decays of Fe 
3    1     # Calc 3-Body decays of Fd 
1001 1     # Loop Decay of Fu 
1002 1     # Loop Decay of Fe 
1003 1     # Loop Decay of Fd 
1004 1     # Loop Decay of hh 
1114 1.     # U-factors (0: off, 1:p2_i=m2_i, 2:p2=0, p3:p2_i=m2_1) 
1115 1.     # Use loop-corrected masses for external states 
1116 0.     # OS values for W,Z and fermions (0: off, 1:g1,g2,v 2:g1,g2,v,Y_i) 
1117 0.     # Use defined counter-terms 
1118 0.     # Use everywhere loop-corrected masses for loop-induced decays 


==> anc/SSM/SARAH/SPheno.m <==
OnlyLowEnergySPheno = !True;

MINPAR={{1,Lambdainput},
        {2,LambdaSinput},
        {5,K2input},
        {7, vSinput}
        };


ParametersToSolveTadpoles = {mu2, MS};

DEFINITION[MatchingConditions]= {
 {Ye, YeSM},
 {Yd, YdSM},
 {Yu, YuSM},
 {g1, g1SM},
 {g2, g2SM},
 {g3, g3SM},
 {v, vSM}
 };

RenormalizationScale=125.1^2;
RenormalizationScaleFirstGuess=125.1^2;

BoundaryRenScale={
  {\[Lambda], Lambdainput},
  {LambdaS, LambdaSinput},
  {vS, vSinput},
  {K2, K2input},
  {K1, 0},
  {\[Kappa], 0}
};

BoundaryHighScale = {
  {K1, 0},
  {\[Kappa], 0}
};


AddTreeLevelUnitarityLimits=!True;

ListDecayParticles = {Fu,Fe,Fd,hh};
ListDecayParticles3B = {{Fu,"Fu.f90"},{Fe,"Fe.f90"},{Fd,"Fd.f90"}};

RenConditionsDecays={
{dCosTW, 1/2*Cos[ThetaW] * (PiVWp/(MVWp^2) - PiVZ/(mVZ^2)) },
{dSinTW, -dCosTW/Tan[ThetaW]},
{dg2, 1/2*g2*(derPiVPheavy0 + PiVPlightMZ/MVZ^2 - (-(PiVWp/MVWp^2) + PiVZ/MVZ^2)/Tan[ThetaW]^2 + (2*PiVZVP*Tan[ThetaW])/MVZ^2)  },
{dg1, dg2*Tan[ThetaW]+g2*dSinTW/Cos[ThetaW]- dCosTW*g2*Tan[ThetaW]/Cos[ThetaW]}
};


==> anc/SSM/SARAH/SPheno.spc.SSM <==
# SUSY Les Houches Accord 2 - SSM Spectrum + Decays + Flavor Observables
# SPheno module generated by SARAH
# ----------------------------------------------------------------------
# SPheno v4.0.4  
#   W. Porod, Comput. Phys. Commun. 153 (2003) 275-315, hep-ph/0301101
#   W. Porod, F.Staub, Comput.Phys.Commun.183 (2012) 2458-2469, arXiv:1104.1573
# SARAH: 4.14.3  
#   F. Staub; arXiv:0806.0538 (online manual)
#   F. Staub; Comput. Phys. Commun. 181 (2010) 1077-1086; arXiv:0909.2863
#   F. Staub; Comput. Phys. Commun. 182 (2011)  808-833; arXiv:1002.0840
#   F. Staub; Comput. Phys. Commun. 184 (2013)  1792-1809; arXiv:1207.0906
#   F. Staub; Comput. Phys. Commun. 185 (2014)  1773-1790; arXiv:1309.7223 
# Including the calculation of flavor observables based on the FlavorKit 
#   W. Porod, F. Staub, A. Vicente; Eur.Phys.J. C74 (2014) 8, 2992; arXiv:1405.1434 
# Two-loop masss corrections to Higgs fields based on 
#   M. D. Goodsell, K. Nickel, F. Staub; Eur.Phys.J. C75 (2015) no.6, 290; arXiv:1411.0675 
#   M. D. Goodsell, K. Nickel, F. Staub; Eur.Phys.J. C75 (2015) no.1, 32; arXiv:1503.03098
#   M. D. Goodsell, F. Staub; arXiv:1511.01904
#  
# in case of problems send email to florian.staub@kit.edu and goodsell@lpthe.jussieu.fr 
# ----------------------------------------------------------------------
# Created: 11.07.2021,  20:10
Block SPINFO         # Program information
     1   SPhenoSARAH      # spectrum calculator
     2   v4.0.4      # version number of SPheno
     9   4.14.3      # version number of SARAH
Block MODSEL  # Input parameters
     1  1   #  GUT scale input
     2  1   #  Boundary conditions 
Block MINPAR  # Input parameters
    1    4.20363968E-01  # Lambdainput
    2    7.09888435E-01  # LambdaSinput
    5   -5.94262228E-01  # K2input
    7    1.40300000E+02  # vSinput
Block gaugeGUT Q=  1.30000000E+02  # (GUT scale)
   1    4.62194161E-01  # g1(Q)
   2    6.49069763E-01  # g2(Q)
   3    1.18441462E+00  # g3(Q)
Block SMINPUTS  # SM parameters
         1     1.27934000E+02  # alpha_em^-1(MZ)^MSbar
         2     1.16637870E-05  # G_mu [GeV^-2]
         3     1.17900000E-01  # alpha_s(MZ)^MSbar
         4     9.11876000E+01  # m_Z(pole)
         5     4.18000000E+00  # m_b(m_b), MSbar
         6     1.72760000E+02  # m_t(pole)
         7     1.77686000E+00  # m_tau(pole)
Block GAUGE Q=  1.25099960E+02  # (Renormalization Scale)
   1    3.57936279E-01  # g1
   2    6.49272889E-01  # g2
   3    1.18734812E+00  # g3
Block HMIX Q=  1.25099960E+02  # (Renormalization Scale)
  33    7.09888435E-01  # LS
  32   -5.94262228E-01  # K2
  35    0.00000000E+00  # Kap
  31    0.00000000E+00  # K1
  34   -9.68747047E+03  # MuS
  51    1.40300000E+02  # vS
   3    2.47896795E+02  # v
  51    1.40300000E+02  # vS
  11    1.14298581E+00  # alphaH
Block SM Q=  1.25099960E+02  # (Renormalization Scale)
   2    4.20363968E-01  # Lam
   1   -7.06752029E+03  # Mu
Block Yu Q=  1.25099960E+02  # (Renormalization Scale)
  1  1     8.01322643E-06   # Real(Yu(1,1),dp)
  1  2     0.00000000E+00   # Real(Yu(1,2),dp)
  1  3     0.00000000E+00   # Real(Yu(1,3),dp)
  2  1     0.00000000E+00   # Real(Yu(2,1),dp)
  2  2     4.07071740E-03   # Real(Yu(2,2),dp)
  2  3     0.00000000E+00   # Real(Yu(2,3),dp)
  3  1     0.00000000E+00   # Real(Yu(3,1),dp)
  3  2     0.00000000E+00   # Real(Yu(3,2),dp)
  3  3     9.54032429E-01   # Real(Yu(3,3),dp)
Block Yd Q=  1.25099960E+02  # (Renormalization Scale)
  1  1     1.61047527E-05   # Real(Yd(1,1),dp)
  1  2     0.00000000E+00   # Real(Yd(1,2),dp)
  1  3     0.00000000E+00   # Real(Yd(1,3),dp)
  2  1     0.00000000E+00   # Real(Yd(2,1),dp)
  2  2     3.05990233E-04   # Real(Yd(2,2),dp)
  2  3     0.00000000E+00   # Real(Yd(2,3),dp)
  3  1     0.00000000E+00   # Real(Yd(3,1),dp)
  3  2     0.00000000E+00   # Real(Yd(3,2),dp)
  3  3     1.59291261E-02   # Real(Yd(3,3),dp)
Block Ye Q=  1.25099960E+02  # (Renormalization Scale)
  1  1     2.86742427E-06   # Real(Ye(1,1),dp)
  1  2     0.00000000E+00   # Real(Ye(1,2),dp)
  1  3     0.00000000E+00   # Real(Ye(1,3),dp)
  2  1     0.00000000E+00   # Real(Ye(2,1),dp)
  2  2     5.92892385E-04   # Real(Ye(2,2),dp)
  2  3     0.00000000E+00   # Real(Ye(2,3),dp)
  3  1     0.00000000E+00   # Real(Ye(3,1),dp)
  3  2     0.00000000E+00   # Real(Ye(3,2),dp)
  3  3     9.97066762E-03   # Real(Ye(3,3),dp)
Block MASS  # Mass spectrum
#   PDG code      mass          particle
        25     1.24929913E+02  # hh_1
        35     2.65264544E+02  # hh_2
        23     9.11876000E+01  # VZ
        24     7.98503060E+01  # VWp
         1     5.00000000E-03  # Fd_1
         3     9.50000000E-02  # Fd_2
         5     4.18000000E+00  # Fd_3
         2     2.50000000E-03  # Fu_1
         4     1.27000000E+00  # Fu_2
         6     1.72760000E+02  # Fu_3
        11     5.10998930E-04  # Fe_1
        13     1.05658372E-01  # Fe_2
        15     1.77686000E+00  # Fe_3
Block SCALARMIX Q=  1.25099960E+02  # ()
  1  1     9.09876302E-01   # ZH(1,1)
  1  2     4.14879639E-01   # ZH(1,2)
  2  1    -4.14879639E-01   # ZH(2,1)
  2  2     9.09876302E-01   # ZH(2,2)
Block UDLMIX Q=  1.25099960E+02  # ()
  1  1     1.00000000E+00   # Real(ZDL(1,1),dp)
  1  2     0.00000000E+00   # Real(ZDL(1,2),dp)
  1  3     0.00000000E+00   # Real(ZDL(1,3),dp)
  2  1     0.00000000E+00   # Real(ZDL(2,1),dp)
  2  2     1.00000000E+00   # Real(ZDL(2,2),dp)
  2  3     0.00000000E+00   # Real(ZDL(2,3),dp)
  3  1     0.00000000E+00   # Real(ZDL(3,1),dp)
  3  2     0.00000000E+00   # Real(ZDL(3,2),dp)
  3  3     1.00000000E+00   # Real(ZDL(3,3),dp)
Block UDRMIX Q=  1.25099960E+02  # ()
  1  1     1.00000000E+00   # Real(ZDR(1,1),dp)
  1  2     0.00000000E+00   # Real(ZDR(1,2),dp)
  1  3     0.00000000E+00   # Real(ZDR(1,3),dp)
  2  1     0.00000000E+00   # Real(ZDR(2,1),dp)
  2  2     1.00000000E+00   # Real(ZDR(2,2),dp)
  2  3     0.00000000E+00   # Real(ZDR(2,3),dp)
  3  1     0.00000000E+00   # Real(ZDR(3,1),dp)
  3  2     0.00000000E+00   # Real(ZDR(3,2),dp)
  3  3     1.00000000E+00   # Real(ZDR(3,3),dp)
Block UULMIX Q=  1.25099960E+02  # ()
  1  1     1.00000000E+00   # Real(ZUL(1,1),dp)
  1  2     0.00000000E+00   # Real(ZUL(1,2),dp)
  1  3     0.00000000E+00   # Real(ZUL(1,3),dp)
  2  1     0.00000000E+00   # Real(ZUL(2,1),dp)
  2  2     1.00000000E+00   # Real(ZUL(2,2),dp)
  2  3     0.00000000E+00   # Real(ZUL(2,3),dp)
  3  1     0.00000000E+00   # Real(ZUL(3,1),dp)
  3  2     0.00000000E+00   # Real(ZUL(3,2),dp)
  3  3     1.00000000E+00   # Real(ZUL(3,3),dp)
Block UURMIX Q=  1.25099960E+02  # ()
  1  1     1.00000000E+00   # Real(ZUR(1,1),dp)
  1  2     0.00000000E+00   # Real(ZUR(1,2),dp)
  1  3     0.00000000E+00   # Real(ZUR(1,3),dp)
  2  1     0.00000000E+00   # Real(ZUR(2,1),dp)
  2  2     1.00000000E+00   # Real(ZUR(2,2),dp)
  2  3     0.00000000E+00   # Real(ZUR(2,3),dp)
  3  1     0.00000000E+00   # Real(ZUR(3,1),dp)
  3  2     0.00000000E+00   # Real(ZUR(3,2),dp)
  3  3     1.00000000E+00   # Real(ZUR(3,3),dp)
Block UELMIX Q=  1.25099960E+02  # ()
  1  1     1.00000000E+00   # Real(ZEL(1,1),dp)
  1  2     0.00000000E+00   # Real(ZEL(1,2),dp)
  1  3     0.00000000E+00   # Real(ZEL(1,3),dp)
  2  1     0.00000000E+00   # Real(ZEL(2,1),dp)
  2  2     1.00000000E+00   # Real(ZEL(2,2),dp)
  2  3     0.00000000E+00   # Real(ZEL(2,3),dp)
  3  1     0.00000000E+00   # Real(ZEL(3,1),dp)
  3  2     0.00000000E+00   # Real(ZEL(3,2),dp)
  3  3     1.00000000E+00   # Real(ZEL(3,3),dp)
Block UERMIX Q=  1.25099960E+02  # ()
  1  1     1.00000000E+00   # Real(ZER(1,1),dp)
  1  2     0.00000000E+00   # Real(ZER(1,2),dp)
  1  3     0.00000000E+00   # Real(ZER(1,3),dp)
  2  1     0.00000000E+00   # Real(ZER(2,1),dp)
  2  2     1.00000000E+00   # Real(ZER(2,2),dp)
  2  3     0.00000000E+00   # Real(ZER(2,3),dp)
  3  1     0.00000000E+00   # Real(ZER(3,1),dp)
  3  2     0.00000000E+00   # Real(ZER(3,2),dp)
  3  3     1.00000000E+00   # Real(ZER(3,3),dp)
Block SPheno # SPheno internal parameters 
         1    -1.00000000E+00  # ErrorLevel
         2     0.00000000E+00  # SPA_conventions
        11     1.00000000E+00  # Branching ratios
        13     1.00000000E+00  # 3 Body decays
        31     1.30000000E+02  # GUT scale
        33     1.25099960E+02  # Renormalization scale
        34     1.00000000E-04  # Precision
        35     4.00000000E+01  # Iterations
        38     2.00000000E+00  # RGE level
        40     7.29735257E-03  # Alpha
        41     2.49520000E+00  # Gamma_Z
        42     2.06000000E+00  # Gamma_W
        50     1.00000000E+00  # Rotate negative fermion masses
        51     0.00000000E+00  # Switch to SCKM matrix
        52     0.00000000E+00  # Ignore negative masses
        53     0.00000000E+00  # Ignore negative masses at MZ
        55     1.00000000E+00  # Calculate one loop masses
        56     0.00000000E+00  # Calculate two-loop Higgs masses
        57     0.00000000E+00  # Calculate low energy
        60     1.00000000E+00  # Include kinetic mixing
        65     1.00000000E+00  # Solution of tadpole equation
Block HiggsLHC7 # Higgs production cross section at LHC7 [pb] (rescaled SM values from HXSWG) 
  1        25        1.42955613E+01 # Gluon fusion 
  2        25        1.10088016E+00 # Vector boson fusion 
  3        25        4.93546852E-01 # W-H production 
  4        25        2.88425826E-01 # Z-H production 
  5        25        7.84963333E-02 # t-t-H production 
  1        35        1.32552511E+00 # Gluon fusion 
  2        35        1.59714184E-01 # Vector boson fusion 
  5        35        1.72385185E-03 # t-t-H production 
Block HiggsLHC8 # Higgs production cross section at LHC8 [pb] (rescaled SM values from HXSWG) 
  1        25        1.81950793E+01 # Gluon fusion 
  2        25        1.41941200E+00 # Vector boson fusion 
  3        25        6.32552992E-01 # W-H production 
  4        25        3.60227074E-01 # Z-H production 
  5        25        1.18810570E-01 # t-t-H production 
  1        35        1.80470312E+00 # Gluon fusion 
  2        35        2.18597875E-01 # Vector boson fusion 
  4        35        2.68795860E-02 # Z-H production 
  5        35        7.41763627E-03 # t-t-H production 
Block HiggsLHC13 # Higgs production cross section at LHC13 [pb] (rescaled SM values from SusHI 1.5.0) 
  1        25        4.25058558E+01 # Gluon fusion 
  1        35        4.61662296E+00 # Gluon fusion 
Block HiggsLHC14 # Higgs production cross section at LHC14 [pb] (rescaled SM values from SusHI 1.5.0)
  1        25        4.78648075E+01 # Gluon fusion 
  1        35        5.31770713E+00 # Gluon fusion 
Block HiggsFCC100 # Higgs production cross section at FCC-pp [pb] (rescaled SM values from SusHI 1.5.0)
  1        25        7.04676628E+02 # Gluon fusion 
  1        35        1.22973859E+02 # Gluon fusion 
Block EFFHIGGSCOUPLINGS # values of loop-induced couplings 
        25           22           22     0.30317854E-04 # H-Photon-Photon 
        25           21           21     0.59677239E-04 # H-Gluon-Gluon 
        25           22           23     0.00000000E+00 # H-Photon-Z (not yet calculated by SPheno) 
        35           22           22     0.14435066E-04 # H-Photon-Photon 
        35           21           21     0.27884183E-04 # H-Gluon-Gluon 
        35           22           23     0.00000000E+00 # H-Photon-Z (not yet calculated by SPheno) 
Block SPhenoLowEnergy # low energy observables 
       1    0.00000000E+00  # T-parameter (1-loop BSM)
       2    0.00000000E+00  # S-parameter (1-loop BSM)
       3    0.00000000E+00  # U-parameter (1-loop BSM)
      20    0.00000000E+00  # (g-2)_e
      21    0.00000000E+00  # (g-2)_mu
      22    0.00000000E+00  # (g-2)_tau
      23    0.00000000E+00  # EDM(e)
      24    0.00000000E+00  # EDM(mu)
      25    0.00000000E+00  # EDM(tau)
      39    0.00000000E+00  # delta(rho)
Block FlavorKitQFV # quark flavor violating observables 
     200    0.00000000E+00  # BR(B->X_s gamma)
     201    0.00000000E+00  # BR(B->X_s gamma)/BR(B->X_s gamma)_SM
     300    0.00000000E+00  # BR(D->mu nu)
     301    0.00000000E+00  # BR(D->mu nu)/BR(D->mu nu)_SM
     400    0.00000000E+00  # BR(Ds->mu nu)
     401    0.00000000E+00  # BR(Ds->mu nu)/BR(Ds->mu nu)_SM
     402    0.00000000E+00  # BR(Ds->tau nu)
     403    0.00000000E+00  # BR(Ds->tau nu)/BR(Ds->tau nu)_SM
     500    0.00000000E+00  # BR(B->mu nu)
     501    0.00000000E+00  # BR(B->mu nu)/BR(B->mu nu)_SM
     502    0.00000000E+00  # BR(B->tau nu)
     503    0.00000000E+00  # BR(B->tau nu)/BR(B->tau nu)_SM
     600    0.00000000E+00  # BR(K->mu nu)
     601    0.00000000E+00  # BR(K->mu nu)/BR(K->mu nu)_SM
     602    0.00000000E+00  # R_K = BR(K->e nu)/(K->mu nu)
     603    0.00000000E+00  # R_K^SM = BR(K->e nu)_SM/(K->mu nu)_SM
    1900    0.00000000E+00  # Delta(M_Bs)
    1901    0.00000000E+00  # Delta(M_Bs)/Delta(M_Bs)_SM
    1902    0.00000000E+00  # Delta(M_Bd)
    1903    0.00000000E+00  # Delta(M_Bd)/Delta(M_Bd)_SM
    4000    0.00000000E+00  # BR(B^0_d->e e)
    4001    0.00000000E+00  # BR(B^0_d->e e)/BR(B^0_d->e e)_SM
    4002    0.00000000E+00  # BR(B^0_s->e e)
    4003    0.00000000E+00  # BR(B^0_s->e e)/BR(B^0_s->e e)_SM
    4004    0.00000000E+00  # BR(B^0_d->mu mu)
    4005    0.00000000E+00  # BR(B^0_d->mu mu)/BR(B^0_d->mu mu)_SM
    4006    0.00000000E+00  # BR(B^0_s->mu mu)
    4007    0.00000000E+00  # BR(B^0_s->mu mu)/BR(B^0_s->mu mu)_SM
    4008    0.00000000E+00  # BR(B^0_d->tau tau)
    4009    0.00000000E+00  # BR(B^0_d->tau tau)/BR(B^0_d->tau tau)_SM
    4010    0.00000000E+00  # BR(B^0_s->tau tau)
    4011    0.00000000E+00  # BR(B^0_s->tau tau)/BR(B^0_s->tau tau)_SM
    5000    0.00000000E+00  # BR(B-> s e e)
    5001    0.00000000E+00  # BR(B-> s e e)/BR(B-> s e e)_SM
    5002    0.00000000E+00  # BR(B-> s mu mu)
    5003    0.00000000E+00  # BR(B-> s mu mu)/BR(B-> s mu mu)_SM
    6000    0.00000000E+00  # BR(B -> K mu mu)
    6001    0.00000000E+00  # BR(B -> K mu mu)/BR(B -> K mu mu)_SM
    6002    0.00000000E+00  # BR(B -> K mu mu)
    6003    0.00000000E+00  # BR(B -> K mu mu)/BR(B -> K mu mu)_SM
    7000    0.00000000E+00  # BR(B->s nu nu)
    7001    0.00000000E+00  # BR(B->s nu nu)/BR(B->s nu nu)_SM
    7002    0.00000000E+00  # BR(B->D nu nu)
    7003    0.00000000E+00  # BR(B->D nu nu)/BR(B->D nu nu)_SM
    8000    0.00000000E+00  # BR(K^+ -> pi^+ nu nu)
    8001    0.00000000E+00  # BR(K^+ -> pi^+ nu nu)/BR(K^+ -> pi^+ nu nu)_SM
    8002    0.00000000E+00  # BR(K_L -> pi^0 nu nu)
    8003    0.00000000E+00  # BR(K_L -> pi^0 nu nu)/BR(K_L -> pi^0 nu nu)_SM
    8004    0.00000000E+00  # BR(K^0_L -> e mu)
    8005    0.00000000E+00  # BR(K^0_L -> e mu)/BR(K^0_L -> e mu)_SM
    9100    0.00000000E+00  # Delta(M_K)
    9102    0.00000000E+00  # Delta(M_K)/Delta(M_K)_SM
    9103    0.00000000E+00  # epsilon_K
    9104    0.00000000E+00  # epsilon_K/epsilon_K^SM
Block FlavorKitLFV # lepton flavor violating observables 
     701    0.00000000E+00  # BR(mu->e gamma)
     702    0.00000000E+00  # BR(tau->e gamma)
     703    0.00000000E+00  # BR(tau->mu gamma)
     800    0.00000000E+00  # CR(mu-e, Al)
     801    0.00000000E+00  # CR(mu-e, Ti)
     802    0.00000000E+00  # CR(mu-e, Sr)
     803    0.00000000E+00  # CR(mu-e, Sb)
     804    0.00000000E+00  # CR(mu-e, Au)
     805    0.00000000E+00  # CR(mu-e, Pb)
     901    0.00000000E+00  # BR(mu->3e)
     902    0.00000000E+00  # BR(tau->3e)
     903    0.00000000E+00  # BR(tau->3mu)
     904    0.00000000E+00  # BR(tau- -> e- mu+ mu-)
     905    0.00000000E+00  # BR(tau- -> mu- e+ e-)
     906    0.00000000E+00  # BR(tau- -> e+ mu- mu-)
     907    0.00000000E+00  # BR(tau- -> mu+ e- e-)
    1001    0.00000000E+00  # BR(Z->e mu)
    1002    0.00000000E+00  # BR(Z->e tau)
    1003    0.00000000E+00  # BR(Z->mu tau)
    1101    0.00000000E+00  # BR(h->e mu)
    1102    0.00000000E+00  # BR(h->e tau)
    1103    0.00000000E+00  # BR(h->mu tau)
    2001    0.00000000E+00  # BR(tau->e pi)
    2002    0.00000000E+00  # BR(tau->e eta)
    2003    0.00000000E+00  # BR(tau->e eta')
    2004    0.00000000E+00  # BR(tau->mu pi)
    2005    0.00000000E+00  # BR(tau->mu eta)
    2006    0.00000000E+00  # BR(tau->mu eta')
Block FWCOEF Q=  1.60000000E+02  # Wilson coefficients at scale Q 
     0305 4422   00   0     0.00000000E+00    # coeffC7sm
     0305 4422   00   2     0.00000000E+00    # coeffC7
     0305 4322   00   2     0.00000000E+00    # coeffC7p
     0305 4422   00   1     0.00000000E+00    # coeffC7NP
     0305 4322   00   1     0.00000000E+00    # coeffC7pNP
     0305 6421   00   0     0.00000000E+00    # coeffC8sm
     0305 6421   00   2     0.00000000E+00    # coeffC8
     0305 6321   00   2     0.00000000E+00    # coeffC8p
     0305 6421   00   1     0.00000000E+00    # coeffC8NP
     0305 6321   00   1     0.00000000E+00    # coeffC8pNP
 03051111 4133   00   0     0.00000000E+00    # coeffC9eeSM
 03051111 4133   00   2     0.00000000E+00    # coeffC9ee
 03051111 4233   00   2     0.00000000E+00    # coeffC9Pee
 03051111 4133   00   1     0.00000000E+00    # coeffC9eeNP
 03051111 4233   00   1     0.00000000E+00    # coeffC9PeeNP
 03051111 4137   00   0     0.00000000E+00    # coeffC10eeSM
 03051111 4137   00   2     0.00000000E+00    # coeffC10ee
 03051111 4237   00   2     0.00000000E+00    # coeffC10Pee
 03051111 4137   00   1     0.00000000E+00    # coeffC10eeNP
 03051111 4237   00   1     0.00000000E+00    # coeffC10PeeNP
 03051313 4133   00   0     0.00000000E+00    # coeffC9mumuSM
 03051313 4133   00   2     0.00000000E+00    # coeffC9mumu
 03051313 4233   00   2     0.00000000E+00    # coeffC9Pmumu
 03051313 4133   00   1     0.00000000E+00    # coeffC9mumuNP
 03051313 4233   00   1     0.00000000E+00    # coeffC9PmumuNP
 03051313 4137   00   0     0.00000000E+00    # coeffC10mumuSM
 03051313 4137   00   2     0.00000000E+00    # coeffC10mumu
 03051313 4237   00   2     0.00000000E+00    # coeffC10Pmumu
 03051313 4137   00   1     0.00000000E+00    # coeffC10mumuNP
 03051313 4237   00   1     0.00000000E+00    # coeffC10PmumuNP
 03051212 4141   00   0     0.00000000E+00    # coeffCLnu1nu1SM
 03051212 4141   00   2     0.00000000E+00    # coeffCLnu1nu1
 03051212 4241   00   2     0.00000000E+00    # coeffCLPnu1nu1
 03051212 4141   00   1     0.00000000E+00    # coeffCLnu1nu1NP
 03051212 4241   00   1     0.00000000E+00    # coeffCLPnu1nu1NP
 03051414 4141   00   0     0.00000000E+00    # coeffCLnu2nu2SM
 03051414 4141   00   2     0.00000000E+00    # coeffCLnu2nu2
 03051414 4241   00   2     0.00000000E+00    # coeffCLPnu2nu2
 03051414 4141   00   1     0.00000000E+00    # coeffCLnu2nu2NP
 03051414 4241   00   1     0.00000000E+00    # coeffCLPnu2nu2NP
 03051616 4141   00   0     0.00000000E+00    # coeffCLnu3nu3SM
 03051616 4141   00   2     0.00000000E+00    # coeffCLnu3nu3
 03051616 4241   00   2     0.00000000E+00    # coeffCLPnu3nu3
 03051616 4141   00   1     0.00000000E+00    # coeffCLnu3nu3NP
 03051616 4241   00   1     0.00000000E+00    # coeffCLPnu3nu3NP
 03051212 4142   00   0     0.00000000E+00    # coeffCRnu1nu1SM
 03051212 4142   00   2     0.00000000E+00    # coeffCRnu1nu1
 03051212 4242   00   2     0.00000000E+00    # coeffCRPnu1nu1
 03051212 4142   00   1     0.00000000E+00    # coeffCRnu1nu1NP
 03051212 4242   00   1     0.00000000E+00    # coeffCRPnu1nu1NP
 03051414 4142   00   0     0.00000000E+00    # coeffCRnu2nu2SM
 03051414 4142   00   2     0.00000000E+00    # coeffCRnu2nu2
 03051414 4242   00   2     0.00000000E+00    # coeffCRPnu2nu2
 03051414 4142   00   1     0.00000000E+00    # coeffCRnu2nu2NP
 03051414 4242   00   1     0.00000000E+00    # coeffCRPnu2nu2NP
 03051616 4142   00   0     0.00000000E+00    # coeffCRnu3nu3SM
 03051616 4142   00   2     0.00000000E+00    # coeffCRnu3nu3
 03051616 4242   00   2     0.00000000E+00    # coeffCRPnu3nu3
 03051616 4142   00   1     0.00000000E+00    # coeffCRnu3nu3NP
 03051616 4242   00   1     0.00000000E+00    # coeffCRPnu3nu3NP
 01030103 3131   00   2     0.00000000E+00    # coeffKK_SLL
 01030103 3232   00   2     0.00000000E+00    # coeffKK_SRR
 01030103 3132   00   2     0.00000000E+00    # coeffKK_SLR
 01030103 4141   00   2     0.00000000E+00    # coeffKK_VLL
 01030103 4242   00   2     0.00000000E+00    # coeffKK_VRR
 01030103 4142   00   2     0.00000000E+00    # coeffKK_VLR
 01030103 4343   00   2     0.00000000E+00    # coeffKK_TLL
 01030103 4444   00   2     0.00000000E+00    # coeffKK_TRR
 01050105 3131   00   2     0.00000000E+00    # coeffBB_SLL
 01050105 3232   00   2     0.00000000E+00    # coeffBB_SRR
 01050105 3132   00   2     0.00000000E+00    # coeffBB_SLR
 01050105 4141   00   2     0.00000000E+00    # coeffBB_VLL
 01050105 4242   00   2     0.00000000E+00    # coeffBB_VRR
 01050105 4142   00   2     0.00000000E+00    # coeffBB_VLR
 01050105 4343   00   2     0.00000000E+00    # coeffBB_TLL
 01050105 4444   00   2     0.00000000E+00    # coeffBB_TRR
 03050305 3131   00   2     0.00000000E+00    # coeffBsBs_SLL
 03050305 3232   00   2     0.00000000E+00    # coeffBsBs_SRR
 03050305 3132   00   2     0.00000000E+00    # coeffBsBs_SLR
 03050305 4141   00   2     0.00000000E+00    # coeffBsBs_VLL
 03050305 4242   00   2     0.00000000E+00    # coeffBsBs_VRR
 03050305 4142   00   2     0.00000000E+00    # coeffBsBs_VLR
 03050305 4343   00   2     0.00000000E+00    # coeffBsBs_TLL
 03050305 4444   00   2     0.00000000E+00    # coeffBsBs_TRR
 01030103 3131   00   1     0.00000000E+00    # coeffKK_SLLNP
 01030103 3232   00   1     0.00000000E+00    # coeffKK_SRRNP
 01030103 3132   00   1     0.00000000E+00    # coeffKK_SLRNP
 01030103 4141   00   1     0.00000000E+00    # coeffKK_VLLNP
 01030103 4242   00   1     0.00000000E+00    # coeffKK_VRRNP
 01030103 4142   00   1     0.00000000E+00    # coeffKK_VLRNP
 01030103 4343   00   1     0.00000000E+00    # coeffKK_TLLNP
 01030103 4444   00   1     0.00000000E+00    # coeffKK_TRRNP
 01050105 3131   00   1     0.00000000E+00    # coeffBB_SLLNP
 01050105 3232   00   1     0.00000000E+00    # coeffBB_SRRNP
 01050105 3132   00   1     0.00000000E+00    # coeffBB_SLRNP
 01050105 4141   00   1     0.00000000E+00    # coeffBB_VLLNP
 01050105 4242   00   1     0.00000000E+00    # coeffBB_VRRNP
 01050105 4142   00   1     0.00000000E+00    # coeffBB_VLRNP
 01050105 4343   00   1     0.00000000E+00    # coeffBB_TLLNP
 01050105 4444   00   1     0.00000000E+00    # coeffBB_TRRNP
 03050305 3131   00   1     0.00000000E+00    # coeffBsBs_SLLNP
 03050305 3232   00   1     0.00000000E+00    # coeffBsBs_SRRNP
 03050305 3132   00   1     0.00000000E+00    # coeffBsBs_SLRNP
 03050305 4141   00   1     0.00000000E+00    # coeffBsBs_VLLNP
 03050305 4242   00   1     0.00000000E+00    # coeffBsBs_VRRNP
 03050305 4142   00   1     0.00000000E+00    # coeffBsBs_VLRNP
 03050305 4343   00   1     0.00000000E+00    # coeffBsBs_TLLNP
 03050305 4444   00   1     0.00000000E+00    # coeffBsBs_TRRNP
 01030103 3131   00   0     0.00000000E+00    # coeffKK_SLLSM
 01030103 3232   00   0     0.00000000E+00    # coeffKK_SRRSM
 01030103 3132   00   0     0.00000000E+00    # coeffKK_SLRSM
 01030103 4141   00   0     0.00000000E+00    # coeffKK_VLLSM
 01030103 4242   00   0     0.00000000E+00    # coeffKK_VRRSM
 01030103 4142   00   0     0.00000000E+00    # coeffKK_VLRSM
 01030103 4343   00   0     0.00000000E+00    # coeffKK_TLLSM
 01030103 4444   00   0     0.00000000E+00    # coeffKK_TRRSM
 01050105 3131   00   0     0.00000000E+00    # coeffBB_SLLSM
 01050105 3232   00   0     0.00000000E+00    # coeffBB_SRRSM
 01050105 3132   00   0     0.00000000E+00    # coeffBB_SLRSM
 01050105 4141   00   0     0.00000000E+00    # coeffBB_VLLSM
 01050105 4242   00   0     0.00000000E+00    # coeffBB_VRRSM
 01050105 4142   00   0     0.00000000E+00    # coeffBB_VLRSM
 01050105 4343   00   0     0.00000000E+00    # coeffBB_TLLSM
 01050105 4444   00   0     0.00000000E+00    # coeffBB_TRRSM
 03050305 3131   00   0     0.00000000E+00    # coeffBsBs_SLLSM
 03050305 3232   00   0     0.00000000E+00    # coeffBsBs_SRRSM
 03050305 3132   00   0     0.00000000E+00    # coeffBsBs_SLRSM
 03050305 4141   00   0     0.00000000E+00    # coeffBsBs_VLLSM
 03050305 4242   00   0     0.00000000E+00    # coeffBsBs_VRRSM
 03050305 4142   00   0     0.00000000E+00    # coeffBsBs_VLRSM
 03050305 4343   00   0     0.00000000E+00    # coeffBsBs_TLLSM
 03050305 4444   00   0     0.00000000E+00    # coeffBsBs_TRRSM
Block IMFWCOEF Q=  1.60000000E+02  # Im(Wilson coefficients) at scale Q 
     0305 4422   00   0     0.00000000E+00    # coeffC7sm
     0305 4422   00   2     0.00000000E+00    # coeffC7
     0305 4322   00   2     0.00000000E+00    # coeffC7p
     0305 4422   00   1     0.00000000E+00    # coeffC7NP
     0305 4322   00   1     0.00000000E+00    # coeffC7pNP
     0305 6421   00   0     0.00000000E+00    # coeffC8sm
     0305 6421   00   2     0.00000000E+00    # coeffC8
     0305 6321   00   2     0.00000000E+00    # coeffC8p
     0305 6421   00   1     0.00000000E+00    # coeffC8NP
     0305 6321   00   1     0.00000000E+00    # coeffC8pNP
 03051111 4133   00   0     0.00000000E+00    # coeffC9eeSM
 03051111 4133   00   2     0.00000000E+00    # coeffC9ee
 03051111 4233   00   2     0.00000000E+00    # coeffC9Pee
 03051111 4133   00   1     0.00000000E+00    # coeffC9eeNP
 03051111 4233   00   1     0.00000000E+00    # coeffC9PeeNP
 03051111 4137   00   0     0.00000000E+00    # coeffC10eeSM
 03051111 4137   00   2     0.00000000E+00    # coeffC10ee
 03051111 4237   00   2     0.00000000E+00    # coeffC10Pee
 03051111 4137   00   1     0.00000000E+00    # coeffC10eeNP
 03051111 4237   00   1     0.00000000E+00    # coeffC10PeeNP
 03051313 4133   00   0     0.00000000E+00    # coeffC9mumuSM
 03051313 4133   00   2     0.00000000E+00    # coeffC9mumu
 03051313 4233   00   2     0.00000000E+00    # coeffC9Pmumu
 03051313 4133   00   1     0.00000000E+00    # coeffC9mumuNP
 03051313 4233   00   1     0.00000000E+00    # coeffC9PmumuNP
 03051313 4137   00   0     0.00000000E+00    # coeffC10mumuSM
 03051313 4137   00   2     0.00000000E+00    # coeffC10mumu
 03051313 4237   00   2     0.00000000E+00    # coeffC10Pmumu
 03051313 4137   00   1     0.00000000E+00    # coeffC10mumuNP
 03051313 4237   00   1     0.00000000E+00    # coeffC10PmumuNP
 03051212 4141   00   0     0.00000000E+00    # coeffCLnu1nu1SM
 03051212 4141   00   2     0.00000000E+00    # coeffCLnu1nu1
 03051212 4241   00   2     0.00000000E+00    # coeffCLPnu1nu1
 03051212 4141   00   1     0.00000000E+00    # coeffCLnu1nu1NP
 03051212 4241   00   1     0.00000000E+00    # coeffCLPnu1nu1NP
 03051414 4141   00   0     0.00000000E+00    # coeffCLnu2nu2SM
 03051414 4141   00   2     0.00000000E+00    # coeffCLnu2nu2
 03051414 4241   00   2     0.00000000E+00    # coeffCLPnu2nu2
 03051414 4141   00   1     0.00000000E+00    # coeffCLnu2nu2NP
 03051414 4241   00   1     0.00000000E+00    # coeffCLPnu2nu2NP
 03051616 4141   00   0     0.00000000E+00    # coeffCLnu3nu3SM
 03051616 4141   00   2     0.00000000E+00    # coeffCLnu3nu3
 03051616 4241   00   2     0.00000000E+00    # coeffCLPnu3nu3
 03051616 4141   00   1     0.00000000E+00    # coeffCLnu3nu3NP
 03051616 4241   00   1     0.00000000E+00    # coeffCLPnu3nu3NP
 03051212 4142   00   0     0.00000000E+00    # coeffCRnu1nu1SM
 03051212 4142   00   2     0.00000000E+00    # coeffCRnu1nu1
 03051212 4242   00   2     0.00000000E+00    # coeffCRPnu1nu1
 03051212 4142   00   1     0.00000000E+00    # coeffCRnu1nu1NP
 03051212 4242   00   1     0.00000000E+00    # coeffCRPnu1nu1NP
 03051414 4142   00   0     0.00000000E+00    # coeffCRnu2nu2SM
 03051414 4142   00   2     0.00000000E+00    # coeffCRnu2nu2
 03051414 4242   00   2     0.00000000E+00    # coeffCRPnu2nu2
 03051414 4142   00   1     0.00000000E+00    # coeffCRnu2nu2NP
 03051414 4242   00   1     0.00000000E+00    # coeffCRPnu2nu2NP
 03051616 4142   00   0     0.00000000E+00    # coeffCRnu3nu3SM
 03051616 4142   00   2     0.00000000E+00    # coeffCRnu3nu3
 03051616 4242   00   2     0.00000000E+00    # coeffCRPnu3nu3
 03051616 4142   00   1     0.00000000E+00    # coeffCRnu3nu3NP
 03051616 4242   00   1     0.00000000E+00    # coeffCRPnu3nu3NP
 01030103 3131   00   2     0.00000000E+00    # coeffKK_SLL
 01030103 3232   00   2     0.00000000E+00    # coeffKK_SRR
 01030103 3132   00   2     0.00000000E+00    # coeffKK_SLR
 01030103 4141   00   2     0.00000000E+00    # coeffKK_VLL
 01030103 4242   00   2     0.00000000E+00    # coeffKK_VRR
 01030103 4142   00   2     0.00000000E+00    # coeffKK_VLR
 01030103 4343   00   2     0.00000000E+00    # coeffKK_TLL
 01030103 4444   00   2     0.00000000E+00    # coeffKK_TRR
 01050105 3131   00   2     0.00000000E+00    # coeffBB_SLL
 01050105 3232   00   2     0.00000000E+00    # coeffBB_SRR
 01050105 3132   00   2     0.00000000E+00    # coeffBB_SLR
 01050105 4141   00   2     0.00000000E+00    # coeffBB_VLL
 01050105 4242   00   2     0.00000000E+00    # coeffBB_VRR
 01050105 4142   00   2     0.00000000E+00    # coeffBB_VLR
 01050105 4343   00   2     0.00000000E+00    # coeffBB_TLL
 01050105 4444   00   2     0.00000000E+00    # coeffBB_TRR
 03050305 3131   00   2     0.00000000E+00    # coeffBsBs_SLL
 03050305 3232   00   2     0.00000000E+00    # coeffBsBs_SRR
 03050305 3132   00   2     0.00000000E+00    # coeffBsBs_SLR
 03050305 4141   00   2     0.00000000E+00    # coeffBsBs_VLL
 03050305 4242   00   2     0.00000000E+00    # coeffBsBs_VRR
 03050305 4142   00   2     0.00000000E+00    # coeffBsBs_VLR
 03050305 4343   00   2     0.00000000E+00    # coeffBsBs_TLL
 03050305 4444   00   2     0.00000000E+00    # coeffBsBs_TRR
 01030103 3131   00   1     0.00000000E+00    # coeffKK_SLLNP
 01030103 3232   00   1     0.00000000E+00    # coeffKK_SRRNP
 01030103 3132   00   1     0.00000000E+00    # coeffKK_SLRNP
 01030103 4141   00   1     0.00000000E+00    # coeffKK_VLLNP
 01030103 4242   00   1     0.00000000E+00    # coeffKK_VRRNP
 01030103 4142   00   1     0.00000000E+00    # coeffKK_VLRNP
 01030103 4343   00   1     0.00000000E+00    # coeffKK_TLLNP
 01030103 4444   00   1     0.00000000E+00    # coeffKK_TRRNP
 01050105 3131   00   1     0.00000000E+00    # coeffBB_SLLNP
 01050105 3232   00   1     0.00000000E+00    # coeffBB_SRRNP
 01050105 3132   00   1     0.00000000E+00    # coeffBB_SLRNP
 01050105 4141   00   1     0.00000000E+00    # coeffBB_VLLNP
 01050105 4242   00   1     0.00000000E+00    # coeffBB_VRRNP
 01050105 4142   00   1     0.00000000E+00    # coeffBB_VLRNP
 01050105 4343   00   1     0.00000000E+00    # coeffBB_TLLNP
 01050105 4444   00   1     0.00000000E+00    # coeffBB_TRRNP
 03050305 3131   00   1     0.00000000E+00    # coeffBsBs_SLLNP
 03050305 3232   00   1     0.00000000E+00    # coeffBsBs_SRRNP
 03050305 3132   00   1     0.00000000E+00    # coeffBsBs_SLRNP
 03050305 4141   00   1     0.00000000E+00    # coeffBsBs_VLLNP
 03050305 4242   00   1     0.00000000E+00    # coeffBsBs_VRRNP
 03050305 4142   00   1     0.00000000E+00    # coeffBsBs_VLRNP
 03050305 4343   00   1     0.00000000E+00    # coeffBsBs_TLLNP
 03050305 4444   00   1     0.00000000E+00    # coeffBsBs_TRRNP
 01030103 3131   00   0     0.00000000E+00    # coeffKK_SLLSM
 01030103 3232   00   0     0.00000000E+00    # coeffKK_SRRSM
 01030103 3132   00   0     0.00000000E+00    # coeffKK_SLRSM
 01030103 4141   00   0     0.00000000E+00    # coeffKK_VLLSM
 01030103 4242   00   0     0.00000000E+00    # coeffKK_VRRSM
 01030103 4142   00   0     0.00000000E+00    # coeffKK_VLRSM
 01030103 4343   00   0     0.00000000E+00    # coeffKK_TLLSM
 01030103 4444   00   0     0.00000000E+00    # coeffKK_TRRSM
 01050105 3131   00   0     0.00000000E+00    # coeffBB_SLLSM
 01050105 3232   00   0     0.00000000E+00    # coeffBB_SRRSM
 01050105 3132   00   0     0.00000000E+00    # coeffBB_SLRSM
 01050105 4141   00   0     0.00000000E+00    # coeffBB_VLLSM
 01050105 4242   00   0     0.00000000E+00    # coeffBB_VRRSM
 01050105 4142   00   0     0.00000000E+00    # coeffBB_VLRSM
 01050105 4343   00   0     0.00000000E+00    # coeffBB_TLLSM
 01050105 4444   00   0     0.00000000E+00    # coeffBB_TRRSM
 03050305 3131   00   0     0.00000000E+00    # coeffBsBs_SLLSM
 03050305 3232   00   0     0.00000000E+00    # coeffBsBs_SRRSM
 03050305 3132   00   0     0.00000000E+00    # coeffBsBs_SLRSM
 03050305 4141   00   0     0.00000000E+00    # coeffBsBs_VLLSM
 03050305 4242   00   0     0.00000000E+00    # coeffBsBs_VRRSM
 03050305 4142   00   0     0.00000000E+00    # coeffBsBs_VLRSM
 03050305 4343   00   0     0.00000000E+00    # coeffBsBs_TLLSM
 03050305 4444   00   0     0.00000000E+00    # coeffBsBs_TRRSM
DECAY         4     3.62642562E-13   # Fu_2
#    BR                NDA      ID1      ID2
#    BR                NDA      ID1      ID2       ID3
     6.06541013E-01    3            2         -1          3   # BR(Fu_2 -> Fu_1 Fd_1^* Fd_2 )
     2.02202933E-01    3            3        -11         12   # BR(Fu_2 -> Fd_2 Fe_1^* Fv_1 )
     1.91256055E-01    3            3        -13         14   # BR(Fu_2 -> Fd_2 Fe_2^* Fv_2 )
DECAY         6     1.49331977E+00   # Fu_3
#    BR                NDA      ID1      ID2
     1.00000000E+00    2            5         24   # BR(Fu_3 -> Fd_3 VWp )
DECAY        13     1.20194484E-18   # Fe_2
#    BR                NDA      ID1      ID2
#    BR                NDA      ID1      ID2       ID3
     2.53967892E-01    3           11        -12         14   # BR(Fe_2 -> Fe_1 Fv_1^* Fv_2 )
     7.46032108E-01    3           14         -2          1   # BR(Fe_2 -> Fv_2 Fu_1^* Fd_1 )
DECAY        15     2.05843704E-12   # Fe_3
#    BR                NDA      ID1      ID2
#    BR                NDA      ID1      ID2       ID3
     1.99545570E-01    3           11        -12         16   # BR(Fe_3 -> Fe_1 Fv_1^* Fv_3 )
     1.94253591E-01    3           13        -14         16   # BR(Fe_3 -> Fe_2 Fv_2^* Fv_3 )
     5.98603606E-01    3           16         -2          1   # BR(Fe_3 -> Fv_3 Fu_1^* Fd_1 )
     7.59723303E-03    3           16         -4          3   # BR(Fe_3 -> Fv_3 Fu_2^* Fd_2 )
DECAY         1     9.44442692E-27   # Fd_1
#    BR                NDA      ID1      ID2
#    BR                NDA      ID1      ID2       ID3
     1.00000000E+00    3            2        -12         11   # BR(Fd_1 -> Fu_1 Fv_1^* Fe_1 )
DECAY        25     3.18656012E-03   # hh_1
#    BR                NDA      ID1      ID2
     2.79733367E-03    2           22         22   # BR(hh_1 -> VP VP )
     8.67071246E-02    2           21         21   # BR(hh_1 -> VG VG )
     2.33503490E-02    2           23         23   # BR(hh_1 -> VZ VZ )
     2.34918435E-01    2          -24         24   # BR(hh_1 -> VWp^* VWp_virt )
     5.81614997E-07    2           -1          1   # BR(hh_1 -> Fd_1^* Fd_1 )
     2.09201750E-04    2           -3          3   # BR(hh_1 -> Fd_2^* Fd_2 )
     5.60326290E-01    2           -5          5   # BR(hh_1 -> Fd_3^* Fd_3 )
     5.04337072E-09    2          -11         11   # BR(hh_1 -> Fe_1^* Fe_1 )
     2.25297572E-04    2          -13         13   # BR(hh_1 -> Fe_2^* Fe_2 )
     6.50322673E-02    2          -15         15   # BR(hh_1 -> Fe_3^* Fe_3 )
     1.11281256E-07    2           -2          2   # BR(hh_1 -> Fu_1^* Fu_1 )
     2.64330033E-02    2           -4          4   # BR(hh_1 -> Fu_2^* Fu_2 )
DECAY        35     1.01075794E+00   # hh_2
#    BR                NDA      ID1      ID2
     1.91380716E-05    2           22         22   # BR(hh_2 -> VP VP )
     5.71302900E-04    2           21         21   # BR(hh_2 -> VG VG )
     7.21428795E-10    2           -1          1   # BR(hh_2 -> Fd_1^* Fd_1 )
     2.59491377E-07    2           -3          3   # BR(hh_2 -> Fd_2^* Fd_2 )
     6.96439972E-04    2           -5          5   # BR(hh_2 -> Fd_3^* Fd_3 )
     7.04540661E-12    2          -11         11   # BR(hh_2 -> Fe_1^* Fe_1 )
     3.14733615E-07    2          -13         13   # BR(hh_2 -> Fe_2^* Fe_2 )
     9.09336176E-05    2          -15         15   # BR(hh_2 -> Fe_3^* Fe_3 )
     1.37250605E-10    2           -2          2   # BR(hh_2 -> Fu_1^* Fu_1 )
     3.26046613E-05    2           -4          4   # BR(hh_2 -> Fu_2^* Fu_2 )
     2.66178146E-02    2           25         25   # BR(hh_2 -> hh_1 hh_1 )
     6.85029430E-01    2           24        -24   # BR(hh_2 -> VWp VWp^* )
     2.86941761E-01    2           23         23   # BR(hh_2 -> VZ VZ )
DECAY1L         6     1.44479977E+00   # Fu_3
#    BR                NDA      ID1      ID2
     1.00000000E+00    2            5         24   # BR(Fu_3 -> Fd_3 VWp )
DECAY1L        25     1.94493610E-03   # hh_1
#    BR                NDA      ID1      ID2
     2.02897370E-06    2           -1          1   # BR(hh_1 -> Fd_1^* Fd_1 )
     1.42621261E-04    2           -3          3   # BR(hh_1 -> Fd_2^* Fd_2 )
     7.87769818E-01    2           -5          5   # BR(hh_1 -> Fd_3^* Fd_3 )
     9.03844174E-09    2          -11         11   # BR(hh_1 -> Fe_1^* Fe_1 )
     3.84742670E-04    2          -13         13   # BR(hh_1 -> Fe_2^* Fe_2 )
     1.08749082E-01    2          -15         15   # BR(hh_1 -> Fe_3^* Fe_3 )
     5.25700653E-07    2           -2          2   # BR(hh_1 -> Fu_1^* Fu_1 )
     4.00498522E-02    2           -4          4   # BR(hh_1 -> Fu_2^* Fu_2 )
     7.25821162E-02    2           21         21   # BR(hh_1 -> VG VG )
     6.79776419E-03    2           22         22   # BR(hh_1 -> VP VP )
DECAY1L        35     2.07230767E+00   # hh_2
#    BR                NDA      ID1      ID2
     8.78409723E-10    2           -1          1   # BR(hh_2 -> Fd_1^* Fd_1 )
     1.87978900E-08    2           -3          3   # BR(hh_2 -> Fd_2^* Fd_2 )
     2.74477197E-04    2           -5          5   # BR(hh_2 -> Fd_3^* Fd_3 )
     3.87192919E-12    2          -11         11   # BR(hh_2 -> Fe_1^* Fe_1 )
     1.64336557E-07    2          -13         13   # BR(hh_2 -> Fe_2^* Fe_2 )
     4.65129692E-05    2          -15         15   # BR(hh_2 -> Fe_3^* Fe_3 )
     2.27904917E-10    2           -2          2   # BR(hh_2 -> Fu_1^* Fu_1 )
     1.24133122E-05    2           -4          4   # BR(hh_2 -> Fu_2^* Fu_2 )
     7.28269646E-01    2           24        -24   # BR(hh_2 -> VWp VWp^* )
     2.71442475E-01    2           23         23   # BR(hh_2 -> VZ VZ )
     6.78923513E-05    2           25         22   # BR(hh_2 -> hh_1 VP )
     2.01038566E-05    2           25         23   # BR(hh_2 -> hh_1 VZ )
     2.35769112E-04    2           21         21   # BR(hh_2 -> VG VG )
     1.24350298E-05    2           22         22   # BR(hh_2 -> VP VP )
     7.04735553E-05    2           23         22   # BR(hh_2 -> VZ VP )


==> anc/SSM/sHDECAY/br.rb11 <==
   MH1         BB       TAU TAU     MU MU         SS         CC          TT
_______________________________________________________________________________

 125.100     0.5902     0.6342E-01 0.2245E-03 0.2231E-03 0.2890E-01  0.000    


==> anc/SSM/sHDECAY/br.rb12 <==
   MH1           GG     GAM GAM     Z GAM         WW         ZZ       WIDTH
_______________________________________________________________________________

 125.100     0.7802E-01 0.2318E-02 0.1543E-02 0.2091     0.2601E-01 0.3378E-02


==> anc/SSM/sHDECAY/br.rb13 <==
   MH1         H2 H2
_______________________________________________________________________________

 125.100      0.000    


==> anc/SSM/sHDECAY/shdecay.in <==
SLHAIN   = 0
SLHAOUT  = 0
COUPVAR  = 0
HIGGS    = 0
OMIT ELW = 1
SM4      = 0
FERMPHOB = 0
2HDM     = 0
MODEL    = 1
TGBET    = 30.D0
MABEG    = 125.3D0
MAEND    = 1000.D0
NMA      = 1
********************* hMSSM (MODEL = 10) *********************************
MHL      = 125.D0
**************************************************************************
ALS(MZ)  = 0.1179D0
MSBAR(2) = 0.095D0
MCBAR(3) = 0.986D0
MBBAR(MB)= 4.180D0
MT       = 172.76D0
MTAU     = 1.77686D0
MMUON    = 0.1056583715D0
1/ALPHA  = 137.03604733225075D0
GF       = 1.1663787D-5
GAMW     = 2.08430D0
GAMZ     = 2.49427D0
MZ       = 9.118760000d+01
MW       = 80.35306150163501d0
VTB      = 1.0D0
VTS      = 0.0D0
VTD      = 0.0D0
VCB      = 0.0D0
VCS      = 1.0D0
VCD      = 0.0D0
VUB      = 0.0D0
VUS      = 0.0D0
VUD      = 1.0D0
********************* 4TH GENERATION *************************************
  SCENARIO FOR ELW. CORRECTIONS TO H -> GG (EVERYTHING IN GEV):
  GG_ELW = 1: MTP = 500    MBP = 450    MNUP = 375    MEP = 450
  GG_ELW = 2: MBP = MNUP = MEP = 600    MTP = MBP+50*(1+LOG(M_H/115)/5)

GG_ELW   = 1
MTP      = 500.D0
MBP      = 450.D0
MNUP     = 375.D0
MEP      = 450.D0
************************** 2 Higgs Doublet Model *************************
  TYPE: 1 (I), 2 (II), 3 (lepton-specific), 4 (flipped)
  PARAM: 1 (masses), 2 (lambda_i)

PARAM    = 2
TYPE     = 1
********************
TGBET2HDM= 1.0D0
M_12^2   = 25600.D0
******************** PARAM=1:
ALPHA_H  = -0.14D0
MHL      = 125.D0
MHH      = 210.D0
MHA      = 130.D0
MH+-     = 130.D0
******************** PARAM=2:
LAMBDA1  = 2.6885665050462264D0
LAMBDA2  = 0.000156876030254505681D0
LAMBDA3  = 0.46295674052962260D0
LAMBDA4  = 0.96605498373771792D0
LAMBDA5  = -0.88138084173680198D0
**************************************************************************
SUSYSCALE= 1000.D0
MU       = 1000.D0
M2       = 1000.D0
MGLUINO  = 1000.D0
MSL1     = 1000.D0
MER1     = 1000.D0
MQL1     = 1000.D0
MUR1     = 1000.D0
MDR1     = 1000.D0
MSL      = 1000.D0
MER      = 1000.D0
MSQ      = 1000.D0
MUR      = 1000.D0
MDR      = 1000.D0
AL       = 2450.D0
AU       = 2450.D0
AD       = 2450.D0
NNLO (M) = 0
ON-SHELL = 0
ON-SH-WZ = 0
IPOLE    = 0
OFF-SUSY = 0
INDIDEC  = 0
NF-GG    = 5
IGOLD    = 0
MPLANCK  = 2.4D18
MGOLD    = 1.D-13
******************* VARIATION OF HIGGS COUPLINGS *************************
ELWK     = 0
CW       = 1.D0
CZ       = 1.D0
Ctau     = 1.D0
Cmu      = 1.D0
Ct       = 1.D0
Cb       = 1.D0
Cc       = 1.D0
Cs       = 1.D0
Cgaga    = 0.D0
Cgg      = 0.D0
CZga     = 0.D0
********************* 4TH GENERATION *************************************
Ctp      = 0.D0
Cbp      = 0.D0
Cnup     = 0.D0
Cep      = 0.D0
********************** real or complex singlet Model *********************
Singlet Extension: 1 - yes, 0 - no (based on SM w/o EW corrections)
Model: 1 - real broken phase, 2 - real dark matter phase
       3 - complex broken phase, 4 - complex dark matter phase
isinglet = 1
icxSM    = 1
*** real singlet broken phase ***
alph1    = -0.4284D0
mH1      = 125.1D0
mH2      = 265.3D0
vs       = 1.40300000D2
*** real singlet dark matter phase ***
mH1      = 125.1D0
mD       = 48.0215D0
m2s      = -463128.D0
lambdas  = 3.56328D0
*** complex singlet broken phase ***
alph1    = 0.160424D0
alph2    = -0.362128D0
alph3    = -0.552533D0
m1       = 125.518D0
m3       = 500.705D0
vs       = 510.922D0
*** complex singlet dark matter phase ***
alph1    = -0.317120D0
m1       = 125.3D0
m2       = 400.D0
m3       = 731.205D0
vs       = 522.181D0
a1       = -3.12115D07


==> anc/THDMII/2HDECAY/2hdecay.in <==
SLHAIN   = 0
SLHAOUT  = 1
COUPVAR  = 1
HIGGS    = 5
OMIT ELW = 1
OMIT ELW2= 0
SM4      = 0
FERMPHOB = 0
2HDM     = 1
MODEL    = 1
TGBET    = 5.07403e+01
MABEG    = 4.67967e+02
MAEND    = 4.67967e+02
NMA      = 1
********************* hMSSM (MODEL = 10) *********************************
MHL      = 125.D0
**************************************************************************
ALS(MZ)  = 1.18000e-01
MSBAR(2) = 9.50000e-02
MCBAR(3) = 0.98600e+00
MBBAR(MB)= 4.18000e+00
MT       = 1.73200e+02
MTAU     = 1.77682e+00
MMUON    = 1.056583715e-01
1/ALPHA  = 1.37036e+02
ALPHAMZ  = 7.754222173973729e-03
GF       = 1.1663787e-05
GFCALC   = 0.000000000
GAMW     = 2.08500e+00
GAMZ     = 2.49520e+00
MZ       = 9.11876e+01
MW       = 8.0385e+01
VTB      = 1.0e-00
VTS      = 0.0e-00
VTD      = 0.0e-00
VCB      = 0.0e-00
VCS      = 1.0e-00
VCD      = 0.0e-00
VUB      = 0.0e-00
VUS      = 0.0e-00
VUD      = 1.0e-00
********************* 4TH GENERATION *************************************
  SCENARIO FOR ELW. CORRECTIONS TO H -> GG (EVERYTHING IN GEV):
  GG_ELW = 1: MTP = 500    MBP = 450    MNUP = 375    MEP = 450
  GG_ELW = 2: MBP = MNUP = MEP = 600    MTP = MBP+50*(1+LOG(M_H/115)/5)

GG_ELW   = 1
MTP      = 500.D0
MBP      = 450.D0
MNUP     = 375.D0
MEP      = 450.D0
************************** 2 Higgs Doublet Model *************************
  TYPE: 1 (I), 2 (II), 3 (lepton-specific), 4 (flipped)
  PARAM: 1 (masses), 2 (lambda_i)

PARAM    = 2
TYPE     = 2
RENSCHEM = 16
REFSCHEM = 16
********************
TGBET2HDM= 13.0D0
M_12^2   = 20000.0D0
INSCALE  = 125.1D0
OUTSCALE = MIN
******************** PARAM=1:
ALPHA_H  = -0.189345D0
MHL      = 125.09D0
MHH      = 381.767D0
MHA      = 350.665D0
MH+-     = 414.114D0
******************** PARAM=2:
LAMBDA1  = 0.1D0
LAMBDA2  = 0.2631D0
LAMBDA3  = 0.13D0
LAMBDA4  = 0.14D0
LAMBDA5  = 0.2D0
**************************************************************************
SUSYSCALE= 2.22449e+03
MU       = -1.86701e+03
M2       = -2.39071e+02
MGLUINO  = 7.32754e+02
MSL1     = 1.49552e+03
MER1     = 1.62210e+03
MQL1     = 9.30379e+01
MUR1     = 2.77029e+03
MDR1     = 1.76481e+03
MSL      = 1.97714e+03
MER      = 9.29678e+02
MSQ      = 2.68124e+03
MUR      = 1.85939e+03
MDR      = 2.28235e+03
AL       = -4.62984e+03
AU       = 5.31164e+03
AD       = 2.54430e+03
ON-SHELL = 0
ON-SH-WZ = 0
IPOLE    = 0
OFF-SUSY = 0
INDIDEC  = 0
NF-GG    = 5
IGOLD    = 0
MPLANCK  = 2.40000e+18
MGOLD    = 1.00000e-13
******************* VARIATION OF HIGGS COUPLINGS *************************
ELWK     = 1
CW       = 1.D0
CZ       = 1.D0
Ctau     = 1.D0
Cmu      = 1.D0
Ct       = 1.D0
Cb       = 1.D0
Cc       = 1.D0
Cs       = 1.D0
Cgaga    = 0.D0
Cgg      = 0.D0
CZga     = 0.D0
********************* 4TH GENERATION *************************************
Ctp      = 0.D0
Cbp      = 0.D0
Cnup     = 0.D0
Cep      = 0.D0


==> anc/THDMII/2HDECAY/2hdecay_BR.out <==
#
BLOCK DCINFO  # Decay Program information
     1   2HDECAY     # decay calculator
     2   1.1.4       # version number
#
BLOCK SMINPUTS  # Standard Model inputs
         2     1.19596488E-05   # G_F [GeV^-2]
         3     1.18000000E-01   # alpha_S(M_Z)^MSbar
         4     9.11876000E+01   # M_Z on-shell mass
         5     4.18000000E+00   # mb(mb)^MSbar
         6     1.73200000E+02   # mt pole mass
         7     1.77682000E+00   # mtau pole mass
         8     4.84141297E+00   # mb pole mass
         9     1.43141297E+00   # mc pole mass
        10     1.05658372E-01   # muon mass
        11     8.03850000E+01   # M_W on-shell mass
        12     2.08500000E+00   # W boson total width
        13     2.49520000E+00   # Z boson total width
#
BLOCK 2HDMINPUTS  # 2HDM inputs of reference scheme
         1                  2   # 2HDM parametrization
         2                  2   # 2HDM type
         3     1.30000000E+01   # tan(beta)
         4     2.00000000E+04   # M_12^2
         5    -7.30262095E-02   # alpha calculated from the lambda_i
         6     1.25279338E+02   # M_h calculated from the lambda_i
         7     5.11216635E+02   # M_H calculated from the lambda_i
         8     4.99713504E+02   # M_A calculated from the lambda_i
         9     5.01485112E+02   # M_CH calculated from the lambda_i
        10     1.00000000E-01   # LAMBDA1
        11     2.63100000E-01   # LAMBDA2
        12     1.30000000E-01   # LAMBDA3
        13     1.40000000E-01   # LAMBDA4
        14     2.00000000E-01   # LAMBDA5
        15                 16   # renormalization scheme EW corrs
        16                  0   # reference ren. scheme EW corrs
        17     125.1D0          # ren. scale of MSbar parameters
        18     MIN              # ren. scale at which decay is evaluated
#
BLOCK VCKMIN  # CKM mixing
         1     1.00000000E+00   # V_tb
         2     0.00000000E+00   # V_ts
         3     0.00000000E+00   # V_td
         4     0.00000000E+00   # V_cb
         5     1.00000000E+00   # V_cs
         6     0.00000000E+00   # V_cd
         7     0.00000000E+00   # V_ub
         8     0.00000000E+00   # V_us
         9     1.00000000E+00   # V_ud
#
#            PDG    Width QCD Only
DECAY QCD    25     3.94384940E-03   # h decays with QCD corrections only
                      16                # Renormalization Scheme Number
      -0.73026100E-01   # Corresponding mixing angle alpha
       0.12999689E+02   # Corresponding tan(beta)
       0.20000608E+05   # Corresponding m_12^2
#          BR         NDA         ID1       ID2
     5.67255517E-01    2           5        -5   # BR(h -> b       bb       )
     6.09996726E-02    2         -15        15   # BR(h -> tau+    tau-     )
     2.15958836E-04    2         -13        13   # BR(h -> mu+     mu-      )
     2.14438363E-04    2           3        -3   # BR(h -> s       sb       )
     3.06927586E-02    2           4        -4   # BR(h -> c       cb       )
     8.27158812E-02    2          21        21   # BR(h -> g       g        )
     2.54861678E-03    2          22        22   # BR(h -> gam     gam      )
     1.72763349E-03    2          22        23   # BR(h -> Z       gam      )
     2.25389015E-01    2          24       -24   # BR(h -> W+      W-       )
     2.82405085E-02    2          23        23   # BR(h -> Z       Z        )
#
#               PDG    Width QCD and EW
DECAY QCD&EW    25     4.25370779E-03   # h decays with QCD and EW corrections
                      16                # Renormalization Scheme Number
      -0.73026100E-01   # Corresponding mixing angle alpha
       0.12999689E+02   # Corresponding tan(beta)
       0.20000608E+05   # Corresponding m_12^2
#          BR         NDA         ID1       ID2
     5.92569057E-01    2           5        -5   # BR(h -> b       bb     )
     6.35371020E-02    2         -15        15   # BR(h -> tau+    tau-   )
     2.20747471E-04    2         -13        13   # BR(h -> mu+     mu-    )
     2.27196404E-04    2           3        -3   # BR(h -> s       sb     )
     2.76365897E-02    2           4        -4   # BR(h -> c       cb     )
     7.66905003E-02    2          21        21   # BR(h -> g       g      )
     2.36296456E-03    2          22        22   # BR(h -> gam     gam    )
     1.60178523E-03    2          22        23   # BR(h -> Z       gam    )
     2.08970709E-01    2          24       -24   # BR(h -> W+      W-     )
     2.61833483E-02    2          23        23   # BR(h -> Z       Z      )
#
#            PDG    Width QCD Only
DECAY QCD    35     1.56836606E+00   # H decays with QCD corrections only
                      16                # Renormalization Scheme Number
      -0.72918352E-01   # Corresponding mixing angle alpha
       0.12999689E+02   # Corresponding tan(beta)
       0.20597235E+05   # Corresponding m_12^2
#          BR         NDA         ID1       ID2
     8.31436987E-01    2           5        -5   # BR(H -> b       bb     )
     1.17090999E-01    2         -15        15   # BR(H -> tau+    tau-   )
     4.14071972E-04    2         -13        13   # BR(H -> mu+     mu-    )
     3.07545250E-04    2           3        -3   # BR(H -> s       sb     )
     1.29673844E-06    2           4        -4   # BR(H -> c       cb     )
     4.76391393E-02    2           6        -6   # BR(H -> t       tb     )
     4.76588834E-04    2          21        21   # BR(H -> g       g      )
     2.06341539E-05    2          22        22   # BR(H -> gam     gam    )
     1.65040739E-05    2          22        23   # BR(H -> Z       gam    )
     3.67401920E-04    2          24       -24   # BR(H -> W+      W-     )
     1.76098438E-04    2          23        23   # BR(H -> Z       Z      )
     1.81828028E-08    2          36        36   # BR(H -> A       A      )
     2.05242234E-03    2          25        25   # BR(H -> h       h      )
     1.41901560E-07    2          23        36   # BR(H -> Z       A      )
     7.54638179E-08    2          24       -37   # BR(H -> W+      H-    )
     7.54638179E-08    2         -24        37   # BR(H -> W-      H+    )
#
#               PDG    Width QCD and EW
DECAY QCD&EW    35     1.79235401E+00   # H decays with QCD and EW corrections
                      16                # Renormalization Scheme Number
      -0.72918352E-01   # Corresponding mixing angle alpha
       0.12999689E+02   # Corresponding tan(beta)
       0.20597235E+05   # Corresponding m_12^2
#          BR         NDA         ID1       ID2
     8.48375359E-01    2           5        -5   # BR(H -> b       bb     )
     1.18624292E-01    2         -15        15   # BR(H -> tau+    tau-   )
     4.11924878E-04    2         -13        13   # BR(H -> mu+     mu-    )
     2.06737502E-04    2           3        -3   # BR(H -> s       sb     )
     8.57183839E-07    2           4        -4   # BR(H -> c       cb     )
     3.31428004E-02    2           6        -6   # BR(H -> t       tb     )
     4.17030199E-04    2          21        21   # BR(H -> g       g      )
     1.80555327E-05    2          22        22   # BR(H -> gam     gam    )
     1.44415830E-05    2          22        23   # BR(H -> Z       gam    )
    -1.66699967E-04    2          24       -24   # BR(H -> W+      W-     )
     2.03713934E-05    2          23        23   # BR(H -> Z       Z      )
     1.59105236E-08    2          36        36   # BR(H -> A       A      )
    -1.06544238E-03    2          25        25   # BR(H -> h       h      )
     1.24168322E-07    2          23        36   # BR(H -> Z       A      )
     6.60332108E-08    2          24       -37   # BR(H -> W+      H-       )
     6.60332108E-08    2         -24        37   # BR(H -> W-      H+       )
#
#            PDG    Width QCD Only
DECAY QCD    36     1.53832340E+00   # A decays with QCD corrections only
                      16                # Renormalization Scheme Number
      -0.72920096E-01   # Corresponding mixing angle alpha
       0.12705811E+02   # Corresponding tan(beta)
       0.20587580E+05   # Corresponding m_12^2
#          BR         NDA         ID1       ID2
     7.94347267E-01    2           5        -5   # BR(A -> b       bb     )
     1.11416023E-01    2         -15        15   # BR(A -> tau+    tau-   )
     3.93984877E-04    2         -13        13   # BR(A -> mu+     mu-    )
     2.93876030E-04    2           3        -3   # BR(A -> s       sb     )
     1.51822287E-06    2           4        -4   # BR(A -> c       cb     )
     9.22413591E-02    2           6        -6   # BR(A -> t       tb     )
     6.77278312E-04    2          21        21   # BR(A -> g       g      )
     1.11240092E-06    2          22        22   # BR(A -> gam     gam    )
     3.06814221E-07    2          22        23   # BR(A -> Z       gam    )
     6.27273867E-04    2          23        25   # BR(A -> Z       h      )
#
#               PDG    Width QCD and EW
DECAY QCD&EW    36     1.72489881E+00   # A decays with QCD and EW corrections
                      16                # Renormalization Scheme Number
      -0.72920096E-01   # Corresponding mixing angle alpha
       0.12705811E+02   # Corresponding tan(beta)
       0.20587580E+05   # Corresponding m_12^2
#          BR         NDA         ID1       ID2
     8.27127049E-01    2           5        -5   # BR(A -> b       bb     )
     1.15050478E-01    2         -15        15   # BR(A -> tau+    tau-   )
     3.99499072E-04    2         -13        13   # BR(A -> mu+     mu-    )
     3.10786098E-04    2           3        -3   # BR(A -> s       sb     )
     8.94166688E-07    2           4        -4   # BR(A -> c       cb     )
     5.70101406E-02    2           6        -6   # BR(A -> t       tb     )
     6.04019826E-04    2          21        21   # BR(A -> g       g      )
     9.92076962E-07    2          22        22   # BR(A -> gam     gam    )
     2.73627354E-07    2          22        23   # BR(A -> Z       gam    )
    -5.04132839E-04    2          23        25   # BR(A -> Z       h      )
#
#            PDG    Width QCD Only
DECAY QCD    37     1.29926285E+00   # H+ decays with QCD corrections only
                      16                # Renormalization Scheme Number
      -0.72919824E-01   # Corresponding mixing angle alpha
       0.12705076E+02   # Corresponding tan(beta)
       0.20589081E+05   # Corresponding m_12^2
#          BR         NDA         ID1       ID2
     1.32368632E-01    2         -15        16   # BR(H+ -> tau+    nu_t  au )
     4.68076570E-04    2         -13        14   # BR(H+ -> mu+     nu_m  u  )
     3.42824482E-04    2           4        -3   # BR(H+ -> c       sb    )
     8.66045337E-01    2           6        -5   # BR(H+ -> t       bb    )
     7.75130185E-04    2          24        25   # BR(H+ -> W+      h     )
     1.84954989E-11    2          24        36   # BR(H+ -> W+      A     )
#
#               PDG    Width QCD and EW
DECAY QCD&EW    37                NaN   # H+ decays with QCD and EW corrections
                      16                # Renormalization Scheme Number
      -0.72919824E-01   # Corresponding mixing angle alpha
       0.12705076E+02   # Corresponding tan(beta)
       0.20589081E+05   # Corresponding m_12^2
#          BR         NDA         ID1       ID2
                NaN    2           4        -5   # BR(H+ -> c       bb     )
                NaN    2         -15        16   # BR(H+ -> tau+    nu_tau )
                NaN    2         -13        14   # BR(H+ -> mu+     nu_mu  )
                NaN    2           2        -5   # BR(H+ -> u       bb     )
                NaN    2           2        -3   # BR(H+ -> u       sb     )
                NaN    2           4        -1   # BR(H+ -> c       db     )
                NaN    2           4        -3   # BR(H+ -> c       sb     )
                NaN    2           6        -5   # BR(H+ -> t       bb     )
                NaN    2           6        -3   # BR(H+ -> t       sb     )
                NaN    2           6        -1   # BR(H+ -> t       db     )
                NaN    2          24        25   # BR(H+ -> W+      h      )
                NaN    2          24        35   # BR(H+ -> W+      H      )
                NaN    2          24        36   # BR(H+ -> W+      A      )
#
#         PDG            Width
DECAY         6     1.37205588E+00   # top decays
#          BR         NDA         ID1       ID2
     1.00000000E+00    2           5        24   # BR(t -> b       W+    )


==> anc/THDMII/FS/FS.out <==
Block SPINFO
     1   FlexibleSUSY
     2   2.6.2
     5   THDMII
     9   4.14.3
Block MODSEL                 # Select model
    6   0                     # quark/lepton flavour violation
   12    125.1                # parameter output scale (GeV)
Block FlexibleSUSY
    0   1.000000000e-04      # precision goal
    1   0                    # max. iterations (0 = automatic)
    2   0                    # algorithm (0 = all, 1 = two_scale, 2 = semi_analytic)
    3   1                    # calculate SM pole masses
    4   1                    # pole mass loop order
    5   1                    # EWSB loop order
    6   2                    # beta-functions loop order
    7   2                    # threshold corrections loop order
    8   0                    # Higgs 2-loop corrections O(alpha_t alpha_s)
    9   0                    # Higgs 2-loop corrections O(alpha_b alpha_s)
   10   0                    # Higgs 2-loop corrections O((alpha_t + alpha_b)^2)
   11   0                    # Higgs 2-loop corrections O(alpha_tau^2)
   12   0                    # force output
   13   1                    # Top pole mass QCD corrections (0 = 1L, 1 = 2L, 2 = 3L)
   14   1.000000000e-11      # beta-function zero threshold
   15   1                    # calculate observables (a_muon, ...)
   16   0                    # force positive majorana masses
   17   0                    # pole mass renormalization scale (0 = SUSY scale)
   18   0                    # pole mass renormalization scale in the EFT (0 = min(SUSY scale, Mt))
   19   0                    # EFT matching scale (0 = SUSY scale)
   20   0                    # EFT loop order for upwards matching
   21   0                    # EFT loop order for downwards matching
   22   0                    # EFT index of SM-like Higgs in the BSM model
   23   1                    # calculate BSM pole masses
   24   123111321            # individual threshold correction loop orders
   25   0                    # ren. scheme for Higgs 3L corrections (0 = DR, 1 = MDR)
   26   0                    # Higgs 3-loop corrections O(alpha_t alpha_s^2)
   27   0                    # Higgs 3-loop corrections O(alpha_b alpha_s^2)
   28   0                    # Higgs 3-loop corrections O(alpha_t^2 alpha_s)
   29   0                    # Higgs 3-loop corrections O(alpha_t^3)
   30   0                    # Higgs 4-loop corrections O(alpha_t alpha_s^3)
   31   1                    # loop library (0 = softsusy)
Block FlexibleSUSYInput
    0   0.0072973525693      # alpha_em(0)
Block SMINPUTS               # Standard Model inputs
    1   1.279340000e+02      # alpha^(-1) SM MSbar(MZ)
    2   1.166378700e-05      # G_Fermi
    3   1.179000000e-01      # alpha_s(MZ) SM MSbar
    4   9.118760000e+01      # MZ(pole)
    5   4.180000000e+00      # mb(mb) SM MSbar
    6   172.76e+00           # mtop(pole)
    7   1.77686e+00          # mtau(pole)
    8   0.000000000e+00      # mnu3(pole)
   11   5.109989020e-04      # melectron(pole)
   12   0.000000000e+00      # mnu1(pole)
   13   1.056583570e-01      # mmuon(pole)
   14   0.000000000e+00      # mnu2(pole)
   21   4.750000000e-03      # md(2 GeV) MS-bar
   22   2.400000000e-03      # mu(2 GeV) MS-bar
   23   1.040000000e-01      # ms(2 GeV) MS-bar
   24   1.270000000e+00      # mc(mc) MS-bar
Block FlexibleDecay
    0   1                    # calculate decays (0 = no, 1 = yes)
    1   1e-5                 # minimum BR to print
    2   4                    # include higher order corrections in decays (0 = LO, 1 = NLO, 2 = NNLO, 3 = N^3LO, 4 = N^4LO)
    3   1                    # use Thomson alpha(0) instead of alpha(m) in decays to γγ and γZ
    4   2                    # decays into off-shell VV pair
Block MINPAR
     1     5.00000000E-02   # Lambda1IN
     2     1.31550000E-01   # Lambda2IN
     3     1.30000000E-01   # Lambda3IN
     4     1.40000000E-01   # Lambda4IN
     5     2.00000000E-01   # Lambda5IN
     6     0.00000000E+00   # Lambda6IN
     7     0.00000000E+00   # Lambda7IN
     8     2.00000000E+04   # M122IN
    10     1.30000000E+01   # TanBeta
Block EXTPAR
     0     1.25100000E+02   # Qin
Block gauge Q= 1.25100000E+02
     1     3.57805857E-01   # g1 * 0.7745966692414834
     2     6.49028883E-01   # g2
     3     1.18741389E+00   # g3
Block Yu Q= 1.25100000E+02
  1  1     7.72454017E-06   # Yu(1,1)
  1  2     0.00000000E+00   # Yu(1,2)
  1  3     0.00000000E+00   # Yu(1,3)
  2  1     0.00000000E+00   # Yu(2,1)
  2  2     3.52659826E-03   # Yu(2,2)
  2  3     0.00000000E+00   # Yu(2,3)
  3  1     0.00000000E+00   # Yu(3,1)
  3  2     0.00000000E+00   # Yu(3,2)
  3  3     9.55954172E-01   # Yu(3,3)
Block Yd Q= 1.25100000E+02
  1  1     1.98612308E-04   # Yd(1,1)
  1  2     0.00000000E+00   # Yd(1,2)
  1  3     0.00000000E+00   # Yd(1,3)
  2  1     0.00000000E+00   # Yd(2,1)
  2  2     4.34856455E-03   # Yd(2,2)
  2  3     0.00000000E+00   # Yd(2,3)
  3  1     0.00000000E+00   # Yd(3,1)
  3  2     0.00000000E+00   # Yd(3,2)
  3  3     2.03671912E-01   # Yd(3,3)
Block Ye Q= 1.25100000E+02
  1  1     3.72325164E-05   # Ye(1,1)
  1  2     0.00000000E+00   # Ye(1,2)
  1  3     0.00000000E+00   # Ye(1,3)
  2  1     0.00000000E+00   # Ye(2,1)
  2  2     7.69849777E-03   # Ye(2,2)
  2  3     0.00000000E+00   # Ye(2,3)
  3  1     0.00000000E+00   # Ye(3,1)
  3  2     0.00000000E+00   # Ye(3,2)
  3  3     1.29441970E-01   # Ye(3,3)
Block HMIX Q= 1.25100000E+02
    31     4.99999998E-02   # Lambda1
    32     1.31549987E-01   # Lambda2
    33     1.30000002E-01   # Lambda3
    34     1.40000000E-01   # Lambda4
    35     2.00000002E-01   # Lambda5
    36     0.00000000E+00   # Lambda6
    37     0.00000000E+00   # Lambda7
    20     2.46263111E+05   # M112
    21    -8.02699343E+03   # M222
    22     2.00000001E+04   # M122
   102     1.91413021E+01   # v1
   103     2.47444322E+02   # v2
Block MASS
        24     8.03567477E+01   # VWm
        37     5.01278700E+02   # Hm(2)
        25     1.25104530E+02   # hh(1)
        35     5.11435966E+02   # hh(2)
        36     4.99137470E+02   # Ah(2)
        21     0.00000000E+00   # VG
        12     0.00000000E+00   # Fv(1)
        14     0.00000000E+00   # Fv(2)
        16     0.00000000E+00   # Fv(3)
         1     4.89057114E-03   # Fd(1)
         3     9.40275078E-02   # Fd(2)
         5     3.67686065E+00   # Fd(3)
         2     2.54553464E-03   # Fu(1)
         4     8.85983761E-01   # Fu(2)
         6     1.71419241E+02   # Fu(3)
        11     5.27919580E-04   # Fe(1)
        13     1.07084517E-01   # Fe(2)
        15     1.78238853E+00   # Fe(3)
        22     0.00000000E+00   # VP
        23     9.12393703E+01   # VZ
Block PSEUDOSCALARMIX
  1  1     7.70781714E-02   # ZA(1,1)
  1  2     9.97025053E-01   # ZA(1,2)
  2  1     9.97025053E-01   # ZA(2,1)
  2  2    -7.70781714E-02   # ZA(2,2)
Block SCALARMIX
  1  1     7.30056897E-02   # ZH(1,1)
  1  2     9.97331524E-01   # ZH(1,2)
  2  1     9.97331524E-01   # ZH(2,1)
  2  2    -7.30056897E-02   # ZH(2,2)
Block CHARGEMIX
  1  1     7.75478888E-02   # ZP(1,1)
  1  2     9.96988628E-01   # ZP(1,2)
  2  1     9.96988628E-01   # ZP(2,1)
  2  2    -7.75478888E-02   # ZP(2,2)
Block UULMIX
  1  1     1.00000000E+00   # Re(Vu(1,1))
  1  2     0.00000000E+00   # Re(Vu(1,2))
  1  3     0.00000000E+00   # Re(Vu(1,3))
  2  1     0.00000000E+00   # Re(Vu(2,1))
  2  2     1.00000000E+00   # Re(Vu(2,2))
  2  3     0.00000000E+00   # Re(Vu(2,3))
  3  1     0.00000000E+00   # Re(Vu(3,1))
  3  2     0.00000000E+00   # Re(Vu(3,2))
  3  3     1.00000000E+00   # Re(Vu(3,3))
Block UDLMIX
  1  1     1.00000000E+00   # Re(Vd(1,1))
  1  2     0.00000000E+00   # Re(Vd(1,2))
  1  3     0.00000000E+00   # Re(Vd(1,3))
  2  1     0.00000000E+00   # Re(Vd(2,1))
  2  2     1.00000000E+00   # Re(Vd(2,2))
  2  3     0.00000000E+00   # Re(Vd(2,3))
  3  1     0.00000000E+00   # Re(Vd(3,1))
  3  2     0.00000000E+00   # Re(Vd(3,2))
  3  3     1.00000000E+00   # Re(Vd(3,3))
Block UURMIX
  1  1     1.00000000E+00   # Re(Uu(1,1))
  1  2     0.00000000E+00   # Re(Uu(1,2))
  1  3     0.00000000E+00   # Re(Uu(1,3))
  2  1     0.00000000E+00   # Re(Uu(2,1))
  2  2     1.00000000E+00   # Re(Uu(2,2))
  2  3     0.00000000E+00   # Re(Uu(2,3))
  3  1     0.00000000E+00   # Re(Uu(3,1))
  3  2     0.00000000E+00   # Re(Uu(3,2))
  3  3     1.00000000E+00   # Re(Uu(3,3))
Block UDRMIX
  1  1     1.00000000E+00   # Re(Ud(1,1))
  1  2     0.00000000E+00   # Re(Ud(1,2))
  1  3     0.00000000E+00   # Re(Ud(1,3))
  2  1     0.00000000E+00   # Re(Ud(2,1))
  2  2     1.00000000E+00   # Re(Ud(2,2))
  2  3     0.00000000E+00   # Re(Ud(2,3))
  3  1     0.00000000E+00   # Re(Ud(3,1))
  3  2     0.00000000E+00   # Re(Ud(3,2))
  3  3     1.00000000E+00   # Re(Ud(3,3))
Block UELMIX
  1  1     1.00000000E+00   # Re(Ve(1,1))
  1  2     0.00000000E+00   # Re(Ve(1,2))
  1  3     0.00000000E+00   # Re(Ve(1,3))
  2  1     0.00000000E+00   # Re(Ve(2,1))
  2  2     1.00000000E+00   # Re(Ve(2,2))
  2  3     0.00000000E+00   # Re(Ve(2,3))
  3  1     0.00000000E+00   # Re(Ve(3,1))
  3  2     0.00000000E+00   # Re(Ve(3,2))
  3  3     1.00000000E+00   # Re(Ve(3,3))
Block UERMIX
  1  1     1.00000000E+00   # Re(Ue(1,1))
  1  2     0.00000000E+00   # Re(Ue(1,2))
  1  3     0.00000000E+00   # Re(Ue(1,3))
  2  1     0.00000000E+00   # Re(Ue(2,1))
  2  2     1.00000000E+00   # Re(Ue(2,2))
  2  3     0.00000000E+00   # Re(Ue(2,3))
  3  1     0.00000000E+00   # Re(Ue(3,1))
  3  2     0.00000000E+00   # Re(Ue(3,2))
  3  3     1.00000000E+00   # Re(Ue(3,3))
Block FlexibleSUSYLowEnergy Q= 1.25100000E+02
    21     1.69214829E-14   # Delta(g-2)_muon/2 FlexibleSUSY
    23     0.00000000E+00   # electric dipole moment of Fe(0) [1/GeV]
    24     0.00000000E+00   # electric dipole moment of Fe(1) [1/GeV]
    25     0.00000000E+00   # electric dipole moment of Fe(2) [1/GeV]
Block DCINFO
     1   FlexibleSUSY
     2   2.6.2
     5   THDMII
     9   4.14.3
DECAY        25     3.78630654E-03   # hh(1) decays
     5.60271889E-01   2          -5         5  # BR(hh(1) -> barFd(3) Fd(3))
     2.24598520E-01   2         -24        24  # BR(hh(1) -> VWm conjVWm)
     9.17080374E-02   2          21        21  # BR(hh(1) -> VG VG)
     5.95953076E-02   2         -15        15  # BR(hh(1) -> barFe(3) Fe(3))
     3.07407360E-02   2          -4         4  # BR(hh(1) -> barFu(2) Fu(2))
     2.86330760E-02   2          23        23  # BR(hh(1) -> VZ VZ)
     2.41127259E-03   2          22        22  # BR(hh(1) -> VP VP)
     1.57439954E-03   2          22        23  # BR(hh(1) -> VP VZ)
     2.55075785E-04   2          -3         3  # BR(hh(1) -> barFd(2) Fd(2))
     2.10980517E-04   2         -13        13  # BR(hh(1) -> barFe(2) Fe(2))
DECAY        35     1.53697721E+00   # hh(2) decays
     8.33671091E-01   2          -5         5  # BR(hh(2) -> barFd(3) Fd(3))
     1.15270460E-01   2         -15        15  # BR(hh(2) -> barFe(3) Fe(3))
     4.66400946E-02   2          -6         6  # BR(hh(2) -> barFu(3) Fu(3))
     2.64082917E-03   2          25        25  # BR(hh(2) -> hh(1) hh(1))
     5.95008117E-04   2         -24        24  # BR(hh(2) -> VWm conjVWm)
     4.07616225E-04   2         -13        13  # BR(hh(2) -> barFe(2) Fe(2))
     3.79641122E-04   2          -3         3  # BR(hh(2) -> barFd(2) Fd(2))
     2.96982534E-04   2          23        23  # BR(hh(2) -> VZ VZ)
     9.54271598E-05   2          21        21  # BR(hh(2) -> VG VG)
DECAY       -37     1.09676509E+00   # Hm(2) decays
     8.41792605E-01   2          -6         5  # BR(Hm(2) -> barFu(3) Fd(3))
     1.56508879E-01   2         -16        15  # BR(Hm(2) -> barFv(3) Fe(3))
     7.06330787E-04   2         -24        25  # BR(Hm(2) -> VWm hh(1))
     5.53416163E-04   2         -14        13  # BR(Hm(2) -> barFv(2) Fe(2))
     4.37846311E-04   2          -4         3  # BR(Hm(2) -> barFu(2) Fd(2))
DECAY        36     1.56348940E+00   # Ah(2) decays
     8.02273818E-01   2          -5         5  # BR(Ah(2) -> barFd(3) Fd(3))
     1.10477590E-01   2         -15        15  # BR(Ah(2) -> barFe(3) Fe(3))
     8.58323021E-02   2          -6         6  # BR(Ah(2) -> barFu(3) Fu(3))
     4.83272250E-04   2          23        25  # BR(Ah(2) -> VZ hh(1))
     3.90649387E-04   2         -13        13  # BR(Ah(2) -> barFe(2) Fe(2))
     3.65205724E-04   2          -3         3  # BR(Ah(2) -> barFd(2) Fd(2))
     1.71169553E-04   2          21        21  # BR(Ah(2) -> VG VG)


==> anc/THDMII/FS/LesHouches.in.THDMII <==
Block MODSEL                 # Select model
    6   0                     # quark/lepton flavour violation
   12    125.1                # parameter output scale (GeV)
Block FlexibleSUSY
    0   1.000000000e-04      # precision goal
    1   0                    # max. iterations (0 = automatic)
    2   0                    # algorithm (0 = all, 1 = two_scale, 2 = semi_analytic)
    3   1                    # calculate SM pole masses
    4   1                    # pole mass loop order
    5   1                    # EWSB loop order
    6   2                    # beta-functions loop order
    7   2                    # threshold corrections loop order
    8   0                    # Higgs 2-loop corrections O(alpha_t alpha_s)
    9   0                    # Higgs 2-loop corrections O(alpha_b alpha_s)
   10   0                    # Higgs 2-loop corrections O((alpha_t + alpha_b)^2)
   11   0                    # Higgs 2-loop corrections O(alpha_tau^2)
   12   0                    # force output
   13   1                    # Top pole mass QCD corrections (0 = 1L, 1 = 2L, 2 = 3L)
   14   1.000000000e-11      # beta-function zero threshold
   15   1                    # calculate observables (a_muon, ...)
   16   0                    # force positive majorana masses
   17   0                    # pole mass renormalization scale (0 = SUSY scale)
   18   0                    # pole mass renormalization scale in the EFT (0 = min(SUSY scale, Mt))
   19   0                    # EFT matching scale (0 = SUSY scale)
   20   0                    # EFT loop order for upwards matching
   21   0                    # EFT loop order for downwards matching
   22   0                    # EFT index of SM-like Higgs in the BSM model
   23   1                    # calculate BSM pole masses
   24   123111321            # individual threshold correction loop orders
   25   0                    # ren. scheme for Higgs 3L corrections (0 = DR, 1 = MDR)
   26   0                    # Higgs 3-loop corrections O(alpha_t alpha_s^2)
   27   0                    # Higgs 3-loop corrections O(alpha_b alpha_s^2)
   28   0                    # Higgs 3-loop corrections O(alpha_t^2 alpha_s)
   29   0                    # Higgs 3-loop corrections O(alpha_t^3)
   30   0                    # Higgs 4-loop corrections O(alpha_t alpha_s^3)
   31   1                    # loop library (0 = softsusy)
Block FlexibleSUSYInput
    0   0.0072973525693      # alpha_em(0)
Block SMINPUTS               # Standard Model inputs
    1   1.279340000e+02      # alpha^(-1) SM MSbar(MZ)
    2   1.166378700e-05      # G_Fermi
    3   1.179000000e-01      # alpha_s(MZ) SM MSbar
    4   9.118760000e+01      # MZ(pole)
    5   4.180000000e+00      # mb(mb) SM MSbar
    6   172.76e+00           # mtop(pole)
    7   1.77686e+00          # mtau(pole)
    8   0.000000000e+00      # mnu3(pole)
   11   5.109989020e-04      # melectron(pole)
   12   0.000000000e+00      # mnu1(pole)
   13   1.056583570e-01      # mmuon(pole)
   14   0.000000000e+00      # mnu2(pole)
   21   4.750000000e-03      # md(2 GeV) MS-bar
   22   2.400000000e-03      # mu(2 GeV) MS-bar
   23   1.040000000e-01      # ms(2 GeV) MS-bar
   24   1.270000000e+00      # mc(mc) MS-bar
Block MINPAR                 # Input parameters
    1   0.05                    # Lambda1IN
    2   0.13155              # Lambda2IN
    3   0.13              # Lambda3IN
    4   0.14             # Lambda4IN
    5   0.2             # Lambda5IN
    6   0                    # Lambda6IN
    7   0                    # Lambda7IN
    8   2e+4                # M122
    10  13.0                  # TanBeta
Block EXTPAR
    0   125.1                # Qin
Block FlexibleDecay
    0   1                    # calculate decays (0 = no, 1 = yes)
    1   1e-5                 # minimum BR to print
    2   4                    # include higher order corrections in decays (0 = LO, 1 = NLO, 2 = NNLO, 3 = N^3LO, 4 = N^4LO)
    3   1                    # use Thomson alpha(0) instead of alpha(m) in decays to γγ and γZ
    4   2                    # decays into off-shell VV pair


==> anc/THDMII/SARAH/LesHouches.in.THDMII <==
Block MODSEL      #  
 1 1               #  1/0: High/low scale input 
 2 1              # Boundary Condition  
 6 0               # Generation Mixing 
 12 125.1
Block SMINPUTS    # Standard Model inputs 
 2 1.166370E-05    # G_F,Fermi constant 
 3 1.187000E-01    # alpha_s(MZ) SM MSbar 
 4 9.118870E+01    # Z-boson pole mass 
 5 4.180000E+00    # m_b(mb) SM MSbar 
 6 1.735000E+02    # m_top(pole) 
 7 1.776690E+00    # m_tau(pole) 
Block MINPAR      # Input parameters 
 1   5.0000000E-02    # Lambda1Input
 2   0.13155    # Lambda2Input
 3   0.1300000E+00    # Lambda3Input
 4   1.4000000E-01    # Lambda4Input
 5   0.2000000E-01    # Lambda5Input
 9   -2.0000000E+04    # M12input
 10   1.3000000E+01    # TanBeta
Block SPhenoInput   # SPheno specific input 
  1 -1              # error level 
  2  0              # SPA conventions 
  7  1              # Skip 2-loop Higgs corrections 
  8  3              # Method used for two-loop calculation 
  9  1              # Gaugeless limit used at two-loop 
 10  0              # safe-mode used at two-loop 
 11 1               # calculate branching ratios 
 13 1               # 3-Body decays: none (0), fermion (1), scalar (2), both (3) 
 14 1               # Run couplings to scale of decaying particle 
 12 0.0       # write only branching ratios larger than this value 
 15 0.0       # write only decay if width larger than this value 
 16 1              # One-loop decays 
 19 -2              # Matching order (-2:automatic, -1:pole, 0-2: tree, one- & two-loop) 
 31 200              # fixed GUT scale (-1: dynamical GUT scale) 
 32 0               # Strict unification 
 34 1.000E-04       # Precision of mass calculation 
 35 40              # Maximal number of iterations
 36 5               # Minimal number of iterations before discarding points
 37 1               # Set Yukawa scheme  
 38 2               # 1- or 2-Loop RGEs 
 50 1               # Majorana phases: use only positive masses (put 0 to use file with CalcHep/Micromegas!) 
 51 0               # Write Output in CKM basis 
 52 0               # Write spectrum in case of tachyonic states 
 55 1               # Calculate loop corrected masses 
 57 1               # Calculate low energy constraints 
 65 1               # Solution tadpole equation 
 66 0               # Two-Scale Matching 
 67 0               # effective Higgs mass calculation 
 75 0               # Write WHIZARD files 
 76 0               # Write HiggsBounds file   
 77 0               # Output for MicrOmegas (running masses for light quarks; real mixing matrices)   
 78 0               # Output for MadGraph (writes also vanishing blocks)   
 79 0               # Write WCXF files (exchange format for Wilson coefficients) 
 86 0.              # Maximal width to be counted as invisible in Higgs decays; -1: only LSP 
 440 0               # Tree-level unitarity constraints (limit s->infinity) 
 441 0               # Full tree-level unitarity constraints 
 442 1000.           # sqrt(s_min)   
 443 2000.           # sqrt(s_max)   
 444 5               # steps   
 445 0               # running   
 510 0.              # Write tree level values for tadpole solutions 
 515 0               # Write parameter values at GUT scale 
 520 1.              # Write effective Higgs couplings (HiggsBounds blocks): put 0 to use file with MadGraph! 
 521 1.              # Diphoton/Digluon widths including higher order 
 525 0.              # Write loop contributions to diphoton decay of Higgs 
 530 0.              # Write Blocks for Vevacious 
1101 1             # Include Fv in 1.loop corrections 
1102 1             # Include Fd in 1.loop corrections 
1103 1             # Include Fu in 1.loop corrections 
1104 1             # Include Fe in 1.loop corrections 
1201 1             # Include hh in 1.loop corrections 
1202 1             # Include Ah in 1.loop corrections 
1203 1             # Include Hm in 1.loop corrections 
1301 1             # Include VG in 1.loop corrections 
1302 1             # Include VP in 1.loop corrections 
1303 1             # Include VZ in 1.loop corrections 
1304 1             # Include VWm in 1.loop corrections 
1401 1             # Include gG in 1.loop corrections 
1402 1             # Include gA in 1.loop corrections 
1403 1             # Include gZ in 1.loop corrections 
1404 1             # Include gWm in 1.loop corrections 
1405 1             # Include gWpC in 1.loop corrections 
1500 1               # Include Wave diagrams 1.loop corrections 
1501 1               # Include Penguin diagrams 1.loop corrections 
1502 1               # Include Box diagrams 1.loop corrections 
Block DECAYOPTIONS   # Options to turn on/off specific decays 
1    1     # Calc 3-Body decays of Fu 
2    1     # Calc 3-Body decays of Fe 
3    1     # Calc 3-Body decays of Fd 
1001 1     # Loop Decay of Fu 
1002 1     # Loop Decay of Fe 
1003 1     # Loop Decay of Fd 
1004 1     # Loop Decay of hh 
1005 1     # Loop Decay of Ah 
1006 1     # Loop Decay of Hm 
1114 1.     # U-factors (0: off, 1:p2_i=m2_i, 2:p2=0, p3:p2_i=m2_1) 
1115 1.     # Use loop-corrected masses for external states 
1116 0.     # OS values for W,Z and fermions (0: off, 1:g1,g2,v 2:g1,g2,v,Y_i) 
1117 0.     # Use defined counter-terms 
1118 0.     # Use everywhere loop-corrected masses for loop-induced decays 


==> anc/THDMII/SARAH/SPheno.spc.THDMII <==
# SUSY Les Houches Accord 2 - THDM-II Spectrum + Decays + Flavor Observables
# SPheno module generated by SARAH
# ----------------------------------------------------------------------
# SPheno v4.0.4  
#   W. Porod, Comput. Phys. Commun. 153 (2003) 275-315, hep-ph/0301101
#   W. Porod, F.Staub, Comput.Phys.Commun.183 (2012) 2458-2469, arXiv:1104.1573
# SARAH: 4.14.3  
#   F. Staub; arXiv:0806.0538 (online manual)
#   F. Staub; Comput. Phys. Commun. 181 (2010) 1077-1086; arXiv:0909.2863
#   F. Staub; Comput. Phys. Commun. 182 (2011)  808-833; arXiv:1002.0840
#   F. Staub; Comput. Phys. Commun. 184 (2013)  1792-1809; arXiv:1207.0906
#   F. Staub; Comput. Phys. Commun. 185 (2014)  1773-1790; arXiv:1309.7223 
# Including the calculation of flavor observables based on the FlavorKit 
#   W. Porod, F. Staub, A. Vicente; Eur.Phys.J. C74 (2014) 8, 2992; arXiv:1405.1434 
# Two-loop masss corrections to Higgs fields based on 
#   M. D. Goodsell, K. Nickel, F. Staub; Eur.Phys.J. C75 (2015) no.6, 290; arXiv:1411.0675 
#   M. D. Goodsell, K. Nickel, F. Staub; Eur.Phys.J. C75 (2015) no.1, 32; arXiv:1503.03098
#   M. D. Goodsell, F. Staub; arXiv:1511.01904
#  
# in case of problems send email to florian.staub@kit.edu and goodsell@lpthe.jussieu.fr 
# ----------------------------------------------------------------------
# Created: 11.07.2021,  11:59
Block SPINFO         # Program information
     1   SPhenoSARAH      # spectrum calculator
     2   v4.0.4      # version number of SPheno
     9   4.14.3      # version number of SARAH
Block MODSEL  # Input parameters
     1  1   #  GUT scale input
     2  1   #  Boundary conditions 
Block MINPAR  # Input parameters
    1    5.00000000E-02  # Lambda1Input
    2    1.31550000E-01  # Lambda2Input
    3    1.30000000E-01  # Lambda3Input
    4    1.40000000E-01  # Lambda4Input
    5    2.00000000E-02  # Lambda5Input
    9   -2.00000000E+04  # M12input
   10    1.30000000E+01  # TanBeta
Block gaugeGUT Q=  1.00000000E+00  # (GUT scale)
   1    0.00000000E+00  # g1(Q)
   2    0.00000000E+00  # g2(Q)
   3    0.00000000E+00  # g3(Q)
Block SMINPUTS  # SM parameters
         1     1.27932000E+02  # alpha_em^-1(MZ)^MSbar
         2     1.16637000E-05  # G_mu [GeV^-2]
         3     1.18700000E-01  # alpha_s(MZ)^MSbar
         4     9.11887000E+01  # m_Z(pole)
         5     4.18000000E+00  # m_b(m_b), MSbar
         6     1.73500000E+02  # m_t(pole)
         7     1.77669000E+00  # m_tau(pole)
Block GAUGE Q=  1.25100000E+02  # (Renormalization Scale)
   1    3.57800890E-01  # g1
   2    6.49023490E-01  # g2
   3    1.19113882E+00  # g3
Block HMIX Q=  1.25100000E+02  # (Renormalization Scale)
  35    2.00000000E-02  # Lam5
  31    5.00000000E-02  # Lam1
  34    1.40000000E-01  # Lam4
  33    1.30000000E-01  # Lam3
  32    1.31550000E-01  # Lam2
  22   -2.00000000E+04  # M12
  20    2.51109175E+05  # M112
  21   -6.56373962E+03  # M222
 102    1.90283471E+01  # vd
 103    2.47368512E+02  # vu
   3    2.48099292E+02  # v
  10    1.49402368E+00  # betaH
  11   -7.60670684E-02  # alphaH
Block Yu Q=  1.25100000E+02  # (Renormalization Scale)
  1  1     7.96618041E-06   # Real(Yu(1,1),dp)
  1  2     0.00000000E+00   # Real(Yu(1,2),dp)
  1  3     0.00000000E+00   # Real(Yu(1,3),dp)
  2  1     0.00000000E+00   # Real(Yu(2,1),dp)
  2  2     4.04681790E-03   # Real(Yu(2,2),dp)
  2  3     0.00000000E+00   # Real(Yu(2,3),dp)
  3  1     0.00000000E+00   # Real(Yu(3,1),dp)
  3  2     0.00000000E+00   # Real(Yu(3,2),dp)
  3  3     9.61039543E-01   # Real(Yu(3,3),dp)
Block Yd Q=  1.25100000E+02  # (Renormalization Scale)
  1  1     2.08132843E-04   # Real(Yd(1,1),dp)
  1  2     0.00000000E+00   # Real(Yd(1,2),dp)
  1  3     0.00000000E+00   # Real(Yd(1,3),dp)
  2  1     0.00000000E+00   # Real(Yd(2,1),dp)
  2  2     3.95452172E-03   # Real(Yd(2,2),dp)
  2  3     0.00000000E+00   # Real(Yd(2,3),dp)
  3  1     0.00000000E+00   # Real(Yd(3,1),dp)
  3  2     0.00000000E+00   # Real(Yd(3,2),dp)
  3  3     2.04072758E-01   # Real(Yd(3,3),dp)
Block Ye Q=  1.25100000E+02  # (Renormalization Scale)
  1  1     3.73657100E-05   # Real(Ye(1,1),dp)
  1  2     0.00000000E+00   # Real(Ye(1,2),dp)
  1  3     0.00000000E+00   # Real(Ye(1,3),dp)
  2  1     0.00000000E+00   # Real(Ye(2,1),dp)
  2  2     7.72603857E-03   # Real(Ye(2,2),dp)
  2  3     0.00000000E+00   # Real(Ye(2,3),dp)
  3  1     0.00000000E+00   # Real(Ye(3,1),dp)
  3  2     0.00000000E+00   # Real(Ye(3,2),dp)
  3  3     1.29892498E-01   # Real(Ye(3,3),dp)
Block MASS  # Mass spectrum
#   PDG code      mass          particle
        25     1.24219020E+02  # hh_1
        35     5.11263343E+02  # hh_2
        36     5.10104645E+02  # Ah_2
        37     5.06650865E+02  # Hm_2
        23     9.11887000E+01  # VZ
        24     7.98654739E+01  # VWm
         1     5.00000000E-03  # Fd_1
         3     9.50000000E-02  # Fd_2
         5     4.18000000E+00  # Fd_3
         2     2.50000000E-03  # Fu_1
         4     1.27000000E+00  # Fu_2
         6     1.73500000E+02  # Fu_3
        11     5.10998930E-04  # Fe_1
        13     1.05658372E-01  # Fe_2
        15     1.77669000E+00  # Fe_3
Block SCALARMIX Q=  1.25100000E+02  # ()
  1  1    -7.59937331E-02   # ZH(1,1)
  1  2    -9.97108295E-01   # ZH(1,2)
  2  1    -9.97108295E-01   # ZH(2,1)
  2  2     7.59937331E-02   # ZH(2,2)
Block PSEUDOSCALARMIX Q=  1.25100000E+02  # ()
  1  1    -7.66974606E-02   # ZA(1,1)
  1  2    -9.97054412E-01   # ZA(1,2)
  2  1    -9.97054412E-01   # ZA(2,1)
  2  2     7.66974606E-02   # ZA(2,2)
Block CHARGEMIX Q=  1.25100000E+02  # ()
  1  1    -7.66972571E-02   # ZP(1,1)
  1  2    -9.97054427E-01   # ZP(1,2)
  2  1    -9.97054427E-01   # ZP(2,1)
  2  2     7.66972571E-02   # ZP(2,2)
Block UDLMIX Q=  1.25100000E+02  # ()
  1  1     1.00000000E+00   # Real(ZDL(1,1),dp)
  1  2     0.00000000E+00   # Real(ZDL(1,2),dp)
  1  3     0.00000000E+00   # Real(ZDL(1,3),dp)
  2  1     0.00000000E+00   # Real(ZDL(2,1),dp)
  2  2     1.00000000E+00   # Real(ZDL(2,2),dp)
  2  3     0.00000000E+00   # Real(ZDL(2,3),dp)
  3  1     0.00000000E+00   # Real(ZDL(3,1),dp)
  3  2     0.00000000E+00   # Real(ZDL(3,2),dp)
  3  3     1.00000000E+00   # Real(ZDL(3,3),dp)
Block UDRMIX Q=  1.25100000E+02  # ()
  1  1     1.00000000E+00   # Real(ZDR(1,1),dp)
  1  2     0.00000000E+00   # Real(ZDR(1,2),dp)
  1  3     0.00000000E+00   # Real(ZDR(1,3),dp)
  2  1     0.00000000E+00   # Real(ZDR(2,1),dp)
  2  2     1.00000000E+00   # Real(ZDR(2,2),dp)
  2  3     0.00000000E+00   # Real(ZDR(2,3),dp)
  3  1     0.00000000E+00   # Real(ZDR(3,1),dp)
  3  2     0.00000000E+00   # Real(ZDR(3,2),dp)
  3  3     1.00000000E+00   # Real(ZDR(3,3),dp)
Block UULMIX Q=  1.25100000E+02  # ()
  1  1     1.00000000E+00   # Real(ZUL(1,1),dp)
  1  2     0.00000000E+00   # Real(ZUL(1,2),dp)
  1  3     0.00000000E+00   # Real(ZUL(1,3),dp)
  2  1     0.00000000E+00   # Real(ZUL(2,1),dp)
  2  2     1.00000000E+00   # Real(ZUL(2,2),dp)
  2  3     0.00000000E+00   # Real(ZUL(2,3),dp)
  3  1     0.00000000E+00   # Real(ZUL(3,1),dp)
  3  2     0.00000000E+00   # Real(ZUL(3,2),dp)
  3  3     1.00000000E+00   # Real(ZUL(3,3),dp)
Block UURMIX Q=  1.25100000E+02  # ()
  1  1     1.00000000E+00   # Real(ZUR(1,1),dp)
  1  2     0.00000000E+00   # Real(ZUR(1,2),dp)
  1  3     0.00000000E+00   # Real(ZUR(1,3),dp)
  2  1     0.00000000E+00   # Real(ZUR(2,1),dp)
  2  2     1.00000000E+00   # Real(ZUR(2,2),dp)
  2  3     0.00000000E+00   # Real(ZUR(2,3),dp)
  3  1     0.00000000E+00   # Real(ZUR(3,1),dp)
  3  2     0.00000000E+00   # Real(ZUR(3,2),dp)
  3  3     1.00000000E+00   # Real(ZUR(3,3),dp)
Block UELMIX Q=  1.25100000E+02  # ()
  1  1     1.00000000E+00   # Real(ZEL(1,1),dp)
  1  2     0.00000000E+00   # Real(ZEL(1,2),dp)
  1  3     0.00000000E+00   # Real(ZEL(1,3),dp)
  2  1     0.00000000E+00   # Real(ZEL(2,1),dp)
  2  2     1.00000000E+00   # Real(ZEL(2,2),dp)
  2  3     0.00000000E+00   # Real(ZEL(2,3),dp)
  3  1     0.00000000E+00   # Real(ZEL(3,1),dp)
  3  2     0.00000000E+00   # Real(ZEL(3,2),dp)
  3  3     1.00000000E+00   # Real(ZEL(3,3),dp)
Block UERMIX Q=  1.25100000E+02  # ()
  1  1     1.00000000E+00   # Real(ZER(1,1),dp)
  1  2     0.00000000E+00   # Real(ZER(1,2),dp)
  1  3     0.00000000E+00   # Real(ZER(1,3),dp)
  2  1     0.00000000E+00   # Real(ZER(2,1),dp)
  2  2     1.00000000E+00   # Real(ZER(2,2),dp)
  2  3     0.00000000E+00   # Real(ZER(2,3),dp)
  3  1     0.00000000E+00   # Real(ZER(3,1),dp)
  3  2     0.00000000E+00   # Real(ZER(3,2),dp)
  3  3     1.00000000E+00   # Real(ZER(3,3),dp)
Block SPheno # SPheno internal parameters 
         1    -1.00000000E+00  # ErrorLevel
         2     0.00000000E+00  # SPA_conventions
        11     1.00000000E+00  # Branching ratios
        13     1.00000000E+00  # 3 Body decays
        31     1.00000000E+00  # GUT scale
        33     1.25100000E+02  # Renormalization scale
        34     1.00000000E-04  # Precision
        35     4.00000000E+01  # Iterations
        38     2.00000000E+00  # RGE level
        40     7.29735257E-03  # Alpha
        41     2.49520000E+00  # Gamma_Z
        42     2.06000000E+00  # Gamma_W
        50     1.00000000E+00  # Rotate negative fermion masses
        51     0.00000000E+00  # Switch to SCKM matrix
        52     0.00000000E+00  # Ignore negative masses
        53     0.00000000E+00  # Ignore negative masses at MZ
        55     1.00000000E+00  # Calculate one loop masses
        56     0.00000000E+00  # Calculate two-loop Higgs masses
        57     1.00000000E+00  # Calculate low energy
        60     1.00000000E+00  # Include kinetic mixing
        65     1.00000000E+00  # Solution of tadpole equation
Block HiggsLHC7 # Higgs production cross section at LHC7 [pb] (rescaled SM values from HXSWG) 
  1        25        1.59037682E+01 # Gluon fusion 
  2        25        1.21807202E+00 # Vector boson fusion 
  3        25        5.54261771E-01 # W-H production 
  4        25        3.22839679E-01 # Z-H production 
  5        25        8.77857722E-02 # t-t-H production 
  1        35        7.63518754E-02 # Gluon fusion 
  2        35        6.36237758E-05 # Vector boson fusion 
  1        36        9.67910289E-02 # Gluon fusion 
Block HiggsLHC8 # Higgs production cross section at LHC8 [pb] (rescaled SM values from HXSWG) 
  1        25        2.02334124E+01 # Gluon fusion 
  2        25        1.57002091E+00 # Vector boson fusion 
  3        25        7.08776866E-01 # W-H production 
  4        25        4.03122985E-01 # Z-H production 
  5        25        1.32821607E-01 # t-t-H production 
  1        35        1.12981065E-01 # Gluon fusion 
  2        35        1.06231733E-04 # Vector boson fusion 
  1        36        1.43172514E-01 # Gluon fusion 
Block HiggsLHC13 # Higgs production cross section at LHC13 [pb] (rescaled SM values from SusHI 1.5.0) 
  1        25        4.72264000E+01 # Gluon fusion 
  1        35        3.91366056E-01 # Gluon fusion 
  1        36        4.95377961E-01 # Gluon fusion 
Block HiggsLHC14 # Higgs production cross section at LHC14 [pb] (rescaled SM values from SusHI 1.5.0)
  1        25        5.31726249E+01 # Gluon fusion 
  1        35        4.65235651E-01 # Gluon fusion 
  1        36        5.88821793E-01 # Gluon fusion 
Block HiggsFCC100 # Higgs production cross section at FCC-pp [pb] (rescaled SM values from SusHI 1.5.0)
  1        25        7.80531216E+02 # Gluon fusion 
  1        35        1.84251302E+01 # Gluon fusion 
  1        36        2.32656521E+01 # Gluon fusion 
Block HiggsCouplingsFermions, # 
    9.90837055E-01    0.00000000E+00        3             25         5         5 # h_1 b b coupling 
    9.90837055E-01    0.00000000E+00        3             25         3         3 # h_1 s s coupling 
    1.00005397E+00    0.00000000E+00        3             25         6         6 # h_1 t t coupling  
    1.00005397E+00    0.00000000E+00        3             25         4         4 # h_1 c c coupling 
    9.90837055E-01    0.00000000E+00        3             25        15        15 # h_1 tau tau coupling 
    9.90837055E-01    0.00000000E+00        3             25        13        13 # h_1 mu mu coupling  
    1.30007016E+01    0.00000000E+00        3             35         5         5 # h_2 b b coupling 
    1.30007016E+01    0.00000000E+00        3             35         3         3 # h_2 s s coupling 
    7.62182350E-02    0.00000000E+00        3             35         6         6 # h_2 t t coupling  
    7.62182350E-02    0.00000000E+00        3             35         4         4 # h_2 c c coupling 
    1.30007016E+01    0.00000000E+00        3             35        15        15 # h_2 tau tau coupling 
    1.30007016E+01    0.00000000E+00        3             35        13        13 # h_2 mu mu coupling  
    0.00000000E+00    1.29999990E+01        3             36         5         5 # A_2 b b coupling 
    0.00000000E+00    1.29999990E+01        3             36         3         3 # A_2 s s coupling 
    0.00000000E+00    7.69240414E-02        3             36         6         6 # A_2 t t coupling 
    0.00000000E+00    7.69240414E-02        3             36         4         4 # A_2 c c coupling 
    0.00000000E+00    1.29999990E+01        3             36        15        15 # A_2 tau tau coupling 
    0.00000000E+00    1.29999990E+01        3             36        13        13 # A_2 mu mu coupling 
Block HiggsCouplingsBosons # 
    9.99999752E-01        3             25        24        24 # h_1 W W coupling 
    9.99999752E-01        3             25        23        23 # h_1 Z Z coupling  
    0.00000000E+00        3             25        23        22 # h_1 Z gamma coupling 
    1.05726620E+00        3             25        22        22 # h_1 gamma gamma coupling 
    1.02298690E+00        3             25        21        21 # h_1 g g coupling 
    0.00000000E+00        4             25        21        21        23 # h_1 g g Z coupling 
    7.04822793E-04        3             35        24        24 # h_2 W W coupling 
    7.04822793E-04        3             35        23        23 # h_2 Z Z coupling  
    0.00000000E+00        3             35        23        22 # h_2 Z gamma coupling 
    2.56197624E-01        3             35        22        22 # h_2 gamma gamma coupling 
    9.72094855E-02        3             35        21        21 # h_2 g g coupling 
    0.00000000E+00        4             35        21        21        23 # h_2 g g Z coupling 
    0.00000000E+00        3             36        24        24 # A_2 W W coupling 
    0.00000000E+00        3             36        23        23 # A_2 Z Z coupling 
    0.00000000E+00        3             36        23        22 # A_2 Z gamma coupling 
    2.74209170E-01        3             36        22        22 # A_2 gamma gamma coupling 
    1.21892020E-01        3             36        21        21 # A_2 g g coupling 
    0.00000000E+00        4             36        21        21        23 # A_2 g g Z coupling 
    0.00000000E+00        3             25        25        23 # h_1 h_1 Z coupling  
    0.00000000E+00        3             25        35        23 # h_1 h_2 Z coupling  
    4.98135739E-07        3             25        36        23 # h_1 A_2 Z coupling 
    0.00000000E+00        3             35        25        23 # h_2 h_1 Z coupling  
    0.00000000E+00        3             35        35        23 # h_2 h_2 Z coupling  
    9.99999502E-01        3             35        36        23 # h_2 A_2 Z coupling 
    0.00000000E+00        3             36        36        23 # A_2 A_2 Z coupling 
Block EFFHIGGSCOUPLINGS # values of loop-induced couplings 
        25           22           22     0.33165391E-04 # H-Photon-Photon 
        25           21           21     0.66164424E-04 # H-Gluon-Gluon 
        25           22           23     0.00000000E+00 # H-Photon-Z (not yet calculated by SPheno) 
        35           22           22     0.12675943E-05 # H-Photon-Photon 
        35           21           21     0.86609099E-05 # H-Gluon-Gluon 
        35           22           23     0.00000000E+00 # H-Photon-Z (not yet calculated by SPheno) 
        36           22           22     0.15964049E-05 # A-Photon-Photon 
        36           21           21     0.11004464E-04 # A-Gluon-Gluon 
        36           22           23     0.00000000E+00 # A-Photon-Z (not yet calculated by SPheno) 
Block SPhenoLowEnergy # low energy observables 
       1   -3.31834405E-04  # T-parameter (1-loop BSM)
       2   -4.48338240E-04  # S-parameter (1-loop BSM)
       3   -3.96549526E-05  # U-parameter (1-loop BSM)
      20    2.59039565E-23  # (g-2)_e
      21    3.08777672E-14  # (g-2)_mu
      22    1.77180032E-09  # (g-2)_tau
      23    0.00000000E+00  # EDM(e)
      24    0.00000000E+00  # EDM(mu)
      25    0.00000000E+00  # EDM(tau)
      39   -4.19588309E-04  # delta(rho)
Block FlavorKitQFV # quark flavor violating observables 
     200    3.84276461E-04  # BR(B->X_s gamma)
     201    1.21992527E+00  # BR(B->X_s gamma)/BR(B->X_s gamma)_SM
     300    6.45190334E-04  # BR(D->mu nu)
     301    9.98920781E-01  # BR(D->mu nu)/BR(D->mu nu)_SM
     400    6.10392439E-03  # BR(Ds->mu nu)
     401    9.98470383E-01  # BR(Ds->mu nu)/BR(Ds->mu nu)_SM
     402    5.96541121E-02  # BR(Ds->tau nu)
     403    9.98470382E-01  # BR(Ds->tau nu)/BR(Ds->tau nu)_SM
     500    5.40621236E-07  # BR(B->mu nu)
     501    9.55746746E-01  # BR(B->mu nu)/BR(B->mu nu)_SM
     502    1.20295278E-04  # BR(B->tau nu)
     503    9.55746722E-01  # BR(B->tau nu)/BR(B->tau nu)_SM
     600    6.92671809E-01  # BR(K->mu nu)
     601    9.99616616E-01  # BR(K->mu nu)/BR(K->mu nu)_SM
     602    2.47647734E-05  # R_K = BR(K->e nu)/(K->mu nu)
     603    2.47457882E-05  # R_K^SM = BR(K->e nu)_SM/(K->mu nu)_SM
    1900    1.79244472E+01  # Delta(M_Bs)
    1901    9.99413128E-01  # Delta(M_Bs)/Delta(M_Bs)_SM
    1902    4.01469488E-01  # Delta(M_Bd)
    1903    1.00149030E+00  # Delta(M_Bd)/Delta(M_Bd)_SM
    4000    2.35375632E-15  # BR(B^0_d->e e)
    4001    9.69351854E-01  # BR(B^0_d->e e)/BR(B^0_d->e e)_SM
    4002    7.30247411E-14  # BR(B^0_s->e e)
    4003    9.68551373E-01  # BR(B^0_s->e e)/BR(B^0_s->e e)_SM
    4004    1.00549763E-10  # BR(B^0_d->mu mu)
    4005    9.69351281E-01  # BR(B^0_d->mu mu)/BR(B^0_d->mu mu)_SM
    4006    3.11961369E-09  # BR(B^0_s->mu mu)
    4007    9.68550824E-01  # BR(B^0_s->mu mu)/BR(B^0_s->mu mu)_SM
    4008    2.10427649E-08  # BR(B^0_d->tau tau)
    4009    9.69189905E-01  # BR(B^0_d->tau tau)/BR(B^0_d->tau tau)_SM
    4010    6.61505773E-07  # BR(B^0_s->tau tau)
    4011    9.68396060E-01  # BR(B^0_s->tau tau)/BR(B^0_s->tau tau)_SM
    5000    1.63644978E-06  # BR(B-> s e e)
    5001    9.88618179E-01  # BR(B-> s e e)/BR(B-> s e e)_SM
    5002    1.58962030E-06  # BR(B-> s mu mu)
    5003    9.90547234E-01  # BR(B-> s mu mu)/BR(B-> s mu mu)_SM
    6000    1.09451286E-07  # BR(B -> K mu mu)
    6001    9.86047623E-01  # BR(B -> K mu mu)/BR(B -> K mu mu)_SM
    6002    1.09451286E-07  # BR(B -> K mu mu)
    6003    9.86047623E-01  # BR(B -> K mu mu)/BR(B -> K mu mu)_SM
    7000    3.92153519E-05  # BR(B->s nu nu)
    7001    1.00079113E+00  # BR(B->s nu nu)/BR(B->s nu nu)_SM
    7002    1.81576872E-06  # BR(B->D nu nu)
    7003    1.00078616E+00  # BR(B->D nu nu)/BR(B->D nu nu)_SM
    8000    1.26085549E-10  # BR(K^+ -> pi^+ nu nu)
    8001    1.00044855E+00  # BR(K^+ -> pi^+ nu nu)/BR(K^+ -> pi^+ nu nu)_SM
    8002    2.90061125E-11  # BR(K_L -> pi^0 nu nu)
    8003    1.00078603E+00  # BR(K_L -> pi^0 nu nu)/BR(K_L -> pi^0 nu nu)_SM
    8004    0.00000000E+00  # BR(K^0_L -> e mu)
    8005    0.00000000E+00  # BR(K^0_L -> e mu)/BR(K^0_L -> e mu)_SM
    9100    1.99405066E-15  # Delta(M_K)
    9102    1.00001221E+00  # Delta(M_K)/Delta(M_K)_SM
    9103    1.88732788E-03  # epsilon_K
    9104    1.00158808E+00  # epsilon_K/epsilon_K^SM
Block FlavorKitLFV # lepton flavor violating observables 
     701    0.00000000E+00  # BR(mu->e gamma)
     702    0.00000000E+00  # BR(tau->e gamma)
     703    0.00000000E+00  # BR(tau->mu gamma)
     800    0.00000000E+00  # CR(mu-e, Al)
     801    0.00000000E+00  # CR(mu-e, Ti)
     802    0.00000000E+00  # CR(mu-e, Sr)
     803    0.00000000E+00  # CR(mu-e, Sb)
     804    0.00000000E+00  # CR(mu-e, Au)
     805    0.00000000E+00  # CR(mu-e, Pb)
     901    0.00000000E+00  # BR(mu->3e)
     902    0.00000000E+00  # BR(tau->3e)
     903    0.00000000E+00  # BR(tau->3mu)
     904    0.00000000E+00  # BR(tau- -> e- mu+ mu-)
     905    0.00000000E+00  # BR(tau- -> mu- e+ e-)
     906    0.00000000E+00  # BR(tau- -> e+ mu- mu-)
     907    0.00000000E+00  # BR(tau- -> mu+ e- e-)
    1001    0.00000000E+00  # BR(Z->e mu)
    1002    0.00000000E+00  # BR(Z->e tau)
    1003    0.00000000E+00  # BR(Z->mu tau)
    1101    0.00000000E+00  # BR(h->e mu)
    1102    0.00000000E+00  # BR(h->e tau)
    1103    0.00000000E+00  # BR(h->mu tau)
    2001    0.00000000E+00  # BR(tau->e pi)
    2002    0.00000000E+00  # BR(tau->e eta)
    2003    0.00000000E+00  # BR(tau->e eta')
    2004    0.00000000E+00  # BR(tau->mu pi)
    2005    0.00000000E+00  # BR(tau->mu eta)
    2006    0.00000000E+00  # BR(tau->mu eta')
Block FWCOEF Q=  1.60000000E+02  # Wilson coefficients at scale Q 
     0305 4422   00   0    -0.17069322E-08    # coeffC7sm
     0305 4422   00   2    -0.23062043E-08    # coeffC7
     0305 4322   00   2    -0.44339121E-10    # coeffC7p
     0305 4422   00   1    -0.59927204E-09    # coeffC7NP
     0305 4322   00   1    -0.44339121E-10    # coeffC7pNP
     0305 6421   00   0    -0.85513419E-09    # coeffC8sm
     0305 6421   00   2    -0.14930583E-08    # coeffC8
     0305 6321   00   2    -0.28690118E-10    # coeffC8p
     0305 6421   00   1    -0.63792410E-09    # coeffC8NP
     0305 6321   00   1    -0.28690118E-10    # coeffC8pNP
 03051111 4133   00   0     0.10253653E-08    # coeffC9eeSM
 03051111 4133   00   2     0.10255973E-08    # coeffC9ee
 03051111 4233   00   2    -0.34025345E-13    # coeffC9Pee
 03051111 4133   00   1     0.23198776E-12    # coeffC9eeNP
 03051111 4233   00   1    -0.34025345E-13    # coeffC9PeeNP
 03051111 4137   00   0    -0.39013562E-08    # coeffC10eeSM
 03051111 4137   00   2    -0.39036959E-08    # coeffC10ee
 03051111 4237   00   2    -0.34315538E-12    # coeffC10Pee
 03051111 4137   00   1    -0.23396632E-11    # coeffC10eeNP
 03051111 4237   00   1     0.34315538E-12    # coeffC10PeeNP
 03051313 4133   00   0     0.10253648E-08    # coeffC9mumuSM
 03051313 4133   00   2     0.10255970E-08    # coeffC9mumu
 03051313 4233   00   2    -0.34024015E-13    # coeffC9Pmumu
 03051313 4133   00   1     0.23214189E-12    # coeffC9mumuNP
 03051313 4233   00   1    -0.34024015E-13    # coeffC9PmumuNP
 03051313 4137   00   0    -0.39013567E-08    # coeffC10mumuSM
 03051313 4137   00   2    -0.39036962E-08    # coeffC10mumu
 03051313 4237   00   2    -0.34315671E-12    # coeffC10Pmumu
 03051313 4137   00   1    -0.23395091E-11    # coeffC10mumuNP
 03051313 4237   00   1    -0.34315671E-12    # coeffC10PmumuNP
 03051212 4141   00   0    -0.12055576E-07    # coeffCLnu1nu1SM
 03051212 4141   00   2    -0.12060255E-07    # coeffCLnu1nu1
 03051212 4241   00   2     0.68631076E-12    # coeffCLPnu1nu1
 03051212 4141   00   1    -0.46793264E-11    # coeffCLnu1nu1NP
 03051212 4241   00   1     0.68631076E-12    # coeffCLPnu1nu1NP
 03051414 4141   00   0    -0.12055460E-07    # coeffCLnu2nu2SM
 03051414 4141   00   2    -0.12060140E-07    # coeffCLnu2nu2
 03051414 4241   00   2     0.68630810E-12    # coeffCLPnu2nu2
 03051414 4141   00   1    -0.46799115E-11    # coeffCLnu2nu2NP
 03051414 4241   00   1     0.68630810E-12    # coeffCLPnu2nu2NP
 03051616 4141   00   0    -0.12030918E-07    # coeffCLnu3nu3SM
 03051616 4141   00   2    -0.12035762E-07    # coeffCLnu3nu3
 03051616 4241   00   2     0.68555900E-12    # coeffCLPnu3nu3
 03051616 4141   00   1    -0.48446037E-11    # coeffCLnu3nu3NP
 03051616 4241   00   1     0.68555900E-12    # coeffCLPnu3nu3NP
 03051212 4142   00   0     0.00000000E+00    # coeffCRnu1nu1SM
 03051212 4142   00   2     0.00000000E+00    # coeffCRnu1nu1
 03051212 4242   00   2     0.00000000E+00    # coeffCRPnu1nu1
 03051212 4142   00   1     0.00000000E+00    # coeffCRnu1nu1NP
 03051212 4242   00   1     0.00000000E+00    # coeffCRPnu1nu1NP
 03051414 4142   00   0     0.00000000E+00    # coeffCRnu2nu2SM
 03051414 4142   00   2     0.00000000E+00    # coeffCRnu2nu2
 03051414 4242   00   2     0.00000000E+00    # coeffCRPnu2nu2
 03051414 4142   00   1     0.00000000E+00    # coeffCRnu2nu2NP
 03051414 4242   00   1     0.00000000E+00    # coeffCRPnu2nu2NP
 03051616 4142   00   0     0.00000000E+00    # coeffCRnu3nu3SM
 03051616 4142   00   2     0.00000000E+00    # coeffCRnu3nu3
 03051616 4242   00   2     0.00000000E+00    # coeffCRPnu3nu3
 03051616 4142   00   1     0.00000000E+00    # coeffCRnu3nu3NP
 03051616 4242   00   1     0.00000000E+00    # coeffCRPnu3nu3NP
 01030103 3131   00   2    -0.15099008E-23    # coeffKK_SLL
 01030103 3232   00   2    -0.54506428E-21    # coeffKK_SRR
 01030103 3132   00   2    -0.45411452E-19    # coeffKK_SLR
 01030103 4141   00   2     0.95419242E-13    # coeffKK_VLL
 01030103 4242   00   2     0.32629552E-27    # coeffKK_VRR
 01030103 4142   00   2    -0.28687855E-22    # coeffKK_VLR
 01030103 4343   00   2    -0.22765640E-48    # coeffKK_TLL
 01030103 4444   00   2     0.34321332E-45    # coeffKK_TRR
 01050105 3131   00   2    -0.78018646E-21    # coeffBB_SLL
 01050105 3232   00   2    -0.76063762E-15    # coeffBB_SRR
 01050105 3132   00   2    -0.10393603E-15    # coeffBB_SLR
 01050105 4141   00   2     0.33155789E-11    # coeffBB_VLL
 01050105 4242   00   2     0.30407751E-22    # coeffBB_VRR
 01050105 4142   00   2    -0.77035003E-18    # coeffBB_VLR
 01050105 4343   00   2    -0.37678299E-53    # coeffBB_TLL
 01050105 4444   00   2    -0.57965749E-50    # coeffBB_TRR
 03050305 3131   00   2    -0.82277248E-17    # coeffBsBs_SLL
 03050305 3232   00   2    -0.22220808E-13    # coeffBsBs_SRR
 03050305 3132   00   2    -0.57694849E-13    # coeffBsBs_SLR
 03050305 4141   00   2     0.96871979E-10    # coeffBsBs_VLL
 03050305 4242   00   2     0.32071702E-18    # coeffBsBs_VRR
 03050305 4142   00   2    -0.42758238E-15    # coeffBsBs_VLR
 03050305 4343   00   2     0.10355001E-48    # coeffBsBs_TLL
 03050305 4444   00   2     0.54128225E-46    # coeffBsBs_TRR
 01030103 3131   00   1     0.31684350E-24    # coeffKK_SLLNP
 01030103 3232   00   1     0.11437842E-21    # coeffKK_SRRNP
 01030103 3132   00   1    -0.37029414E-19    # coeffKK_SLRNP
 01030103 4141   00   1     0.67204585E-17    # coeffKK_VLLNP
 01030103 4242   00   1     0.31460683E-27    # coeffKK_VRRNP
 01030103 4142   00   1     0.60199718E-23    # coeffKK_VLRNP
 01030103 4343   00   1     0.22669713E-48    # coeffKK_TLLNP
 01030103 4444   00   1    -0.34139946E-45    # coeffKK_TRRNP
 01050105 3131   00   1     0.18045534E-21    # coeffBB_SLLNP
 01050105 3232   00   1     0.17593374E-15    # coeffBB_SRRNP
 01050105 3132   00   1    -0.96352735E-16    # coeffBB_SLRNP
 01050105 4141   00   1     0.39942494E-14    # coeffBB_VLLNP
 01050105 4242   00   1     0.30128527E-22    # coeffBB_VRRNP
 01050105 4142   00   1     0.17818020E-18    # coeffBB_VLRNP
 01050105 4343   00   1    -0.34603803E-53    # coeffBB_TLLNP
 01050105 4444   00   1    -0.11169713E-49    # coeffBB_TRRNP
 03050305 3131   00   1     0.19029884E-17    # coeffBsBs_SLLNP
 03050305 3232   00   1     0.51394450E-14    # coeffBsBs_SRRNP
 03050305 3132   00   1    -0.53484486E-13    # coeffBsBs_SLRNP
 03050305 4141   00   1     0.11667965E-12    # coeffBsBs_VLLNP
 03050305 4242   00   1     0.31777058E-18    # coeffBsBs_VRRNP
 03050305 4142   00   1     0.98895419E-16    # coeffBsBs_VLRNP
 03050305 4343   00   1     0.15187486E-48    # coeffBsBs_TLLNP
 03050305 4444   00   1     0.66504913E-46    # coeffBsBs_TRRNP
 01030103 3131   00   0    -0.18267443E-23    # coeffKK_SLLSM
 01030103 3232   00   0    -0.65944271E-21    # coeffKK_SRRSM
 01030103 3132   00   0    -0.83820378E-20    # coeffKK_SLRSM
 01030103 4141   00   0     0.95412522E-13    # coeffKK_VLLSM
 01030103 4242   00   0     0.11688698E-28    # coeffKK_VRRSM
 01030103 4142   00   0    -0.34707827E-22    # coeffKK_VLRSM
 01030103 4343   00   0    -0.45435353E-48    # coeffKK_TLLSM
 01030103 4444   00   0     0.68461278E-45    # coeffKK_TRRSM
 01050105 3131   00   0    -0.96064180E-21    # coeffBB_SLLSM
 01050105 3232   00   0    -0.93657136E-15    # coeffBB_SRRSM
 01050105 3132   00   0    -0.75832900E-17    # coeffBB_SLRSM
 01050105 4141   00   0     0.33115847E-11    # coeffBB_VLLSM
 01050105 4242   00   0     0.27922481E-24    # coeffBB_VRRSM
 01050105 4142   00   0    -0.94853023E-18    # coeffBB_VLRSM
 01050105 4343   00   0    -0.30744961E-54    # coeffBB_TLLSM
 01050105 4444   00   0     0.53731382E-50    # coeffBB_TRRSM
 03050305 3131   00   0    -0.10130713E-16    # coeffBsBs_SLLSM
 03050305 3232   00   0    -0.27360253E-13    # coeffBsBs_SRRSM
 03050305 3132   00   0    -0.42103631E-14    # coeffBsBs_SLRSM
 03050305 4141   00   0     0.96755300E-10    # coeffBsBs_VLLSM
 03050305 4242   00   0     0.29464472E-20    # coeffBsBs_VRRSM
 03050305 4142   00   0    -0.52647780E-15    # coeffBsBs_VLRSM
 03050305 4343   00   0    -0.48324848E-49    # coeffBsBs_TLLSM
 03050305 4444   00   0    -0.12376688E-46    # coeffBsBs_TRRSM
Block IMFWCOEF Q=  1.60000000E+02  # Im(Wilson coefficients) at scale Q 
     0305 4422   00   0    -0.30464651E-10    # coeffC7sm
     0305 4422   00   2    -0.41160217E-10    # coeffC7
     0305 4322   00   2    -0.79134667E-12    # coeffC7p
     0305 4422   00   1    -0.10695567E-10    # coeffC7NP
     0305 4322   00   1    -0.79134667E-12    # coeffC7pNP
     0305 6421   00   0    -0.15263342E-10    # coeffC8sm
     0305 6421   00   2    -0.26649178E-10    # coeffC8
     0305 6321   00   2    -0.51208139E-12    # coeffC8p
     0305 6421   00   1    -0.11385836E-10    # coeffC8NP
     0305 6321   00   1    -0.51208139E-12    # coeffC8pNP
 03051111 4133   00   0    -0.18308497E-10    # coeffC9eeSM
 03051111 4133   00   2    -0.18312637E-10    # coeffC9ee
 03051111 4233   00   2     0.60728725E-15    # coeffC9Pee
 03051111 4133   00   1    -0.41399496E-14    # coeffC9eeNP
 03051111 4233   00   1     0.60728725E-15    # coeffC9PeeNP
 03051111 4137   00   0     0.69624477E-10    # coeffC10eeSM
 03051111 4137   00   2     0.69666230E-10    # coeffC10ee
 03051111 4237   00   2     0.61246663E-14    # coeffC10Pee
 03051111 4137   00   1     0.41752580E-13    # coeffC10eeNP
 03051111 4237   00   1    -0.61246663E-14    # coeffC10PeeNP
 03051313 4133   00   0    -0.18308488E-10    # coeffC9mumuSM
 03051313 4133   00   2    -0.18312631E-10    # coeffC9mumu
 03051313 4233   00   2     0.60726351E-15    # coeffC9Pmumu
 03051313 4133   00   1    -0.41427002E-14    # coeffC9mumuNP
 03051313 4233   00   1     0.60726351E-15    # coeffC9PmumuNP
 03051313 4137   00   0     0.69624486E-10    # coeffC10mumuSM
 03051313 4137   00   2     0.69666236E-10    # coeffC10mumu
 03051313 4237   00   2     0.61246901E-14    # coeffC10Pmumu
 03051313 4137   00   1     0.41749830E-13    # coeffC10mumuNP
 03051313 4237   00   1     0.61246901E-14    # coeffC10PmumuNP
 03051212 4141   00   0     0.21521043E-09    # coeffCLnu1nu1SM
 03051212 4141   00   2     0.21529394E-09    # coeffCLnu1nu1
 03051212 4241   00   2    -0.12249333E-13    # coeffCLPnu1nu1
 03051212 4141   00   1     0.83505161E-13    # coeffCLnu1nu1NP
 03051212 4241   00   1    -0.12249333E-13    # coeffCLPnu1nu1NP
 03051414 4141   00   0     0.21520746E-09    # coeffCLnu2nu2SM
 03051414 4141   00   2     0.21529097E-09    # coeffCLnu2nu2
 03051414 4241   00   2    -0.12249285E-13    # coeffCLPnu2nu2
 03051414 4141   00   1     0.83515604E-13    # coeffCLnu2nu2NP
 03051414 4241   00   1    -0.12249285E-13    # coeffCLPnu2nu2NP
 03051616 4141   00   0     0.21474742E-09    # coeffCLnu3nu3SM
 03051616 4141   00   2     0.21483388E-09    # coeffCLnu3nu3
 03051616 4241   00   2    -0.12235915E-13    # coeffCLPnu3nu3
 03051616 4141   00   1     0.86455127E-13    # coeffCLnu3nu3NP
 03051616 4241   00   1    -0.12235915E-13    # coeffCLPnu3nu3NP
 03051212 4142   00   0     0.00000000E+00    # coeffCRnu1nu1SM
 03051212 4142   00   2     0.00000000E+00    # coeffCRnu1nu1
 03051212 4242   00   2     0.00000000E+00    # coeffCRPnu1nu1
 03051212 4142   00   1     0.00000000E+00    # coeffCRnu1nu1NP
 03051212 4242   00   1     0.00000000E+00    # coeffCRPnu1nu1NP
 03051414 4142   00   0     0.00000000E+00    # coeffCRnu2nu2SM
 03051414 4142   00   2     0.00000000E+00    # coeffCRnu2nu2
 03051414 4242   00   2     0.00000000E+00    # coeffCRPnu2nu2
 03051414 4142   00   1     0.00000000E+00    # coeffCRnu2nu2NP
 03051414 4242   00   1     0.00000000E+00    # coeffCRPnu2nu2NP
 03051616 4142   00   0     0.00000000E+00    # coeffCRnu3nu3SM
 03051616 4142   00   2     0.00000000E+00    # coeffCRnu3nu3
 03051616 4242   00   2     0.00000000E+00    # coeffCRPnu3nu3
 03051616 4142   00   1     0.00000000E+00    # coeffCRnu3nu3NP
 03051616 4242   00   1     0.00000000E+00    # coeffCRPnu3nu3NP
 01030103 3131   00   2    -0.12952664E-23    # coeffKK_SLL
 01030103 3232   00   2    -0.46758268E-21    # coeffKK_SRR
 01030103 3132   00   2    -0.35766274E-20    # coeffKK_SLR
 01030103 4141   00   2     0.61215964E-14    # coeffKK_VLL
 01030103 4242   00   2     0.20771978E-28    # coeffKK_VRR
 01030103 4142   00   2    -0.24609839E-22    # coeffKK_VLR
 01030103 4343   00   2    -0.20266492E-48    # coeffKK_TLL
 01030103 4444   00   2    -0.17057656E-44    # coeffKK_TRR
 01050105 3131   00   2    -0.70521700E-21    # coeffBB_SLL
 01050105 3232   00   2    -0.68754665E-15    # coeffBB_SRR
 01050105 3132   00   2    -0.93966532E-16    # coeffBB_SLR
 01050105 4141   00   2     0.29978087E-11    # coeffBB_VLL
 01050105 4242   00   2     0.27493368E-22    # coeffBB_VRR
 01050105 4142   00   2    -0.69632577E-18    # coeffBB_VLR
 01050105 4343   00   2    -0.34083988E-53    # coeffBB_TLL
 01050105 4444   00   2     0.00000000E+00    # coeffBB_TRR
 03050305 3131   00   2     0.29378009E-18    # coeffBsBs_SLL
 03050305 3232   00   2     0.79341874E-15    # coeffBsBs_SRR
 03050305 3132   00   2     0.20603116E-14    # coeffBsBs_SLR
 03050305 4141   00   2    -0.34595384E-11    # coeffBsBs_VLL
 03050305 4242   00   2    -0.11453584E-19    # coeffBsBs_VRR
 03050305 4142   00   2     0.15267306E-16    # coeffBsBs_VLR
 03050305 4343   00   2    -0.13344482E-50    # coeffBsBs_TLL
 03050305 4444   00   2    -0.47706862E-48    # coeffBsBs_TRR
 01030103 3131   00   1     0.29043875E-24    # coeffKK_SLLNP
 01030103 3232   00   1     0.10484648E-21    # coeffKK_SRRNP
 01030103 3132   00   1    -0.32718547E-20    # coeffKK_SLRNP
 01030103 4141   00   1     0.63316506E-17    # coeffKK_VLLNP
 01030103 4242   00   1     0.20510701E-28    # coeffKK_VRRNP
 01030103 4142   00   1     0.55182861E-23    # coeffKK_VLRNP
 01030103 4343   00   1     0.20195187E-48    # coeffKK_TLLNP
 01030103 4444   00   1     0.16979633E-44    # coeffKK_TRRNP
 01050105 3131   00   1     0.16310275E-21    # coeffBB_SLLNP
 01050105 3232   00   1     0.15901595E-15    # coeffBB_SRRNP
 01050105 3132   00   1    -0.87107565E-16    # coeffBB_SLRNP
 01050105 4141   00   1     0.36100317E-14    # coeffBB_VLLNP
 01050105 4242   00   1     0.27240649E-22    # coeffBB_VRRNP
 01050105 4142   00   1     0.16104639E-18    # coeffBB_VLRNP
 01050105 4343   00   1    -0.11127750E-53    # coeffBB_TLLNP
 01050105 4444   00   1     0.00000000E+00    # coeffBB_TRRNP
 03050305 3131   00   1    -0.67945020E-19    # coeffBsBs_SLLNP
 03050305 3232   00   1    -0.18350070E-15    # coeffBsBs_SRRNP
 03050305 3132   00   1     0.19099143E-14    # coeffBsBs_SLRNP
 03050305 4141   00   1    -0.41658775E-14    # coeffBsBs_VLLNP
 03050305 4242   00   1    -0.11348291E-19    # coeffBsBs_VRRNP
 03050305 4142   00   1    -0.35309996E-17    # coeffBsBs_VLRNP
 03050305 4343   00   1    -0.38530754E-50    # coeffBsBs_TLLNP
 03050305 4444   00   1    -0.86393457E-48    # coeffBsBs_TRRNP
 01030103 3131   00   0    -0.15857052E-23    # coeffKK_SLLSM
 01030103 3232   00   0    -0.57242917E-21    # coeffKK_SRRSM
 01030103 3132   00   0    -0.30477270E-21    # coeffKK_SLRSM
 01030103 4141   00   0     0.61152648E-14    # coeffKK_VLLSM
 01030103 4242   00   0     0.26127720E-30    # coeffKK_VRRSM
 01030103 4142   00   0    -0.30128125E-22    # coeffKK_VLRSM
 01030103 4343   00   0    -0.40461679E-48    # coeffKK_TLLSM
 01030103 4444   00   0    -0.34037289E-44    # coeffKK_TRRSM
 01050105 3131   00   0    -0.86831975E-21    # coeffBB_SLLSM
 01050105 3232   00   0    -0.84656259E-15    # coeffBB_SRRSM
 01050105 3132   00   0    -0.68589665E-17    # coeffBB_SLRSM
 01050105 4141   00   0     0.29941987E-11    # coeffBB_VLLSM
 01050105 4242   00   0     0.25271907E-24    # coeffBB_VRRSM
 01050105 4142   00   0    -0.85737216E-18    # coeffBB_VLRSM
 01050105 4343   00   0    -0.22956238E-53    # coeffBB_TLLSM
 01050105 4444   00   0     0.00000000E+00    # coeffBB_TRRSM
 03050305 3131   00   0     0.36172511E-18    # coeffBsBs_SLLSM
 03050305 3232   00   0     0.97691944E-15    # coeffBsBs_SRRSM
 03050305 3132   00   0     0.15039737E-15    # coeffBsBs_SLRSM
 03050305 4141   00   0    -0.34553725E-11    # coeffBsBs_VLLSM
 03050305 4242   00   0    -0.10529347E-21    # coeffBsBs_VRRSM
 03050305 4142   00   0     0.18798306E-16    # coeffBsBs_VLRSM
 03050305 4343   00   0     0.25186272E-50    # coeffBsBs_TLLSM
 03050305 4444   00   0     0.38686595E-48    # coeffBsBs_TRRSM
Block TREELEVELUNITARITY #  
       0    1.00000000E+00  # Tree-level unitarity limits fulfilled or not 
       1    0.00000000E+00  # Maximal scattering eigenvalue 
DECAY         4     3.58095265E-13   # Fu_2
#    BR                NDA      ID1      ID2
#    BR                NDA      ID1      ID2       ID3
     6.06541013E-01    3            2         -1          3   # BR(Fu_2 -> Fu_1 Fd_1^* Fd_2 )
     2.02202933E-01    3            3        -11         12   # BR(Fu_2 -> Fd_2 Fe_1^* Fv_1 )
     1.91256054E-01    3            3        -13         14   # BR(Fu_2 -> Fd_2 Fe_2^* Fv_2 )
DECAY         6     1.51388087E+00   # Fu_3
#    BR                NDA      ID1      ID2
     9.99999992E-01    2            5         24   # BR(Fu_3 -> Fd_3 VWm^* )
#    BR                NDA      ID1      ID2       ID3
     5.83452776E-14    3            2         -1          5   # BR(Fu_3 -> Fu_1 Fd_1^* Fd_3 )
     2.11841539E-11    3            4         -3          5   # BR(Fu_3 -> Fu_2 Fd_2^* Fd_3 )
     6.26824467E-16    3            5        -11         12   # BR(Fu_3 -> Fd_3 Fe_1^* Fv_1 )
     2.67985921E-11    3            5        -13         14   # BR(Fu_3 -> Fd_3 Fe_2^* Fv_2 )
     7.56868819E-09    3            5        -15         16   # BR(Fu_3 -> Fd_3 Fe_3^* Fv_3 )
DECAY        13     1.18687331E-18   # Fe_2
#    BR                NDA      ID1      ID2
#    BR                NDA      ID1      ID2       ID3
     2.53967892E-01    3           11        -12         14   # BR(Fe_2 -> Fe_1 Fv_1^* Fv_2 )
     7.46032108E-01    3           14         -2          1   # BR(Fe_2 -> Fv_2 Fu_1^* Fd_1 )
DECAY        15     2.03163271E-12   # Fe_3
#    BR                NDA      ID1      ID2
#    BR                NDA      ID1      ID2       ID3
     1.99547583E-01    3           11        -12         16   # BR(Fe_3 -> Fe_1 Fv_1^* Fv_3 )
     1.94254463E-01    3           13        -14         16   # BR(Fe_3 -> Fe_2 Fv_2^* Fv_3 )
     5.98609641E-01    3           16         -2          1   # BR(Fe_3 -> Fv_3 Fu_1^* Fd_1 )
     7.58831275E-03    3           16         -4          3   # BR(Fe_3 -> Fv_3 Fu_2^* Fd_2 )
DECAY         1     9.32600061E-27   # Fd_1
#    BR                NDA      ID1      ID2
#    BR                NDA      ID1      ID2       ID3
     1.00000000E+00    3            2        -12         11   # BR(Fd_1 -> Fu_1 Fv_1^* Fe_1 )
DECAY        25     3.71510517E-03   # hh_1
#    BR                NDA      ID1      ID2
     2.82249749E-03    2           22         22   # BR(hh_1 -> VP VP )
     8.98674456E-02    2           21         21   # BR(hh_1 -> VG VG )
     2.18666228E-02    2           23         23   # BR(hh_1 -> VZ VZ )
     2.23979263E-01    2           24        -24   # BR(hh_1 -> VWm^* VWm_virt )
     5.89489012E-07    2           -1          1   # BR(hh_1 -> Fd_1^* Fd_1 )
     2.12033970E-04    2           -3          3   # BR(hh_1 -> Fd_2^* Fd_2 )
     5.67907751E-01    2           -5          5   # BR(hh_1 -> Fd_3^* Fd_3 )
     5.10475006E-09    2          -11         11   # BR(hh_1 -> Fe_1^* Fe_1 )
     2.28039499E-04    2          -13         13   # BR(hh_1 -> Fe_2^* Fe_2 )
     6.58228272E-02    2          -15         15   # BR(hh_1 -> Fe_3^* Fe_3 )
     1.14900822E-07    2           -2          2   # BR(hh_1 -> Fu_1^* Fu_1 )
     2.72928095E-02    2           -4          4   # BR(hh_1 -> Fu_2^* Fu_2 )
DECAY        35     1.49032989E+00   # hh_2
#    BR                NDA      ID1      ID2
     7.16608976E-07    2           22         22   # BR(hh_2 -> VP VP )
     2.67632431E-04    2           21         21   # BR(hh_2 -> VG VG )
     8.47186260E-07    2           -1          1   # BR(hh_2 -> Fd_1^* Fd_1 )
     3.04725156E-04    2           -3          3   # BR(hh_2 -> Fd_2^* Fd_2 )
     8.18137565E-01    2           -5          5   # BR(hh_2 -> Fd_3^* Fd_3 )
     9.08597077E-09    2          -11         11   # BR(hh_2 -> Fe_1^* Fe_1 )
     4.05890331E-04    2          -13         13   # BR(hh_2 -> Fe_2^* Fe_2 )
     1.17293839E-01    2          -15         15   # BR(hh_2 -> Fe_3^* Fe_3 )
     5.51208689E-12    2           -2          2   # BR(hh_2 -> Fu_1^* Fu_1 )
     1.30944792E-06    2           -4          4   # BR(hh_2 -> Fu_2^* Fu_2 )
     6.35413241E-02    2           -6          6   # BR(hh_2 -> Fu_3^* Fu_3 )
     2.51681774E-05    2           25         25   # BR(hh_2 -> hh_1 hh_1 )
     1.42895524E-05    2          -24         24   # BR(hh_2 -> VWm VWm^* )
     6.68397075E-06    2           23         23   # BR(hh_2 -> VZ VZ )
DECAY        36     1.55891576E+00   # Ah_2
#    BR                NDA      ID1      ID2
     1.07922360E-06    2           22         22   # BR(Ah_2 -> VP VP )
     4.10254283E-04    2           21         21   # BR(Ah_2 -> VG VG )
     8.08228087E-07    2           -1          1   # BR(Ah_2 -> Fd_1^* Fd_1 )
     2.90712241E-04    2           -3          3   # BR(Ah_2 -> Fd_2^* Fd_2 )
     7.80587165E-01    2           -5          5   # BR(Ah_2 -> Fd_3^* Fd_3 )
     8.66548508E-09    2          -11         11   # BR(Ah_2 -> Fe_1^* Fe_1 )
     3.87106375E-04    2          -13         13   # BR(Ah_2 -> Fe_2^* Fe_2 )
     1.11871040E-01    2          -15         15   # BR(Ah_2 -> Fe_3^* Fe_3 )
     5.35712712E-12    2           -2          2   # BR(Ah_2 -> Fu_1^* Fu_1 )
     1.27264152E-06    2           -4          4   # BR(Ah_2 -> Fu_2^* Fu_2 )
     1.06439719E-01    2           -6          6   # BR(Ah_2 -> Fu_3^* Fu_3 )
     1.08344345E-05    2           25         23   # BR(Ah_2 -> hh_1 VZ )
DECAY        37     1.26893955E+00   # Hm_2
#    BR                NDA      ID1      ID2
     1.02622357E-06    2            2         -1   # BR(Hm_2^* -> Fu_1 Fd_1^* )
     3.72753955E-04    2            4         -3   # BR(Hm_2^* -> Fu_2 Fd_2^* )
     8.65914860E-01    2            6         -5   # BR(Hm_2^* -> Fu_3 Fd_3^* )
     1.10250917E-08    2           12        -11   # BR(Hm_2^* -> Fv_1 Fe_1^* )
     4.71356434E-04    2           14        -13   # BR(Hm_2^* -> Fv_2 Fe_2^* )
     1.33227289E-01    2           16        -15   # BR(Hm_2^* -> Fv_3 Fe_3^* )
     1.27030958E-05    2           25         24   # BR(Hm_2^* -> hh_1 VWm^* )
     9.05574810E-13    2           24         23   # BR(Hm_2^* -> VWm^* VZ )
DECAY1L         6     1.46701066E+00   # Fu_3
#    BR                NDA      ID1      ID2
     1.00000000E+00    2            5         24   # BR(Fu_3 -> Fd_3 VWm^* )
DECAY1L        25     2.25231795E-03   # hh_1
#    BR                NDA      ID1      ID2
     2.07360068E-06    2           -1          1   # BR(hh_1 -> Fd_1^* Fd_1 )
     1.33572244E-04    2           -3          3   # BR(hh_1 -> Fd_2^* Fd_2 )
     7.80762767E-01    2           -5          5   # BR(hh_1 -> Fd_3^* Fd_3 )
     9.18480112E-09    2          -11         11   # BR(hh_1 -> Fe_1^* Fe_1 )
     3.89969457E-04    2          -13         13   # BR(hh_1 -> Fe_2^* Fe_2 )
     1.10246673E-01    2          -15         15   # BR(hh_1 -> Fe_3^* Fe_3 )
     5.50256372E-07    2           -2          2   # BR(hh_1 -> Fu_1^* Fu_1 )
     3.94901702E-02    2           -4          4   # BR(hh_1 -> Fu_2^* Fu_2 )
     7.92687692E-02    2           21         21   # BR(hh_1 -> VG VG )
     6.97976796E-03    2           22         22   # BR(hh_1 -> VP VP )
DECAY1L        35     1.05421679E+00   # hh_2
#    BR                NDA      ID1      ID2
     2.97469987E-06    2           -1          1   # BR(hh_2 -> Fd_1^* Fd_1 )
     6.01863554E-05    2           -3          3   # BR(hh_2 -> Fd_2^* Fd_2 )
     7.67098627E-01    2           -5          5   # BR(hh_2 -> Fd_3^* Fd_3 )
     1.31625462E-08    2          -11         11   # BR(hh_2 -> Fe_1^* Fe_1 )
     5.62430500E-04    2          -13         13   # BR(hh_2 -> Fe_2^* Fe_2 )
     1.58592391E-01    2          -15         15   # BR(hh_2 -> Fe_3^* Fe_3 )
     2.67368837E-11    2           -2          2   # BR(hh_2 -> Fu_1^* Fu_1 )
     9.63595258E-07    2           -4          4   # BR(hh_2 -> Fu_2^* Fu_2 )
     7.32598599E-02    2           -6          6   # BR(hh_2 -> Fu_3^* Fu_3 )
     4.72311915E-05    2           25         25   # BR(hh_2 -> hh_1 hh_1 )
     1.39554409E-05    2          -24         24   # BR(hh_2 -> VWm VWm^* )
     3.03376717E-05    2           23         23   # BR(hh_2 -> VZ VZ )
     1.41094671E-09    2           36         22   # BR(hh_2 -> Ah_2 VP )
     2.57674684E-05    2           25         22   # BR(hh_2 -> hh_1 VP )
     2.53825762E-05    2           25         23   # BR(hh_2 -> hh_1 VZ )
     2.78410773E-04    2           21         21   # BR(hh_2 -> VG VG )
     1.01383145E-06    2           22         22   # BR(hh_2 -> VP VP )
     4.52667513E-07    2           23         22   # BR(hh_2 -> VZ VP )
DECAY1L        36     1.11221639E+00   # Ah_2
#    BR                NDA      ID1      ID2
     2.81338738E-06    2           -1          1   # BR(Ah_2 -> Fd_1^* Fd_1 )
     5.69701467E-05    2           -3          3   # BR(Ah_2 -> Fd_2^* Fd_2 )
     7.26310760E-01    2           -5          5   # BR(Ah_2 -> Fd_3^* Fd_3 )
     1.24489112E-08    2          -11         11   # BR(Ah_2 -> Fe_1^* Fe_1 )
     5.30090319E-04    2          -13         13   # BR(Ah_2 -> Fe_2^* Fe_2 )
     1.49999388E-01    2          -15         15   # BR(Ah_2 -> Fe_3^* Fe_3 )
     2.55834864E-11    2           -2          2   # BR(Ah_2 -> Fu_1^* Fu_1 )
     9.17465185E-07    2           -4          4   # BR(Ah_2 -> Fu_2^* Fu_2 )
     1.23075347E-01    2           -6          6   # BR(Ah_2 -> Fu_3^* Fu_3 )
     1.02257303E-13    2           25         22   # BR(Ah_2 -> hh_1 VP )
     1.04568834E-38    2           22         22   # BR(Ah_2 -> VP VP )
     3.62067979E-05    2           23         22   # BR(Ah_2 -> VZ VP )
     2.67611064E-34    2           24        -24   # BR(Ah_2 -> VWm^* VWm )
     1.88117033E-36    2           23         23   # BR(Ah_2 -> VZ VZ )
DECAY1L        37     1.38608773E+00   # Hm_2
#    BR                NDA      ID1      ID2
     2.26190162E-06    2            2         -1   # BR(Hm_2^* -> Fu_1 Fd_1^* )
     7.82534019E-05    2            4         -3   # BR(Hm_2^* -> Fu_2 Fd_2^* )
     8.11369388E-01    2            6         -5   # BR(Hm_2^* -> Fu_3 Fd_3^* )
     2.30113262E-08    2           12        -11   # BR(Hm_2^* -> Fv_1 Fe_1^* )
     7.90853112E-04    2           14        -13   # BR(Hm_2^* -> Fv_2 Fe_2^* )
     1.87729654E-01    2           16        -15   # BR(Hm_2^* -> Fv_3 Fe_3^* )
     1.53469110E-05    2           25         24   # BR(Hm_2^* -> hh_1 VWm^* )
     1.48366204E-05    2           24         22   # BR(Hm_2^* -> VWm^* VP )

